Collective effects in O-O and Ne-Ne collisions at $\sqrt{s_{\mathrm{NN}}}$=5.36 TeV from a hybrid approach

Many features of heavy-ion collisions are well described by hybrid approaches, where the droplet of strongly coupled quark gluon plasma (QGP) is modeled by hydrodynamics and the subsequent dilute stage is performed with a hadronic transport model. Conventionally, the formation of a QGP is well established in larger collision systems like lead and gold. However, hints of collectivity were found even in proton-proton collisions, raising the question where the onset of QGP formation lays. This study aims at making predictions for the light-ions run at the CERN Large Hadron Collider in July 2025, in order to explore the applicability of hybrid approaches in smaller collision systems. We employ three different models: the SMASH-vHLLE hybrid approach, the pure hadronic cascade of SMASH, and Angantyr to simulate O-O collisions at a center-of-mass energy of $\sqrt{s_{\mathrm{NN}}}$=5.36 TeV. This setup allows us to compare evolutions with and without a hydrodynamic description on an equal basis, while Angantyr serves as a baseline for no collective effects.

==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_alpha_clustering_baryons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(590.0, 1332.0]" 0.0008798473249345881 0.000274251779600575 0.003035863910637917 0.0006276711772376562 0.01891814406901972 0.0018558581814567723 0.05942908715499088 0.0069269983865676696 0.2591877907650389 0.033368401258722744 0.3975421878286659 0.1670760843227719 1.3456883472426333 0.41309109851615033 2.649579092078275 1.369318163738122
"(495.0, 590.0]" 0.00015468779911878775 0.00032759938694541216 0.003843939658782808 0.0007766619695117852 0.02331523760632089 0.002289725144198317 0.09377516229154557 0.008820702564813186 0.16882169330883903 0.046375830773212 0.9746208983173339 0.24088369860472889 2.449348588772044 0.6027265396335522 2.5415622400799465 1.7850721422131466
"(368.0, 495.0]" 0.0002506684372871016 0.00027054575944935954 0.005388400102342517 0.0006455549450976215 0.029928085601159442 0.0018040540893754298 0.108561541447601 0.007291350152724741 0.36915401188300534 0.04313590835904586 1.0253612148453775 0.23030775627755878 2.2892512625564505 0.49573621638895726 5.045238951227168 1.8459580097548258
"(199.0, 368.0]" 0.0005444994483661295 0.0003289407890850407 0.00787217337238605 0.0007897451451250551 0.04686301142823786 0.002068913043723253 0.151766862139068 0.009089661371518327 0.5098462530116127 0.058491815380438794 1.381291863282849 0.30188275136805615 1.9136033914403017 0.5829884121684105 4.249704457289267 1.9998664397613186
"(96.0, 199.0]" 0.0008018664875825701 0.0005302120779592662 0.014628505542174973 0.0012775408689625815 0.07517633690504578 0.0028377851065936105 0.2775567821262917 0.01693478523183502 0.6636988175794952 0.11164871888034436 1.8936305458120493 0.5071683022531386 1.704559082572044 0.903866120070327 6.88465228392697 1.7130383077301192
"(29.999, 96.0]" 0.0010200527479305597 0.0010124867839033408 0.027245372397289674 0.002491831511155049 0.1691061142253915 0.005621987549413143 0.45086385555481623 0.05072647421924258 1.4819707844797145 0.3105042416435236 2.1624082461667515 1.1368539967545939 3.879113857040872 1.5911990993169813 6.988007324137966 0.7931778638983041


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_alpha_clustering_kaons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(590.0, 1332.0]" 0.00013941169233493958 0.0003766249974691995 0.0036795468159679483 0.0010011396259500228 0.019477156320074 0.0030939256483789954 0.08711298416952984 0.012361680066675566 0.169774365511166 0.05520697094709275 0.21676635029859218 0.25058988036845353 1.9495293349554965 0.6323658804832487 -2.376092327247702 3.038797515473356
"(495.0, 590.0]" 0.00022426737728668667 0.0004453146998792675 0.0026990413751404015 0.0011390960178712464 0.018685337703551613 0.0033542710202471957 0.11313004495814442 0.014428678720817156 0.13828886028080267 0.07706044102970074 -0.33696610822364637 0.3924098369352438 1.2815911989487967 1.0940611899246417 8.240707599725472 0.7322480693372552
"(368.0, 495.0]" 0.0002067725068786379 0.0005114086533067741 0.005814066309542208 0.001417158293418237 0.03228406616020005 0.004510371894939718 0.09922433248860071 0.01660493131890212 0.29108538027629516 0.09688795390306365 0.5384804176634799 0.5086281514152176 1.6643572225674186 1.0410562773930712 4.717975188340723 3.8806356605238186
"(199.0, 368.0]" 0.001448318996931964 0.0005218286043005789 0.00867676371117449 0.0013927524354548759 0.04799645236747206 0.0038348361478258456 0.14414214455218383 0.017416999532765702 0.4607561039017515 0.10837066779947493 1.5984821445056696 0.5690047733561868 3.0186122979149435 0.9302740504530242 3.1568523390675107 2.49297286485307
"(96.0, 199.0]" 0.001826465084853152 0.0008847921631815955 0.013238825032427523 0.0023316342280683567 0.08142752591501681 0.005457110460944614 0.2882189454197355 0.03438530207257582 0.7754693737926733 0.22791145898692183 0.6423189621444736 1.0224570707634766 1.3122522757941149 1.670980783434978 5.122081780925928 3.052301994202044
"(29.999, 96.0]" 0.0013732984367422656 0.0019119431815186453 0.024618382887473984 0.005071946251289984 0.16719537718496374 0.01217841328054503 0.45779727209162946 0.11444204331087035 2.15121034126052 0.6994282858038006 8.251003840317324  5.6720512627235875 3.486856594744265  


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_alpha_clustering_mesons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(590.0, 1332.0]" 0.0003097696459705461 6.750014572737473e-05 0.003744114036726342 0.00027733246048940033 0.019551240500048042 0.0010854103085718378 0.06905614811239538 0.004350908277911591 0.19472457970025886 0.020477520918732145 0.5827920242598182 0.09503775261668745 1.4823819965512388 0.22689866597359748 3.215224800872918 0.793812194570254
"(495.0, 590.0]" 0.0002759217301608743 8.741762355499038e-05 0.0049083331000076055 0.0003843733238564936 0.02753857668210601 0.0016331885918292807 0.10004219226896117 0.006404215452409275 0.2308789591311358 0.031104116601202332 0.7332840994098722 0.1535543988655661 1.7591725342406592 0.3408860187412943 3.367848188575868 1.059299673080161
"(368.0, 495.0]" 0.00045932911211806295 8.028288954845803e-05 0.006755308950941164 0.0003576454493308286 0.03565943492506851 0.0014513530130447184 0.11812132708044688 0.005878123117843885 0.3698320180943399 0.03183668061456602 0.9215631467381306 0.15174814028868389 1.9988381350307576 0.3110069491600086 4.4217542090795225 0.9855008695331123
"(199.0, 368.0]" 0.0006859925324934684 8.458905240468531e-05 0.00930674752486659 0.0003397160671820021 0.05002426072425332 0.0012115132046024316 0.1696833598932606 0.006250877686307075 0.48122747101297036 0.037029573023520494 1.1584572590703006 0.17484165374599495 2.6016963486049747 0.31960249448831063 4.741012215397591 0.8672621729704495
"(96.0, 199.0]" 0.0008722345580501027 0.00013812909801760786 0.015151459141542334 0.0005299658435531877 0.08556032516281864 0.0016658296268522253 0.28650055331139546 0.011588387792448645 0.8843062883626921 0.07266078911751973 1.7963243349599722 0.3233534805514501 3.500571509225116 0.522333957455589 4.596279600972031 1.1849983218773026
"(29.999, 96.0]" 0.0020147067947455613 0.00031876868694538814 0.029697838222822494 0.0012340838214688116 0.18387176266637467 0.004175581068629723 0.5783505878914417 0.03756662381568139 1.804402804492615 0.22485445591897799 2.474341402568334 0.9659221843952306 3.432683152246145 1.3972236628279031 9.090658203754673 0.38232332233627964


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_alpha_clustering_pions.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(590.0, 1332.0]" 0.0003906149974603201 0.00010597095005681768 0.0033549151451495417 0.00042665416267897977 0.017542767700765446 0.001637703430796065 0.07396451292035032 0.0075374444817207205 0.1858284804474221 0.03498462264227209 0.756840047354203 0.16632511845748338 1.4010899119092668 0.39369987605071544 4.03072858580666 1.3196894942775275
"(495.0, 590.0]" 0.00035696636846299114 0.00013865179382032357 0.005147210390916027 0.0006366559677006112 0.029247679042928267 0.0027757236038937812 0.09641683415905432 0.010868114765899772 0.2980527398500764 0.05535548745787263 0.9856516586840247 0.2670971990874219 1.382005755101408 0.6041677464185027 2.840029647479058 2.5051893134701397
"(368.0, 495.0]" 0.0005281445329256085 0.00013499731048413505 0.0070237676915605 0.0006351206851534995 0.03589000888331916 0.002580220216807803 0.12985748617952192 0.01098240151999177 0.3042798794308081 0.05778586799683034 1.2729504816177855 0.2928566997717496 2.2573477549727676 0.5921121383588287 7.166535271675842 1.565714687606792
"(199.0, 368.0]" 0.0007118847575259839 0.00014364670595427674 0.00974604143312493 0.0006073959477899416 0.052590023636127456 0.0022310746505237937 0.172374269374183 0.011528712507249312 0.49504749214852656 0.07016981649794769 1.104770775849089 0.34080464010553624 2.028244175610596 0.6222188291240067 5.32641737838268 1.8191716201655461
"(96.0, 199.0]" 0.0008767010841424507 0.00023397111520207872 0.01649841287649727 0.0009457480201780581 0.08266216322911728 0.002995327334061353 0.29336545016390037 0.02134723031648022 0.8179984422342519 0.1390955408527321 1.4720053452813306 0.5926845189393652 3.0760758245027833 0.9967165225338579 5.387463877769336 1.7968783739713545
"(29.999, 96.0]" 0.0019187607795489367 0.0005331950110813414 0.030745675113043783 0.0021521763763952947 0.1903683435236794 0.007411415434271761 0.5491682665342033 0.06958763622326952 1.6300875657504528 0.4133792439145376 4.52651816763702 1.610469085854464 4.819633526805982 2.532168312020733 9.729540770922549 


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_alpha_clustering_protons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(590.0, 1332.0]" 0.0015520558664153762 0.0007628675351199445 0.0022897211351421793 0.001607228493384106 0.02434696968518446 0.00561528946326968 0.044029941579208816 0.01624351368070608 0.3922010306424671 0.08920325234976209 0.03252446899930327 0.39606676626220144 0.5071473240522439 1.3015787711801912 3.250358294597817 2.871061310655598
"(495.0, 590.0]" -0.0002538441035681996 0.0006694524555512634 0.0023487038658979104 0.0014992494506524078 0.02464381987778441 0.004191644931450023 0.09724449080361951 0.015445820966259075 0.1537718699871273 0.0873032277522681 1.407447235178848 0.5101534894934956 3.549220827189569 1.0751203528572482 6.504251980235415 1.751616433667704
"(368.0, 495.0]" 0.0005026954182178509 0.0005851888659567591 0.005131588073491858 0.0013585203454680292 0.02926748820925508 0.003488232622736315 0.11448096019567758 0.013665499571546365 0.4455852915160633 0.08614250932384211 0.8074089404183314 0.4804675559356132 2.141454872752975 1.076035569491221 10.19951663817488 1.0723535655617038
"(199.0, 368.0]" 0.0003909187055885679 0.000724243585380058 0.005904861789726903 0.0016816423659701877 0.05019803255636819 0.004197066085079237 0.16214077545582764 0.017772496925929696 0.5147415713806089 0.12362707788479746 1.5432905402474386 0.6165448963676783 0.23438028063729083 1.247406109155961 1.294394176073519 4.165274774710256
"(96.0, 199.0]" 0.00025878328114848346 0.0011430211813128796 0.016260187619980045 0.002724708942779629 0.07368741355084853 0.005618995799940245 0.2735551037038512 0.034741825526556296 1.0410838153284607 0.23468732328123726 2.76075867101587 1.1423990997026578 0.2477564562026776 1.952682038101118 9.026856182333983 0.6826028310641632
"(29.999, 96.0]" -0.0006448267212101404 0.0021503001935873735 0.01856276614709093 0.005245284131980929 0.1780063789941107 0.011171608639193168 0.5124127555813383 0.11016776288171697 1.3229226170435135 0.6804437772255116 2.641982177057163 2.1747221237243894 1.4372050269417165 inf 5.4911916680923785 


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_woods_saxon_baryons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(588.0, 1318.0]" 0.00032064292030423776 0.00025658111801256855 0.004187816831856477 0.0006231151324439006 0.0167938499180535 0.0016535540196128055 0.0669096572929967 0.006649243523606411 0.2609237763041576 0.031848375470639324 0.48918541690211587 0.16583159896983762 1.4941378740574234 0.356430647454592 7.506454940561253 1.1374738726420623
"(494.0, 588.0]" 0.0003401620923679656 0.0003424081416830852 0.00407239549332353 0.0008260818674161614 0.025368781755157565 0.0025717743290063675 0.09246294414693759 0.00936589518194683 0.2944294120372837 0.05067510092155445 0.5632173593173336 0.2630199494616821 2.3896693405821074 0.5476541612744514 1.7028925837455804 2.1458261687614213
"(366.0, 494.0]" 0.0005149954872818783 0.00031377749688669553 0.006648726107073354 0.0007870226566747693 0.035139772012471135 0.0023930099146115603 0.11629439071613612 0.008650703148189444 0.2632643242096119 0.05016763438690128 0.7626509647066113 0.2588560675692444 2.5150007140682664 0.6015297872020415 6.09314627255262 1.593356775407113
"(195.0, 366.0]" 0.0004886522921179044 0.000324679933074889 0.008765556852386306 0.0007871973323467447 0.04700450112243764 0.002007433788845633 0.1578898037912111 0.009023014833621066 0.5162186606399525 0.05751003945702305 1.3287639822080244 0.2818420823530559 3.3088579775983082 0.5653569813070105 3.9844139295082774 1.312346914911491
"(95.0, 195.0]" 0.0003916333909011737 0.0005318507674168908 0.01523888997818583 0.0012872823985350442 0.08462557409240454 0.0027933586872194065 0.27386126905875113 0.01710803115551162 0.860325423130792 0.11465215539313994 2.232674007004656 0.532496121011458 2.5755470779815934 0.9262496939430731 -0.1206546061993914 2.7258017482522705
"(29.999, 95.0]" 0.001287013852561441 0.0010121269024856625 0.02733055195373459 0.0025172092501197173 0.16444420847516314 0.005570920849695055 0.4957209402388256 0.04926362211649604 1.8109837823696622 0.33251438547065276 3.607537578540532 0.9400072234651853 2.616668903561346 2.3066695385971734  


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_woods_saxon_kaons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(588.0, 1292.0]" 0.00014878962241454452 0.0005050143485186249 0.005548351842632084 0.0015949057485667598 0.021353758874095095 0.00496032554971801 0.08364738407123287 0.017490813725537756 0.24535044567908143 0.07593495852564859 0.6233978352867101 0.39155281992807756 1.040601926001378 0.8448448412491725 3.565912210381047 3.7468457192561364
"(494.0, 588.0]" 0.0001191635833449947 0.0005433606560264958 0.002765828757861026 0.0014164373559423257 0.022159497271743336 0.0046327871739797275 0.09681864684309122 0.01794922424041252 0.32499383777293356 0.09619423567412067 0.5218821675216437 0.4590901302240974 3.4067547925905353 1.061114303096767 -1.1514270035322574 5.745917347347509
"(366.0, 494.0]" 0.0005135800428025155 0.00048656193589748727 0.005131376703810578 0.0013133412135076243 0.03005216268902717 0.00406356257131448 0.10720778243071694 0.01580282308851322 0.26673259912990593 0.09184053472231327 0.5551200337720573 0.4530152782913715 1.4479109187328463 1.1131507435765953 1.011681681326993 2.3272518670862152
"(195.0, 366.0]" 0.0005035617016008485 0.0005542673048685377 0.00651210835205694 0.0014643470673254535 0.0445537213106047 0.004050397823171994 0.18249990076260914 0.018395095632060914 0.6801515231105159 0.11666649034196026 1.621056615451925 0.586863192591482 4.8305188201814895 1.0392023525157343 8.08217871397449 1.5184552762176802
"(95.0, 195.0]" -0.0016517214944717883 0.0008989703448280107 0.014004798580467291 0.0023666778531823284 0.08326212276199443 0.00548082536400197 0.26645267562699076 0.03525063937537191 0.30339862453382704 0.23434872739293613 0.9218675862635589 1.0565348381976412 3.5061889277059084 1.677404321326058 8.333351964942015 0.8680143728139004
"(29.999, 95.0]" 0.00409531811214788 0.001845152283182778 0.03116355543413098 0.004869224578024812 0.15845833823267258 0.011484102004604905 0.6417903893647859 0.10748455211848637 1.4993869830334325 0.7719710504537615 4.271912183415247 1.803077754603426 2.706504049244169 8.378986578599896 8.326048394430188 


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_woods_saxon_mesons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(588.0, 1318.0]" 0.00023586227548370671 7.048518370644056e-05 0.003955623822268865 0.0003042014963526951 0.01919609445279118 0.0011698277912070179 0.07126978333640457 0.004702820521923576 0.18468415571420968 0.021701545958047387 0.6233470392857331 0.10474985512044413 1.6877217977349008 0.24295328247089898 4.393215846076783 0.8654928017567588
"(494.0, 588.0]" 0.00032820782587679876 9.335294192838629e-05 0.004907718808165388 0.00042151397303559235 0.027981112888710576 0.001842569139484841 0.1002102738789653 0.007003080985781776 0.25926958425606583 0.03406898338146267 0.8722239306204563 0.16523534927275702 1.9328135682330443 0.36617508338049154 2.8236384962653145 1.3712771793422776
"(366.0, 494.0]" 0.00035402386984131006 8.090314385803602e-05 0.00660095751615855 0.00036245789099684694 0.035171577155217466 0.0014687700075390765 0.11992762850780915 0.006046740379678257 0.3464031228049697 0.032385719704743514 0.9656999309739805 0.15544953811436618 2.6770617654072715 0.31919461141743105 3.8576993745148043 0.8768548533368588
"(195.0, 366.0]" 0.0007039405086784849 8.704455012028341e-05 0.009412213131992269 0.0003509128308169424 0.050866335372414716 0.001241885467248609 0.18607227395472095 0.0065191734910702865 0.5601574663330913 0.03827477745360222 1.448892533625432 0.18269598811395177 3.016744976161862 0.35188320544717 3.8445197567350213 0.9409283042902304
"(95.0, 195.0]" 0.0007003468154966251 0.00014100384571141613 0.01503431998084728 0.0005427253725003847 0.0875586727581608 0.0016812177772054463 0.3053348589038723 0.011934569407845 0.9057394307893459 0.07526239618767741 1.6630656712388092 0.3329234234471565 3.4474735145935895 0.49846143119671044 3.903188559013598 1.2286535634217812
"(29.999, 95.0]" 0.0014534494455833286 0.00031984269268426285 0.03172169380667115 0.0012566593988688666 0.1807130259635706 0.004193505996180361 0.6041830039411477 0.037430770255027744 1.7691402532624658 0.23294027038683549 1.690094515834046 0.8683314617265954 4.353944428708137 1.3769199531911522 2.378946640130033 2.9363245421982613


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_woods_saxon_pions.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(588.0, 1292.0]" 0.00033665976507904515 0.00011651108988219874 0.003261286976558978 0.00048460100881269653 0.01702457347749608 0.0018796895622212651 0.0744026117627948 0.00855085578755173 0.23200696278481717 0.04002619586427237 0.6058582166099897 0.18805515604782402 2.4104169368400723 0.47463174285598514 3.159222134714317 1.7076163795187946
"(494.0, 588.0]" 0.00021692825205012106 0.00015026509734486013 0.003971987181638883 0.0006638190677119642 0.029443778520182307 0.003328150740734999 0.09862265112435054 0.012485930804142535 0.2090880135158267 0.0609023662668268 1.0353997196229687 0.3077879040666806 1.7668446593885772 0.7257603145192151 6.97380608060425 2.211893374740439
"(366.0, 494.0]" 0.00042183211895599563 0.00013595787824552413 0.006728693795897475 0.0006370193813952969 0.033641913568402765 0.00253786655552199 0.1261282962405478 0.011147278995399702 0.42239754656892775 0.060837856337608805 0.8239680660108762 0.2995888271641153 3.186018772371597 0.5999210938031996 2.950748276932314 1.6394837010551404
"(195.0, 366.0]" 0.00046986435672159515 0.00013755528192287454 0.00939909039487153 0.0005705560363086183 0.052778799175669 0.0020837834835565065 0.1941806347226148 0.011156328885758704 0.501748109230563 0.0673525920179499 1.3612751313945506 0.32281076498989286 2.600583605648734 0.6089173965131104 4.269546545538609 1.804940223373172
"(95.0, 195.0]" 0.0007893334970833337 0.00023332679206376382 0.014546294810232507 0.0009233569778619397 0.08741957764703116 0.00298298190029544 0.3146409999806299 0.021234777193217688 0.9405564919886413 0.14049578909089988 1.5005242746374836 0.6162363557901251 4.13039451385091 0.8503977515449044 1.2600884833697594 2.637405771474102
"(29.999, 95.0]" 0.0013803829838236646 0.0005448820758370146 0.03302006574244272 0.0022030001172197735 0.17712579943454895 0.007366242530912239 0.5790306959956845 0.06855297399015944 1.4881340971059118 0.4329358191896558 0.16022084526107747 1.5739108241013116 6.972116655999065 1.783495893699223  


==> anc/data_angantyr/v_2_differential_angantyr_O_s5360_woods_saxon_protons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(588.0, 1292.0]" -0.00013397702936095843 0.00062896077142216 0.005239243237863184 0.0015808663474230734 0.020148090440166477 0.004222033523284483 0.07775519047347167 0.014946605647980686 0.22822480347194257 0.07087059175939674 0.45746077627951587 0.39318430352707 1.1485758710743916 0.828065056606298 5.333801116291342 1.5913496314001097
"(494.0, 588.0]" 0.00034178069723696806 0.0007351792142065351 0.0035962969139473576 0.001702077179413562 0.028183334674429825 0.005112985073209445 0.10612909794868029 0.017413683264422393 0.2515973172690778 0.09657881896803458 1.2269643448581689 0.5819767421050089 1.7853170383842383 1.2050474409662257 2.053175992014479 3.1525629874858425
"(366.0, 494.0]" -0.0001654908882577718 0.0006750952706161593 0.007814678987784016 0.0016629827735033771 0.031354029326899756 0.004286000304215477 0.13207042959696597 0.015923710846319574 0.23281234681127533 0.1002621951350551 0.36462112155207743 0.5370557431167252 2.9964630300480595 1.2716834889926507 8.54055849410851 3.329162861867792
"(195.0, 366.0]" 0.0002968789061787492 0.0007382700002593597 0.010388236566746882 0.0017700739449814607 0.04550577321726156 0.0041457128155346894 0.14828813629912133 0.01829712509939821 0.7929441975367401 0.12494471422824183 0.415763807512277 0.5930208116035885 3.0784405839453672 1.237574195329683 1.6611915185540442 4.038843787106384
"(95.0, 195.0]" 0.0006853427860411609 0.0011094683025768134 0.014286667908662103 0.002619667976855249 0.08591744031625753 0.005397057756994518 0.26476967189842676 0.03344683545445823 0.44791598009987066 0.23263516481354019 2.7019992189925324 0.9222150461506181 1.9551439849164423 2.312018970919667  
"(29.999, 95.0]" -0.001135374363237619 0.0021904672841865248 0.028159130026413876 0.00531179953533596 0.1561646976746857 0.011189096549116201 0.5175007273544556 0.10307361190034697 0.324645903964791 0.6925883634383162 1.9461677140734845 1.5346854283020617 4.71568032544286 4.638907300282985  


==> anc/data_angantyr/v_2_integrated_angantyr_O_s5360_alpha_clustering_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(376.0, 789.0]" 0.040666124143019275 0.00018214777192159272 -7.612159440859025e-08 9.830615429227816e-08 0.020126316926186102 0.0005583719673452409 -1.7920320098317642e-07 3.8803918344026197e-07 2.694322027579781e-06 0.0019251076165833494 2.5
"(315.0, 376.0]" 0.04521871528359218 0.00019796395127725624 1.7763500394747223e-07 1.23897131764151e-07 0.022247833599976927 0.0006112147258520712 1.3866553301173062e-07 6.397033769111234e-07 5.6084031553535e-06 0.0021626072363167695 7.5
"(236.0, 315.0]" 0.049750034872091564 0.00015951214646358784 -1.756867896774164e-08 1.523894627311015e-07 0.02488599236351814 0.0004858127839088447 -5.768325415975389e-07 6.724213087235994e-07 5.8860163057201044e-06 0.001506004267293785 15.0
"(131.0, 236.0]" 0.05971153059631923 0.00014587215347200937 -1.933628012054188e-07 2.4458050371496204e-07 0.02957084866623181 0.0004454027405722903 3.6484033592689267e-07 1.0657936863623755e-06 1.4403297630783083e-05 0.0017581515794180956 30.0
"(65.0, 131.0]" 0.07904231458550204 0.0002053462887430456 2.762992342692446e-06 8.840343927453523e-07 0.03974422361626614 0.0006108669704516082 -3.555299964125195e-06 3.6993547872235312e-06 3.461603428686502e-05 0.0022288124154347232 50.0
"(22.999, 65.0]" 0.10675216511993944 0.00033555315403359674 2.7290575366536714e-05 4.483427470129245e-06 0.05627451962190333 0.0009464695166054324 8.710129157735894e-06 1.473935643354003e-05 0.00016951796836493544 0.004930044056534573 70.0


==> anc/data_angantyr/v_2_integrated_angantyr_O_s5360_woods_saxon_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(374.0, 764.0]" 0.041007967414217375 0.00018577671641894085 1.3716993639559184e-07 9.05829765758887e-08 0.020378356097945617 0.0005649045905779803 4.138179496954858e-07 3.825628490003357e-07 4.192276543817901e-06 0.002938467974322824 2.5
"(315.0, 374.0]" 0.04517013090348157 0.0002026306317810895 6.283495209525161e-08 1.3431733593584662e-07 0.02219578614329575 0.0006259097960467705 -1.6571655418322114e-07 5.807961912857775e-07 4.290180076060179e-06 0.0018864914654852924 7.5
"(235.0, 315.0]" 0.04965324039881234 0.000163347668195141 5.822752155580752e-07 1.7134506721464464e-07 0.02495348683474398 0.0004927546319625156 1.4675307002447441e-07 6.218666489616339e-07 8.857010603365945e-06 0.002209381103645043 15.0
"(128.0, 235.0]" 0.0599021966272095 0.00014905274919568313 -1.8082572302404584e-07 2.2320327365748153e-07 0.03002337113578162 0.0004495709474009913 1.2301100923412883e-06 1.0502493633368126e-06 1.6085953666616952e-05 0.00205327601277027 30.0
"(64.0, 128.0]" 0.08035697278680161 0.00021155867119935503 3.221070300287444e-06 1.4207832264212703e-06 0.040974462300067564 0.000622431871349939 -5.194957889280629e-06 3.5713724941417224e-06 4.739599470679431e-05 0.0025916796834892903 50.0
"(22.999, 64.0]" 0.10759355356445852 0.00033694560456507216 2.507740686976171e-05 4.559442270576711e-06 0.055639562482526425 0.0009760084223705137 5.267490236071168e-06 1.428606825612579e-05 0.00012005547219178128 0.0036027300162372326 70.0


==> anc/data_angantyr/v_3_integrated_angantyr_O_s5360_alpha_clustering_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(376.0, 789.0]" 0.021239893428614903 0.00021314803261096522 3.136689622441218e-08 3.35860916695503e-08 0.007250600215488117  1.3254358123535677e-07 1.9157124625896755e-07 3.003291690210235e-08 0.008132052368429059 2.5
"(315.0, 376.0]" 0.02320522291161419 0.00023742924622815876 5.389487729904728e-08 5.39103333002576e-08 0.007550762490489167  9.242698182846332e-08 3.860155141812808e-07 -6.105276443687124e-07 0.003515205639770292 7.5
"(236.0, 315.0]" 0.02517511762158258 0.00019462738425520307 4.3169349249417166e-08 5.6106308507052e-08 0.009527495906156343  -6.237360449670171e-07 3.9400131449955315e-07 5.126113874338229e-07 0.06614505322270361 15.0
"(131.0, 236.0]" 0.03007691138683074 0.00017868341663741623 1.7044517994104088e-07 9.005673330440697e-08 0.012038790607404466  -4.4078376206416983e-07 5.659251670189277e-07 1.2870611941804504e-06  30.0
"(65.0, 131.0]" 0.039831358078156784 0.0002545133858292232 9.680524167957505e-07 3.0943292431678344e-07 0.013116218538027196  -2.6355216077809366e-06 1.9104915759858496e-06 2.52407092631876e-06 0.0806869326042183 50.0
"(22.999, 65.0]" 0.051255346255412955 0.0004490161451000906 8.23300792847846e-06 1.446565098888057e-06 0.01804925151658836  -1.0093200751727802e-05 8.546992425353393e-06 -8.197037437026265e-06 0.015042232180749194 70.0


==> anc/data_angantyr/v_3_integrated_angantyr_O_s5360_woods_saxon_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(374.0, 764.0]" 0.021217774489300647 0.0002132866758087467 7.715997816250026e-09 3.259318241335624e-08 0.006739372879444271  -2.0856063000165024e-08 2.1583488902340653e-07 -2.489371822995969e-08 0.00562264772014893 2.5
"(315.0, 374.0]" 0.02365323400205031 0.00023694595987651425 1.1496382815402747e-08 5.583708278499976e-08 0.006881649121342568  3.046378248976979e-07 3.6272740464918873e-07 1.0388322850458643e-06  7.5
"(235.0, 315.0]" 0.025486919090302037 0.00019153435820487395 -6.744234763288911e-08 5.0605639246421125e-08 0.010723061388440345  -1.9138485747020652e-07 4.029736323040944e-07 5.408501566809351e-07 0.023536770263831046 15.0
"(128.0, 235.0]" 0.030434769212167943 0.00017899934166374254 2.7402963431287785e-08 9.163187010746025e-08 0.012189867263688071  -3.055030549103036e-07 5.745555963108859e-07 3.121339846433077e-07 0.00881195613982747 30.0
"(64.0, 128.0]" 0.04024223028177325 0.000258613003732469 1.3269863832544856e-06 3.140772573515111e-07 0.01610014555663614  -1.7201628659085527e-06 2.0910295579871423e-06 4.793362752734905e-06  50.0
"(22.999, 64.0]" 0.05051035692477592 0.0004508397986585981 6.064060488934069e-06 1.566628529966066e-06 0.023269066341767036  5.577795408633094e-06 9.064978101627059e-06 3.5676097515583175e-05  70.0


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_alpha_clustering_baryons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(977.0, 1868.0]" 0.0004094505846784377 7.196912899301596e-05 0.012058956204390991 9.993276377769454e-05 0.07707762860273604 0.00024032671913154117 0.24302496707617022 0.0007283906590775867 0.4813273006174475 0.0032725520044391 0.7320086417226982 0.03611139046284329 1.1651011872301615 0.5770634060769112  
"(814.0, 977.0]" 0.0006023100011698963 8.216751448849361e-05 0.014586902795279124 0.00011243378381751163 0.08939797996384923 0.0002509400715768851 0.2802337846943468 0.0007030300845008256 0.5788772032995134 0.005531919416298012 0.8600909636087779 0.0883566343300099 0.5679926365771778 0.9411339430221537  
"(621.0, 814.0]" 0.000888754392590585 7.34954522702784e-05 0.016825835040803594 9.83540703706689e-05 0.09429497327659919 0.00022568090083136964 0.28506372741027847 0.0006675147243469007 0.5510762641978116 0.006966028909243072 0.7563161258215246 0.15370518100904781    
"(373.0, 621.0]" 0.0010909159203316534 8.254445304705488e-05 0.0222152837651741 0.00010867771510257122 0.11283105333845687 0.00026192298443474053 0.3177356498622967 0.0008896429235798206 0.5395251453167966 0.012101565902198888 0.9326211293973432 0.42679828575395323    
"(203.0, 373.0]" 0.0015731423417651839 0.00018857127906608278 0.02771835252439064 0.00022494174548077898 0.12425634379467036 0.00044814895181914747 0.29527971650871077 0.002697409016905336 0.34820228291840305 0.0628198476544127 5.131204626293273 0.14930479768457722    
"(76.999, 203.0]" 0.0018628972510421878 0.0005219002720250437 0.027605907876813007 0.0005971325343626457 0.10792101153026272 0.0009446054076373957 0.23315898858226078 0.013164912757013543 -0.26977707423116093 0.5696410207935609      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_alpha_clustering_kaons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(977.0, 1868.0]" 0.0015732679075784503 4.4748428297320826e-05 0.026049685686077767 0.0001336882048662189 0.1024412733520001 0.00044932273821074865 0.26865487896149726 0.001308021588294561 0.49018762503781127 0.006973323236362044 0.8209572254924581 0.09581225803212572 2.6319910598820604 0.8134733227816757  
"(814.0, 977.0]" 0.0018057832115195547 5.131805472586026e-05 0.029095210704422992 0.00014420562944039982 0.11433929447809486 0.00047515443787299935 0.30149775891913766 0.0013414712821242473 0.5859965564391086 0.012646483649795657 0.8948817583038479 0.22445513298560207    
"(621.0, 814.0]" 0.0020375091257452925 4.812107179789946e-05 0.031435540114414344 0.00014508824555935595 0.11936787594840767 0.00048238507929633935 0.3095457056426961 0.0014007878461557712 0.5692622125794996 0.016686475808521173 1.1024546173927416 0.44585899278900404    
"(373.0, 621.0]" 0.002708551709016513 5.7884049585191676e-05 0.039510076813483716 0.0001662528151399801 0.14192057579580536 0.0005196261638269805 0.35519441148603953 0.0018736926372631075 0.5627872881752106 0.03249316417442576 1.341969742141415 1.1946045685584816    
"(203.0, 373.0]" 0.0032063906722890425 0.00013018285755746006 0.04174731104176737 0.00026075518048965105 0.13849639408796652 0.000628218243563445 0.294305499068325 0.005642646776654312 0.728511443403087 0.16132207913929086      
"(76.999, 203.0]" 0.0028296251130353087 0.0003741910505639109 0.036490653883775356 0.0006538635160742281 0.11173063062658478 0.0013548263194466253 0.2583496651307778 0.02795351785832761 -0.06893271837127914 1.111578155023239      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_alpha_clustering_mesons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(977.0, 1868.0]" 0.0018345696871455777 1.2118569357556781e-05 0.03016492924120319 8.210798905948437e-05 0.10753181896706215 0.00027749808182807247 0.2734701351124558 0.0007422948724626565 0.4914737321577464 0.0037962260921869796 0.8350823234516869 0.04572253402775147 1.2568481063428947 0.9896754031714101  
"(814.0, 977.0]" 0.001983423307329429 1.3551322323596695e-05 0.03306416251573172 8.197401802300924e-05 0.11892455257268505 0.0002732246757224606 0.30682271173109144 0.0007197086478400934 0.5883909626486438 0.006431153415722883 0.8854159575949722 0.12566457174186205    
"(621.0, 814.0]" 0.0022281208187084197 1.3184870433099716e-05 0.03562108331999622 9.184217427778901e-05 0.12496846570141613 0.00030807120881719686 0.31555891242020767 0.0008525482683297164 0.5837355533639917 0.00830168344806086 0.8960013396318389 0.19666326197977677    
"(373.0, 621.0]" 0.002865390527797214 1.585980687961952e-05 0.04412744938127383 0.00010821072773089691 0.14886018976902973 0.0003492483744006214 0.36279607761961213 0.0011546924775892127 0.562903447129338 0.01571843883651903 1.4759310186017383 0.4966242982181964    
"(203.0, 373.0]" 0.0031648372251680975 3.221104866055547e-05 0.04478204370352914 0.00012671249388864378 0.1417700788747958 0.00034322469625890355 0.2984504032258545 0.002906560844909592 0.4870739170005344 0.07753084946310608      
"(76.999, 203.0]" 0.003180762199255434 9.006223972420494e-05 0.038319528217146806 0.00024940345050100774 0.11394440972553187 0.0006053085281731757 0.2583099714671853 0.013404415897881229 -0.115021430064115 0.6080929871603733      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_alpha_clustering_pions.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(977.0, 1868.0]" 0.0018651211600101483 1.5646327635447587e-05 0.03197606275615242 0.00011537751305723197 0.11115940969354414 0.0003879589889044938 0.27812304402422283 0.0010800658118529818 0.4994547419828111 0.005998474590854009 0.7764022700249544 0.08203917808363372 -0.35095036007061975 3.3777739867265164  
"(814.0, 977.0]" 0.002013109213716216 1.7778385848487114e-05 0.03510473237089458 0.00012268195525352027 0.12315384790297865 0.00041385581751955187 0.31235992547780006 0.001147319168376417 0.5802356939584855 0.010692588829369956 0.7419756416468567 0.2561812985996006    
"(621.0, 814.0]" 0.0022851078446528045 1.7568791212993454e-05 0.03773859471193384 0.00013941791727059745 0.12971254834578194 0.00046810183610569267 0.32281138062095094 0.0013291997559346375 0.5920455814668969 0.01412157550387025 1.0621947043387645 0.40548422625638425    
"(373.0, 621.0]" 0.0029300895495272543 2.1026396976686845e-05 0.0467718033902685 0.00015143643223310485 0.1548913419075377 0.0004848632480174275 0.3718511661051003 0.0017301000809340655 0.5539005771529351 0.02767024351952691 1.9501279818417263 0.8396132930942385    
"(203.0, 373.0]" 0.0031434072002163404 4.231926539048585e-05 0.04635072228006119 0.00016673846827128973 0.1444484647354422 0.0004504995364405834 0.3010454842789037 0.004616109015260114 0.49297743062972643 0.14290832660647934      
"(76.999, 203.0]" 0.0031796723276383177 0.00011962838699640365 0.03938582043934511 0.0003638092559231411 0.11594080507188792 0.000947388441110265 0.2719381933929505 0.02208564292077063 0.15409573926859244 1.3006931670145587      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_alpha_clustering_protons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(977.0, 1868.0]" 0.0004746966363270418 0.0001276362513200947 0.012110035853088418 0.00017351454262468094 0.07921190815299343 0.00038435541350877867 0.24919840656427422 0.0011876040306790883 0.49405807699426385 0.0055187250928440314 0.6525471376264341 0.07009206085983394 2.2566680213257833 0.38704526308476195  
"(814.0, 977.0]" 0.000793432405805011 0.00014453969839041487 0.014672007962747759 0.0001970462376284253 0.0909758419525442 0.0004177552593939987 0.2859964024735701 0.0012093085945564552 0.5884011927824979 0.009855417810994662 0.7621519573031199 0.16956601044675784    
"(621.0, 814.0]" 0.000853627294051033 0.00012875225308530677 0.017094740655858233 0.000173283772495442 0.09568960469448382 0.0003806591515906657 0.29158924235540323 0.0011310112777607022 0.5614823589556652 0.012660689846021601 0.10995027592521393 0.35692538125689877    
"(373.0, 621.0]" 0.001114833527049183 0.0001438030944915536 0.022789236472685947 0.0001928208761147008 0.11567449910261038 0.0004335137733006521 0.3273398317434581 0.0014497689384764035 0.5628576157921366 0.023248919730229425 -0.1561540455517415 1.0814321037931303    
"(203.0, 373.0]" 0.001996408258737232 0.0003178226815740031 0.028360571406512106 0.00039498820028216475 0.12695258393704317 0.0007177782527078945 0.29759437331062755 0.004648278186312759 0.34835232184843024 0.12498813857269049 5.264052200544865     
"(76.999, 203.0]" 0.001613273624020385 0.0008365580252258265 0.02782717857159369 0.0010114394666540794 0.10827467627476883 0.0015435673793852357 0.2506093203570203 0.02406043561313221 0.384905238449634 1.2505853590940477      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_woods_saxon_baryons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(916.0, 1928.0]" 0.0006995426645321726 8.11995779217685e-05 0.014526067065406692 0.00011987968701943466 0.08663546919672419 0.00029183301681725584 0.26132220493025493 0.0008584849015476515 0.5118829989797797 0.004792136273349185 0.7493563116336899 0.0610518070622049 3.3200106236668128 0.1862467338260327  
"(774.0, 916.0]" 0.0008972763306479527 9.972795153498324e-05 0.016440319021438752 0.00013931110207388673 0.09200465615544101 0.0003231006522495525 0.2764830705137474 0.0009126915142634483 0.5816191769121505 0.008384929142292132 0.8460309681861296 0.15460657312504625    
"(580.0, 774.0]" 0.0009235349475134806 9.175476632555963e-05 0.018916915148357555 0.00012633559343056303 0.09916723575210873 0.0003137434487830435 0.2839061382628596 0.0009559516728312525 0.5314518916077422 0.010521273823077397 0.8375661268160234 0.22200524542748204    
"(334.0, 580.0]" 0.0014647236144821885 0.00011620973161179708 0.026398260451108907 0.0001583354059645701 0.11921269340238806 0.0003879529803489954 0.3137947400545004 0.0014824645198911709 0.5045378491735525 0.022785047409556513 1.6254728319383902 0.5942006778452851    
"(172.0, 334.0]" 0.0014701068220064725 0.00026283363537408594 0.02962469644164215 0.00031017754955631796 0.12328143030102354 0.000561661936254054 0.27338108038042247 0.004358629230457097 -0.16836904588180726 0.11469772963277032 -5.280095198833412 0.22750343597277345    
"(66.999, 172.0]" 0.002466506668898724 0.0007218425740564703 0.028413642914416677 0.0008414409633259454 0.09982700135248514 0.0013213758651300252 0.19558995574062354 0.021378038313949636 0.7174777795377832 0.9612383499683085      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_woods_saxon_kaons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(916.0, 1928.0]" 0.0016685733406263475 5.1318070926368774e-05 0.02859579725058214 0.00016039311000222694 0.11041153873480002 0.000533871789069696 0.2842653793878784 0.001551485187194373 0.5086032912313705 0.010211818406831873 0.6397468101198852 0.16545991115555264    
"(774.0, 916.0]" 0.0018654777109623026 6.378948053610175e-05 0.03059068979666316 0.00019729972282784238 0.1150525908331398 0.0006488842887936108 0.2991822744236386 0.0018247511715070298 0.5854031998150486 0.01907252386606268 0.9840130837876035 0.47231491789282753    
"(580.0, 774.0]" 0.002193794889679153 6.276471571904147e-05 0.034335458298185254 0.00021100464678945672 0.12458740825900953 0.0006955320311379724 0.3145080825575459 0.002042184149512722 0.5609592407372039 0.02626775748962786 1.2662814231104154 0.7273441761147179    
"(334.0, 580.0]" 0.003180213315757429 8.378263551663489e-05 0.0433551359826481 0.00023851786393827275 0.14528856854320674 0.0006936972640284297 0.3402599711830496 0.0031093028993416268 0.5325580441399277 0.06236529843493898 0.6047761188370183 0.6228338983061221    
"(172.0, 334.0]" 0.003342270081588821 0.00018265493938487154 0.04222157888485927 0.00034984022515029313 0.13265415253883334 0.0007826493047346117 0.2501338831768737 0.009139580902419262 -0.39931183302716367 0.28243077064127614      
"(66.999, 172.0]" 0.003996956347894741 0.0005543347832136883 0.03770362019355936 0.0009998112818821862 0.09973525557532877 0.001994294404111047 0.15573610917628483 0.04844480619024433 2.645975404106201 6.493773199255051      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_woods_saxon_mesons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(916.0, 1928.0]" 0.001998084249176403 1.4096620651797341e-05 0.03285341865114222 9.79338923418902e-05 0.11576984648219894 0.0003278089744248317 0.28806260076062884 0.0008759627089531321 0.5136201443134063 0.0055373099508478655 0.7301471436581813 0.07610055631722139    
"(774.0, 916.0]" 0.002172822883241446 1.7547221137133998e-05 0.0346282813689214 0.00011953845043002861 0.120242115137338 0.0003928928594568228 0.30370379484774374 0.001043973361349966 0.600348409492543 0.009739493949163649 0.7483963005015659 0.21257781287555969    
"(580.0, 774.0]" 0.002501996242036508 1.808228324142262e-05 0.038535239692733696 0.00014227874931331612 0.13114591555563382 0.0004701736400938807 0.3212051766346781 0.0013108238262312505 0.5662313434229302 0.013176795918438771 1.2857869138625508 0.3208156928721758    
"(334.0, 580.0]" 0.0033231722332353517 2.2899506284891366e-05 0.04769717403121098 0.00014851611995200052 0.15119103649284968 0.00044805352155918035 0.348728615953057 0.0018004579943232582 0.5237560556983182 0.029681378834920117 1.0707818571152008 0.9576315768157108    
"(172.0, 334.0]" 0.0033986397261096053 4.4574903044546466e-05 0.04452924837937104 0.0001554242615435433 0.13470627503583946 0.00038852887977749686 0.26430833882464455 0.004594368235331786 -0.36838479242761457 0.13287018402958745 -4.909038605057229     
"(66.999, 172.0]" 0.003551409052688062 0.00012978323207056447 0.03776463947296434 0.00036430776235198343 0.10257120704817697 0.0008785697768387019 0.16537048304144714 0.022340190698043418 1.9543938900881306 1.1812542799577193      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_woods_saxon_pions.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(916.0, 1928.0]" 0.0020323205320603803 1.8257816384416955e-05 0.03476781268802365 0.00013951455857452656 0.11956690646544268 0.0004661239318091427 0.29278611987925385 0.0013105272158952619 0.524758808483118 0.008870830420475036 0.7802104733353056 0.12843686848072366    
"(774.0, 916.0]" 0.0022070151214367848 2.3122868333827967e-05 0.03650795045898632 0.00018139359521341855 0.12451094102911117 0.0006019355851390602 0.31017870377841106 0.001658500709713126 0.5934526146077324 0.016316715328290637 0.9217069593312222 0.3472791989578819    
"(580.0, 774.0]" 0.0025733565002566544 2.451262911574793e-05 0.04111243119649293 0.000215795156523252 0.13735199292849903 0.0007091313403825716 0.32826228393684526 0.0020017676029901554 0.5760699020337505 0.02269157910927331 1.562997044226014 0.5289759824359958    
"(334.0, 580.0]" 0.003368587551525048 3.0028517107848855e-05 0.05034527692014428 0.00019850331885542751 0.1562995823246531 0.0005903971999333397 0.3556503418815026 0.002720184754526083 0.5110733377538497 0.05256435784044263 0.46555863004433806 1.559473462431433    
"(172.0, 334.0]" 0.0034049717217600113 5.844115021942709e-05 0.04577848329420451 0.00020770967027771624 0.13687048421238487 0.0005323160751901198 0.2659757426746366 0.007287074155021751 -0.15226169387218913 0.231516197388118      
"(66.999, 172.0]" 0.003637992620843966 0.00017229209311759398 0.03844307572944621 0.0005335859404798474 0.10392880261224978 0.0013812169136368704 0.12899905799331646 0.03710017856976478 3.5680787968729213 1.5884295954650725      


==> anc/data_hybrid/v_2_differential_hybrid_O_s5360_woods_saxon_protons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(916.0, 1928.0]" 0.0006924413499922644 0.000143440714071727 0.014729001133156111 0.0002070251800441842 0.08800602004737915 0.0004639214592218115 0.2672206374415321 0.0014069512699290323 0.5218479046179252 0.008088181311848925 0.9450942662695908 0.11719603604228658    
"(774.0, 916.0]" 0.0007644251686364342 0.00017579345028153172 0.016797702330867442 0.0002444538139890023 0.09347148745068569 0.0005452585704814339 0.28246778677228984 0.0015656993517794556 0.6183709014691819 0.014865833872005843 0.8354250375446776 0.3098695222429346    
"(580.0, 774.0]" 0.0008579058360103705 0.000161746329806611 0.018969761693216125 0.00022151499996703286 0.10073217931608804 0.0005246214443342879 0.29032218370467344 0.0015748528219270096 0.535548258859688 0.019479415967613493 0.7809555563668192 0.5344656829044366    
"(334.0, 580.0]" 0.001507854025199167 0.00020308156450214653 0.02701107823816803 0.0002775125891190355 0.12236426288376039 0.0006240685009217616 0.32277163250306623 0.002420868568183666 0.49040857684781475 0.04361243719869598 1.8684648495017702 1.4513418677346568    
"(172.0, 334.0]" 0.0013998789983469795 0.0004343592303054826 0.030287556004949173 0.0005371874234500019 0.12466675977101245 0.0009023195334092208 0.28002058043111755 0.00756102649600359 -0.4582286395558228 0.23860789738992902 -5.01897454183949     
"(66.999, 172.0]" 0.002181203247318909 0.0011674874707359784 0.028952083500872652 0.0014360523181673672 0.09933581801937726 0.0021673823841676645 0.1579292641022406 0.04022105637165349 4.488682658852115 1.4148957245867153      


==> anc/data_hybrid/v_2_integrated_hybrid_Ne_s5360_alpha_clustering_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(794.0, 1574.0]" 0.1078360400563155 6.593136260681555e-05 -1.872034847627042e-05 3.159216063156344e-07 0.10546979351341526 6.77471561233635e-05 -4.174317922953048e-05 5.058605990519061e-07 0.00023148220107779786 0.00010411888122385818 2.5
"(682.0, 794.0]" 0.10827401050975148 6.769911799464463e-05 -2.7447125898054185e-05 2.763459601135626e-07 0.10601501361227637 7.017129410365484e-05 -3.095446719459763e-05 4.0320327660990807e-07 0.0002333148506614307 0.00025744650697147065 7.5
"(523.0, 682.0]" 0.10769398725162073 4.792833458102103e-05 -2.6205761189041768e-05 2.1443777913342103e-07 0.1052390696760989 5.015768738667899e-05 -2.9759810282881073e-05 3.274885185114052e-07 0.00022949596840652128 0.0002015208544917469 15.0
"(316.0, 523.0]" 0.10321621704398068 3.396771025214756e-05 -2.913022100194793e-05 1.5416254282342437e-07 0.10062896359292797 3.6588094477202486e-05 -4.117204876437819e-05 2.70287566605286e-07 0.00018905682567313306 0.00013345502340784122 30.0
"(178.0, 316.0]" 0.09491098884561315 3.591630343236309e-05 -1.996523516606394e-05 1.4034439435978378e-07 0.09216745946697498 4.124289735649969e-05 -2.3959334567372686e-05 2.9068617950078893e-07 0.00013786018374685322 0.00020689664228773768 50.0
"(73.999, 178.0]" 0.07858545616699478 4.6791008099421056e-05 5.694587872041889e-06 1.665487725361666e-07 0.07283962106389016 6.415037853566049e-05 -6.690999488834828e-06 4.499096420801348e-07 7.577928131853533e-05 0.0003965097596838348 70.0


==> anc/data_hybrid/v_2_integrated_hybrid_Ne_s5360_alpha_const_eta_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(864.0, 1500.0]" 0.09537145836727734 0.00014601773173104386 -1.8138025597361993e-05 5.315745699141309e-07 0.09341101375004826 0.0001507082640426075 -1.5426935151467924e-05 6.681076339957027e-07 0.00013904377431413762 0.0007109166163147719 2.5
"(729.0, 864.0]" 0.09509911229040999 0.00013008521427264227 -3.167485718452023e-05 4.1729694726533207e-07 0.0930581170563876 0.00013621090169925297 -3.133151806183153e-05 5.942174798676136e-07 0.00012447420077976368 0.00044372332041928765 7.5
"(568.0, 729.0]" 0.0938149219763424 0.0001016257188297803 -2.2242347161075964e-05 2.796658109368977e-07 0.09171187019239128 0.00010788867572718896 -2.396754337486814e-05 4.662459281313698e-07 0.00012747154950075942 0.0004193860106784712 15.0
"(340.0, 568.0]" 0.0932883091506197 7.65192150605904e-05 -1.9629245207944754e-05 2.4831565002457945e-07 0.09119638036234415 8.248070683884646e-05 -2.09357528865486e-05 4.339318998787066e-07 0.00012603348560450773 0.0003961577730396348 30.0
"(193.0, 340.0]" 0.0845386573270199 8.402213241798682e-05 -4.9757813424046075e-06 2.6926756492443903e-07 0.08225750516862912 9.685832850681813e-05 -7.702950389999746e-06 5.162207928438795e-07 9.499143143860851e-05 0.0007560480077195875 50.0
"(79.999, 193.0]" 0.07124586019892289 0.00010949442910284164 6.014884705320458e-06 3.62911792592393e-07 0.06681075368137909 0.00015087671656443708 -2.534476588002576e-06 8.529556588465861e-07 5.515676604172393e-05 0.0013383458178695385 70.0


==> anc/data_hybrid/v_2_integrated_hybrid_O_s5360_alpha_clustering_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(680.0, 1339.0]" 0.10205817353488435 6.728668899212166e-05 -3.167877935208961e-05 2.375399261467928e-07 0.09919539266075945 6.976143294183574e-05 -3.505870557195259e-05 4.1940614525539606e-07 0.00017145193257188203 0.00025121504424649194 2.5
"(561.0, 680.0]" 0.10596125720501359 6.818154271568068e-05 -3.7635815062767145e-05 2.5631864490954357e-07 0.10343289868372263 7.190114058641279e-05 -3.8177885426600444e-05 4.404451619059299e-07 0.0002024719755194761 0.0002764307726487831 7.5
"(424.0, 561.0]" 0.10235644217471809 4.9237059031458605e-05 -2.8434453347856684e-05 1.9159448135300192e-07 0.09994453882716953 5.258740982051187e-05 -3.334095200415853e-05 3.3866637313932927e-07 0.00018275380833204525 0.0001925220599777718 15.0
"(255.0, 424.0]" 0.1006995107868915 3.718015388901965e-05 -2.1849399245918254e-05 1.56197355196955e-07 0.09835545404141287 4.088943105119479e-05 -2.9954157526174998e-05 2.8011890139453877e-07 0.0001792400940419808 0.0001798313019204453 30.0
"(139.0, 255.0]" 0.08817684876300896 4.041430904876039e-05 -1.1168062134125914e-05 1.3712349430361234e-07 0.08407910414036047 4.8923106049146094e-05 -1.5241762643162474e-05 3.286185965115581e-07 0.0001028997384684031 0.0002945170049880224 50.0
"(53.999, 139.0]" 0.07318600443255073 5.7993535459548065e-05 7.10223554825597e-06 2.1157459720696036e-07 0.06506428507425004 8.94657149488582e-05 1.64464652070147e-06 6.09511135884999e-07 6.0016077735339564e-05 0.0008460793143976296 70.0


==> anc/data_hybrid/v_2_integrated_hybrid_O_s5360_alpha_const_eta_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(682.0, 1422.0]" 0.08926201513718075 0.00011652285242284944 -2.162114598889727e-05 3.1301355568452115e-07 0.08682606540888034 0.00012251594598641067 -2.3640886674733335e-05 5.134737206579198e-07 9.803669334150755e-05 0.0004501458964051819 2.5
"(576.0, 682.0]" 0.0890464565584411 0.00011971293110335454 -1.6633534406532862e-05 3.057019905594938e-07 0.086830089458901 0.00012802048107242748 -1.2779929111778732e-05 5.189062278593352e-07 0.00010387066780428653 0.0007593720527003484 7.5
"(435.0, 576.0]" 0.0917334000764514 8.65273283164295e-05 -2.4994748228393535e-05 2.4299465527746817e-07 0.08973219984288218 9.33163709829658e-05 -3.082772831378185e-05 4.5147883080656183e-07 0.00011172524066004427 0.00030763015483029754 15.0
"(254.0, 435.0]" 0.0855457740218899 6.79482833558908e-05 -8.698949299575462e-06 1.9728237093150918e-07 0.0835355306212311 7.613865318435546e-05 -1.3113875740640305e-05 3.5891087330052773e-07 9.63483159957992e-05 0.0004172063123322606 30.0
"(133.0, 254.0]" 0.07457712359666249 7.954529857561184e-05 -1.7263520243550836e-06 2.1122649014097476e-07 0.07106004516304629 0.00010018137107178125 -3.843051819866124e-06 4.816103359360032e-07 5.6213891773284813e-05 0.0008974463427320784 50.0
"(52.999, 133.0]" 0.062279322621368156 0.00012140693877216666 4.990627227120731e-06 3.308805262198671e-07 0.055171795314886134 0.00019808218402832665 -2.271246129817027e-06 1.1330026928391503e-06 3.0515959549705882e-05 0.0018454816729217287 70.0


==> anc/data_hybrid/v_2_integrated_hybrid_O_s5360_woods_const_eta_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(668.0, 1461.0]" 0.09007526470967375 0.00012001455899856261 -1.1812344674117184e-05 3.133082856994032e-07 0.08777365372425837 0.00012528250363752087 -1.3587370683492653e-05 4.770807475495932e-07 0.00011116581758198345 0.0008553906511257973 2.5
"(555.0, 668.0]" 0.08703391384960694 0.00011646018614249888 -6.163971796304359e-06 2.9371035507446687e-07 0.08476297699409198 0.0001243701954222528 -9.397566095891062e-06 4.699047701885444e-07 0.00010284526857094755 0.0005571080370478757 7.5
"(421.0, 555.0]" 0.08812383088627028 7.96792175055589e-05 -1.7024791403429408e-05 2.2526036618823152e-07 0.08617230335731409 8.669775962803461e-05 -1.9798430738125224e-05 3.648638973076377e-07 0.00010034667317441674 0.000335675665209581 15.0
"(250.0, 421.0]" 0.08573551505428469 6.185964288275561e-05 -1.1928870542129524e-05 1.8207427911731994e-07 0.08366752119613408 6.977538697805584e-05 -1.8783859700069854e-05 3.3888445152791887e-07 9.42177585500485e-05 0.000324745351786255 30.0
"(134.0, 250.0]" 0.07540754073473249 7.310494174905237e-05 -2.132716124155282e-06 1.8284980524077603e-07 0.07182632787171951 9.214476482158529e-05 -2.166822913448375e-06 4.5371934172760666e-07 5.9325192672474186e-05 0.0008493376792724701 50.0
"(50.999, 134.0]" 0.0636487515540444 0.00011062936135297668 5.7396730822861555e-06 3.126956274448465e-07 0.05605644666826896 0.00018080081929934313 9.354593487849854e-07 1.03017202531165e-06 3.617943448126317e-05 0.0017604631664778052 70.0


==> anc/data_hybrid/v_2_integrated_hybrid_O_s5360_woods_saxon_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(629.0, 1427.0]" 0.10616869950598651 8.292682442481906e-05 -4.54990294483698e-05 3.4566751321850425e-07 0.10343509215445616 8.605271993883004e-05 -2.2920453603394027e-05 4.785264000854401e-07 0.0001929137610243611 0.0007280118474696372 2.5
"(527.0, 629.0]" 0.10253625326794143 7.866738728140102e-05 -2.6074518492500814e-05 2.729342596062669e-07 0.0998968012404946 8.27985088735014e-05 -3.128432293794637e-05 5.077745683509739e-07 0.00018105685116879064 0.0002849313382747002 7.5
"(392.0, 527.0]" 0.0985169694408471 5.6131713336124146e-05 -2.02035302827867e-05 2.040224549882178e-07 0.09590367811085086 6.0225975796051885e-05 -2.3964053729325367e-05 3.648431437493673e-07 0.00015810971728466168 0.0002569989486874492 15.0
"(225.0, 392.0]" 0.09494656241307226 4.1938168635707114e-05 -1.6849839344009837e-05 1.6235753803822347e-07 0.09213021506584436 4.739445894496374e-05 -2.120779115119748e-05 2.8995460454323987e-07 0.00014243267325236386 0.000246504866171936 30.0
"(117.0, 225.0]" 0.08346206308095984 4.994965975428183e-05 1.2680387650299387e-07 1.6958246627173295e-07 0.0790560716065014 6.293574435868255e-05 -1.0447939712090874e-05 4.087390382603127e-07 9.257097555233407e-05 0.00038527397632636903 50.0
"(46.999, 117.0]" 0.07069777326623924 7.273715336434604e-05 8.19340765277919e-06 2.7352851698400104e-07 0.06012781908460751 0.00012104707731973565 -7.342440912579381e-07 8.458210755448731e-07 4.730552225230008e-05 0.000822934507450467 70.0


==> anc/data_hybrid/v_3_integrated_hybrid_Ne_s5360_alpha_clustering_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(794.0, 1574.0]" 0.05753321753269554 4.1839835656688125e-05 4.6656183628321135e-07 5.4536071737461274e-08 0.056348252170003964 4.47244778985097e-05 -1.5853648073508343e-06 6.947422154204484e-08 2.0828938701501483e-05 0.00021120326128136005 2.5
"(683.0, 794.0]" 0.04876941886703349 3.805732291578937e-05 -1.479823232495152e-06 1.8295504894318523e-08 0.04763317616426946 4.3957591969063543e-05 -1.467011006666371e-06 4.3026562801814105e-08 9.486435938338313e-06 0.0002759108781206156 7.5
"(524.0, 683.0]" 0.046496411502626345 2.876536511046383e-05 -8.734868195304611e-07 1.4299437464651557e-08 0.04557655707225863 3.4122542665173834e-05 -1.2461812043557378e-06 3.505223297336475e-08 8.290646356761527e-06 0.00022585551414684027 15.0
"(317.0, 524.0]" 0.03886633115344832 2.4082558480585333e-05 6.228839581457778e-08 1.10230130063056e-08 0.038032803477133295 3.1835549762888645e-05 -2.7168090923016635e-07 3.241710359069537e-08 4.592117440427666e-06 0.0004213583118734739 30.0
"(179.0, 317.0]" 0.02737629882870335 3.73448498028317e-05 2.1404916569171244e-07 1.2836643906649644e-08 0.026509866612683845 5.9718398188148205e-05 1.2866309348789096e-07 5.5571388536390066e-08 1.4593961915123323e-06 0.001680878186966221 50.0
"(74.999, 179.0]" 0.016676528650268967 9.940107976792354e-05 1.118492482491111e-07 2.7483435060394384e-08 0.01703248433057088 0.00016918738094050956 1.841646717346361e-07 1.6769735813080105e-07 5.712004370214312e-07  70.0


==> anc/data_hybrid/v_3_integrated_hybrid_Ne_s5360_alpha_const_eta_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(864.0, 1500.0]" 0.04471120248782212 8.558694903809952e-05 -1.7451373010267842e-07 3.9945013473531425e-08 0.04395278225797785 9.567702327918236e-05 -1.1531558551442987e-06 7.942995176028838e-08 7.437374781837358e-06 0.00043025878108458166 2.5
"(729.0, 864.0]" 0.04047177052831402 8.609419781007625e-05 -5.443152676718975e-07 2.718172031716041e-08 0.04003331177521085 0.00010100960298435449 -8.49540353223661e-07 6.597599105039325e-08 4.753352785645889e-06 0.0006695587968476497 7.5
"(568.0, 729.0]" 0.03820572144058028 6.635536801818512e-05 -2.6021894806070535e-07 2.0116966167782083e-08 0.037542912889670085 8.158206274706515e-05 -5.150065178038351e-07 6.053917051780318e-08 3.958376642536739e-06 0.0007140618979581377 15.0
"(340.0, 568.0]" 0.03083962573438816 5.8927472040406424e-05 3.602879041207866e-07 2.484467916855862e-08 0.03023364937030895 8.069646973068762e-05 -1.0872079012385331e-07 5.351921943921916e-08 1.91834390808027e-06 0.0012654912538869506 30.0
"(193.0, 340.0]" 0.021991499573589323 9.726676051754147e-05 1.691248799686079e-07 2.3271148170998553e-08 0.022159483622964906 0.00015425667283276232 1.2798486330089662e-07 1.0730664627082919e-07 6.26226442327277e-07 0.007180937295953883 50.0
"(79.999, 193.0]" 0.011606533020765282 0.00031963085360126015 1.1046862778762237e-07 5.5492388432693264e-08 0.013024984635598584 0.0005012744215214712 -1.0275780052547877e-07 3.488586750304455e-07 5.954238736268315e-07  70.0


==> anc/data_hybrid/v_3_integrated_hybrid_O_s5360_alpha_clustering_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(680.0, 1339.0]" 0.0546116013041226 4.315303316304994e-05 -1.8775756346187668e-06 3.2189196547649914e-08 0.05353227131529362 4.789330517066749e-05 -1.738046375001525e-06 5.91175630427706e-08 1.5019496819649686e-05 0.00038137014835852215 2.5
"(561.0, 680.0]" 0.047763034474895036 4.18847758181613e-05 -1.6022795642900146e-06 2.192593320954478e-08 0.04679571912912851 4.991383651651928e-05 -2.0763521443606973e-06 5.50112728285145e-08 8.610730105984185e-06 0.0002633315471082277 7.5
"(424.0, 561.0]" 0.042259330007808536 3.262882055597399e-05 -5.986836439917663e-07 1.4157376432625947e-08 0.041375845550850894 4.113140013956029e-05 -9.662380723451323e-07 4.126448399026267e-08 5.668470907544127e-06 0.0003365677822095571 15.0
"(255.0, 424.0]" 0.03460898011319996 2.9706571120307947e-05 2.6807742851907946e-07 1.2411460966733184e-08 0.033727911258285 4.21670181837837e-05 -1.8707144135367684e-07 4.326492996974151e-08 3.117031187170508e-06 0.0005404307019740907 30.0
"(139.0, 255.0]" 0.024278973413371676 5.167520883085882e-05 2.4284291948646423e-07 1.7014903322344373e-08 0.02376519471335709 8.57355109616521e-05 2.3536360247466964e-08 8.766614064727806e-08 1.141594180640719e-06  50.0
"(53.999, 139.0]" 0.013310974323669731 0.00017465816350192956 1.244623926746403e-07 4.669706680041414e-08 0.014139930804993726 0.0002916269116443715 2.4560470892955096e-07 3.0212521908208463e-07 8.407974439228336e-07  70.0


==> anc/data_hybrid/v_3_integrated_hybrid_O_s5360_alpha_const_eta_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(682.0, 1422.0]" 0.042772740338810726 7.395734107605024e-05 -1.0667799952178722e-06 2.8371482841153067e-08 0.04207029243272002 8.711905860230689e-05 -1.8742465770142933e-06 6.929616177510739e-08 5.434951052719784e-06 0.0004405545504358695 2.5
"(576.0, 682.0]" 0.03598121883708681 8.344187254191282e-05 -5.280159818202592e-08 2.3505995311780494e-08 0.03546603657293446 0.00010388893293876469 -1.5373565396716208e-07 6.558456353369135e-08 3.197868368684594e-06 0.0013791977978521292 7.5
"(435.0, 576.0]" 0.03109982251567241 6.549751890085596e-05 -6.616088146025925e-09 1.699547369944936e-08 0.03068798640320935 8.896858884904268e-05 -1.4843466332748304e-07 5.2324308152053013e-08 1.970023221918873e-06 0.001648025772229264 15.0
"(254.0, 435.0]" 0.025555963893358555 6.432442536610087e-05 1.4297315366158966e-07 1.5535094934405187e-08 0.025546219287738543 9.709010369516074e-05 -3.549739753430108e-08 6.239366919189015e-08 1.047094352802519e-06 0.002242523007275995 30.0
"(133.0, 254.0]" 0.017181048319182407 0.00013684008917864672 1.700797136365886e-07 3.1149241584682654e-08 0.017599943688595427 0.00022555026878262298 3.0783038169814004e-07 1.6592375105286231e-07 6.995799378690053e-08 0.005799499050835006 50.0
"(52.999, 133.0]" 0.0024568823315778963 0.001910383079011199 5.615969989057367e-08 9.75586023305883e-08 0.00867150924660474 0.0009718782694857134 -6.20816442973845e-07 6.646228635263311e-07 3.1552500001469964e-08 0.4069262781423179 70.0


==> anc/data_hybrid/v_3_integrated_hybrid_O_s5360_woods_const_eta_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(668.0, 1461.0]" 0.0400492571040359 7.056366522425132e-05 -4.0765288196376933e-07 2.550549603360931e-08 0.0394936778156969 8.356608030389642e-05 -3.8441917365212057e-07 5.945775300514643e-08 4.6942055941652905e-06 0.0009046870027295777 2.5
"(555.0, 668.0]" 0.03626423436988679 7.503601972658464e-05 -2.941064207149139e-07 2.2519250901933763e-08 0.035970955090523685 9.4638183126501e-05 -2.2968348205921957e-07 6.476594061682266e-08 3.1739894070670586e-06 0.0012026980964077825 7.5
"(421.0, 555.0]" 0.03310027795620978 6.03686417091549e-05 -8.748023847583865e-08 1.773876704772345e-08 0.032681029395694075 8.102665028603138e-05 -7.30104588167096e-08 5.850296543878588e-08 2.342910673935344e-06 0.0011463715124187307 15.0
"(250.0, 421.0]" 0.026160238200072197 5.9395171954311456e-05 4.298379120346718e-08 1.5492823518784415e-08 0.026090929473925405 8.97338417122822e-05 -4.3606065356857917e-08 6.157943252801272e-08 1.0229075901815742e-06 0.002067672274359442 30.0
"(134.0, 250.0]" 0.01704199330041691 0.00012586208176831239 3.838845645589277e-08 2.612527983515559e-08 0.017823351960750817 0.00020434862226261148 2.0867066418700444e-07 1.4723507667833976e-07 4.0711548788078435e-07  50.0
"(50.999, 134.0]" 0.004254710992652437 0.000999440724105061 3.494950896591967e-08 8.029068590930716e-08 0.009997631660840552 0.0007632117234606598 5.905625312497952e-08 5.825933860061115e-07 -1.9064888996133355e-07 0.023222501989685746 70.0


==> anc/data_hybrid/v_3_integrated_hybrid_O_s5360_woods_saxon_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(629.0, 1427.0]" 0.04933035677939038 4.9207919208302063e-05 -1.362695821466509e-06 2.9301849218497428e-08 0.04819814980450019 5.611337757198682e-05 -1.6288655425410096e-06 6.057257044345399e-08 1.0164264330518412e-05 0.00038056213715734953 2.5
"(527.0, 629.0]" 0.04505111396546463 4.987476699397793e-05 -7.751014987966884e-07 2.5492035390641225e-08 0.04423622674374143 6.025694909713067e-05 -9.815471716368967e-07 6.027712891677566e-08 7.39041025308604e-06 0.0004123286704570229 7.5
"(392.0, 527.0]" 0.04124514664615384 3.917119279498311e-05 -1.1798259147479715e-07 1.8689161410416323e-08 0.04046762014479658 5.0024806833492474e-05 -2.473547911267826e-07 5.0884167062171707e-08 5.760177174788345e-06 0.0006359081345951253 15.0
"(225.0, 392.0]" 0.03291778822957628 3.660467828242131e-05 3.875618481599372e-07 1.624271438734521e-08 0.03194769376804846 5.3939956315755134e-05 -5.979310085493047e-08 5.482949810037017e-08 2.7610080335506664e-06 0.001046570247991117 30.0
"(117.0, 225.0]" 0.021514837498579326 7.38622631768218e-05 2.400439536247951e-07 2.3308296093323004e-08 0.020967754420781217 0.0001265693617421333 -7.120882822042995e-08 1.2584794301695787e-07 6.454869339831451e-07 0.005221880876518567 50.0
"(46.999, 117.0]" 0.009293575793560271 0.00032475412486826255 1.2645674947721214e-07 7.11204720479069e-08 0.010966419648921713 0.0004921578205438654 1.6804349481729927e-07 4.7660010854237355e-07 -4.7613539385789074e-07 0.009112308187153558 70.0


==> anc/data_smash/v_2_differential_smash_O_s5360_alpha_clustering_kaons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(886.0, 2543.0]" 0.0035510361001208943 0.007747772999159689 0.010093870476880455 0.021787078674721405 0.04972034275699578 0.10654659048780583 -0.023460650883306886 0.13416793902408664 0.03760671922477972 0.47228321871436674 3.7927330579812493 8.223372253841944 -0.7861014674342822 5.4254466361002365 12.421258063649812 30.102150847352405
"(699.0, 886.0]" 0.0016417595937341066 0.0013248823792504786 0.005330790383172467 0.0032647862864325465 0.021178080426366406 0.012745444974645002 0.12289950088786572 0.06299332684927365 0.20476151988683167 0.29995222605833377 -2.900202251628211 1.992677151814178 1.8518945082790639 3.2231003815870056  
"(474.0, 699.0]" 0.001943546658369382 0.0008157078681135922 0.0053041685494298815 0.001709378552470201 0.02640574095047089 0.006879566071453728 0.1486277174331704 0.03714038935584833 0.07430370519419496 0.20431464485129563 2.429957652922346 0.9404901276069327 0.9088572095215967 1.6085042510847183 6.271785880567775 6.021740738234872
"(198.0, 474.0]" 0.0028315814991839543 0.0011304986012233116 0.008196200237002661 0.0023212033420744508 0.04334315949803182 0.008240220543767031 0.12236798641680917 0.04516963069681676 0.7312511511168632 0.27263726485168777 0.04052624182293999 1.365394000906995 8.696313470575797 1.5676731989596118 13.58826477764309 1.4612570511909306
"(51.0, 198.0]" 0.0034198960195643583 0.002980178544514059 0.017447629230256872 0.005831124608091565 0.06762238234220673 0.015023874294532825 0.3405936524358218 0.09366831516890409 1.3423458674484234 0.5964272423347269 0.9139350669604579 3.141189602542904 3.6730789951382854 4.674902372536607  
"(-0.001, 51.0]" -0.004721888938439058 0.011761610872162664 0.06520412299460646 0.021368951185673057 0.29983207807069556 0.0706816498852798 0.09094470134739743 0.6756078571161425 -4.188619168470177    9.249963132800314   


==> anc/data_smash/v_2_differential_smash_O_s5360_alpha_clustering_pions.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(886.0, 2543.0]" 0.0025360206953886533 0.0004811576581560695 0.003128935365883129 0.0007074737978743205 0.01717517622881234 0.0036810768634402296 0.09214338226903336 0.022254186929304018 0.20383784654958775 0.09855610944389678 1.0656725678899626 0.44995940110047633 2.0022322636294527 1.1212801793367404 4.4912914130121795 3.422135650127719
"(699.0, 886.0]" 0.0030703728022057077 0.0006079680333285852 0.0036129992074932565 0.0009063090373662745 0.0190297784574763 0.004457156691455304 0.1275304882077529 0.03000145441245418 0.5563333375597136 0.16129934561943138 0.13826395942878142 0.667642018458726 0.05633707785519866 1.4308638492800299 -2.351359970800735 5.287224062808323
"(474.0, 699.0]" 0.0047454370973686886 0.0009333456559998113 0.004770618304342732 0.001195737612575653 0.03481042640520193 0.0070907306005122545 0.11683411487300993 0.033294530934998394 0.4886545817532527 0.18443982734378947 2.7204021708562385 1.0239926177447551 2.0353833985792815 1.5693666797637102 7.529924484866832 4.216779278853823
"(198.0, 474.0]" 0.0055631839323300415 0.0005340276316233026 0.008529608827044413 0.0010381315176029964 0.05071316492501248 0.004766354703642718 0.17815358968435213 0.028414093750882535 0.6349392365431383 0.16333802017098364 1.603434058632604 0.824199310069832 2.7340521705932765 1.2508264042270736 -0.11453510433405244 4.980547580485051
"(51.0, 198.0]" 0.007381577497722094 0.0010574877101035508 0.015113516752619629 0.0024407258842853185 0.08912242261716753 0.009004939467338217 0.21856927658202424 0.05641256781221182 0.674567047232847 0.3387217903497923 1.5182756833059299 1.462981515520074 1.966912678915897 2.014277414145514 -0.2459648687708144 5.861377971420919
"(-0.001, 51.0]" 0.014761936936489636 0.00492845692565524 0.04829388706682263 0.011405954058067188 0.3852130648870431 0.049623794498971446 0.8974458561714193 0.49986343975590314 -1.868663923006649 1.8191259558151742 8.484248084652835 2.8517920126489336    


==> anc/data_smash/v_2_differential_smash_O_s5360_alpha_clustering_protons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(886.0, 2543.0]" 0.0006038664352200629 0.0008677479755148183 0.001337444073921726 0.0014758685731805768 0.01926166914984034 0.00661964285830011 0.09486972876307251 0.032639408569279625 0.20288620823666353 0.168757752922411 0.7092777039787274 0.8136758332535505 1.7565808255848703 1.5422457282404816 5.565438687397526 2.497631335597441
"(699.0, 886.0]" 0.0007666284656999547 0.0016467697468959242 0.003804641707278276 0.0031318955421475916 0.036713219166449124 0.0169882811113887 0.04383919465468734 0.05738574751544282 0.3859356445832561 0.3174236369863088 1.2927250753396167 1.8126240890884275 2.157357190256156 5.10359726655123  
"(474.0, 699.0]" 0.002810874642902356 0.0013252512502885945 0.008455414409740507 0.0024919422469319038 0.035805069360107904 0.008563166389723913 0.12280409614260916 0.039064873400558885 0.284679430538961 0.22892351749486237 0.6336010939715018 1.2702240728761398 0.8677430393060115 1.6285624326092734 9.853538783250722 
"(198.0, 474.0]" 0.0004222812907756765 0.0016396675817829038 0.004873987633638459 0.0027708345538073375 0.03592168082378124 0.00841099066714123 0.19160702745889974 0.04410123887077151 0.5392590767478854 0.27432483825452114 0.643218335722681 2.009427406300536 3.664293543077341 2.598407562898117  
"(51.0, 198.0]" 0.005818997613155455 0.00459487825571962 0.0029223409573058304 0.007160864959467629 0.07829111833108453 0.01727264131910757 0.23439296285169853 0.10552488816641299 0.15191457941672473 0.5860783302201507 0.0566588398292407 2.4994619251250514 6.530180706470616 1.1936574450984232  
"(-0.001, 51.0]" -0.00704523564403938 0.01389906233652983 0.02203428140949855 0.0230693769860046 0.28666279657825516 0.06752179277591171 1.7641566403016282 0.8046427959384403 -2.2730936896308744 4.888090225247633      


==> anc/data_smash/v_2_differential_smash_O_s5360_woods_saxon_kaons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(836.0, 2499.0]" 0.0016302566429213373 0.001058278687101712 0.002769852756969317 0.001954847510570991 0.01268651312937371 0.008315824548155446 0.08805017164921765 0.04760697048762924 0.37544714333557777 0.2506966537455155 1.0552363506661049 1.152469801959114 5.624484633008914 2.845529374863065 -1.6232987920316473 inf
"(665.0, 836.0]" 0.0013523795758107655 0.0010294504432077774 0.0066004042150267055 0.002686848878595407 0.024741208182025118 0.010139373750165935 0.10756837778185105 0.04818864813874139 0.024603422414858685 0.2682936886026276 1.8932298709342044 1.5474182476462304 -1.371765128061653 1.9508332002519573 10.602362032971419 3.190026484532523
"(464.0, 665.0]" 0.0026362122660890754 0.0011437394356062659 0.005654143826848683 0.0023492019764619525 0.030269616210371282 0.009629024978654336 0.08289368793552448 0.04661700294399591 0.4176953660615161 0.2633999014443454 2.8694387760300666 1.633390253143717 -0.8739659277239442 2.3930399397592153 -4.6604094825073625 
"(217.0, 464.0]" 0.0012177953743694996 0.001226976819168507 0.008366609992927364 0.0026614567694212897 0.0450509664371846 0.009502132241802375 0.1544220089927844 0.04969344964816521 0.29892941712874627 0.2826652906332578 0.3144380913271874 1.3571809921703248 0.38347401988450136 2.3365031909506557 7.348402595662274 
"(77.0, 217.0]" -0.0009047886897400051 0.00234988595786876 0.01176139484502328 0.004510709738006934 0.06528236755411687 0.0125574663534284 0.31500334207517466 0.07654079004385839 0.4788805124962886 0.47156387949401174 0.12758914849385278 2.129149289430451 2.2740998700384756 5.087031846511554 10.710187354900983 
"(3.999, 77.0]" 0.0024790442525698493 0.007420542679367047 0.024575276160429024 0.013632518035104542 0.1649794458229332 0.035805933962106865 0.5775312856166922 0.3211085620611148 0.8202032313698484 1.8094222207450237      


==> anc/data_smash/v_2_differential_smash_O_s5360_woods_saxon_pions.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(836.0, 2499.0]" 0.003441113913954054 0.00111245627306133 0.0037854653153034583 0.0013607136722291596 0.023918058309311024 0.008106663956500363 0.06892353287048653 0.03149965027254028 0.3633612006203762 0.16702314577963162 0.8613729685370795 0.7293498698705668 1.8819113443532245 1.6350055508569705 -1.02675736645419 8.762647883504442
"(665.0, 836.0]" 0.0045171664698205535 0.0014830447826112178 0.006930068836784222 0.0023945530914214453 0.029056114544576222 0.009993238779834213 0.09562860308959488 0.042719288423058416 0.2535021216879012 0.21021582829388327 0.16975126169209054 0.9525939655188203 3.778583242675537 1.9408100025078616 8.493431112455898 7.679360055222858
"(464.0, 665.0]" 0.0037355972418472616 0.0006485825356118878 0.005629237104337812 0.0011480788716304042 0.04253308467100456 0.006997076037009263 0.12198891258703683 0.030960759423112615 0.3405221925062228 0.16015440788198385 0.5784030498687653 0.7300636228823008 0.339003572268989 1.507071356390928 3.650960077807268 5.289633718363064
"(217.0, 464.0]" 0.005435002488784389 0.0005189075940290169 0.008126807261399357 0.001006149143623029 0.04750177443855791 0.0045825113173304085 0.18532935510447232 0.027612906074878096 0.7278321400819968 0.15847086024829476 2.8103148298101517 0.7773027022258705 3.227782822105126 1.4197528073791836 6.354886530888296 1.9775123215463988
"(77.0, 217.0]" 0.006930938311575479 0.0008291152677382216 0.015056684999783779 0.0019042266767588308 0.07930423804564002 0.007148206456450216 0.2638032250739191 0.045907911769801836 1.0859376717224472 0.26022857157950396 3.5834875466714617 1.1184634701368432 5.034924305283016 2.052250605678414 7.902278192150263 2.7535878270640963
"(3.999, 77.0]" 0.011034353468071394 0.002665264072980155 0.023465192169922783 0.006177765206345177 0.21021896029939802 0.021881647382786716 0.5855950842319257 0.1841669572370404 0.3185348263335937 1.1129837431331173 10.2241035238269     


==> anc/data_smash/v_2_differential_smash_O_s5360_woods_saxon_protons.csv <==
mult_bin 0 0_error 0.5 0.5_error 1 1_error 2 2_error 3 3_error 4 4_error 5 5_error 7 7_error
"(837.0, 2499.0]" -0.0009202408467290321 0.0015152351126389337 0.002940511908194877 0.002910331139211773 0.02361167272782131 0.01484800794757524 0.02423990000883605 0.0537627721995986 0.6956110878810214 0.39411584481851747 -0.7894273090405775 1.4670229840004398 0.5738516812219946 2.413669552303925 -2.2548769956779164 
"(666.0, 837.0]" -0.00028469531967740755 0.0018076458174225833 0.006051724756961582 0.003927712648825777 0.04434855766446744 0.020095352337683142 0.12871504716717438 0.06102790278156065 0.6086417097457352 0.375446110979896 3.9603196778513716 2.3000753683985735 1.6284423983777558 3.5248727257075787 -1.4835028246844097 
"(464.0, 666.0]" 7.611299204104493e-05 0.0017466689496011536 0.005625435338835026 0.0033162253221136685 0.01060471064728933 0.009917690327239331 0.16664063185168454 0.05275525563305467 -0.13266403269705487 0.33125769851016584 0.7173921574672387 1.3939855925945284 -2.680614384923949 3.1341888893118477 5.416706166680291 8.240727872113442
"(217.0, 464.0]" 0.0027012888913284564 0.0018983398272400822 0.005251829195795381 0.003133860532895363 0.038103924192483304 0.009680098267142424 0.18583253058822008 0.04917334463444067 0.3907191644522066 0.313192409865411 3.2861495943150496 1.5810575883319316 1.7081595104020382 2.984117885006579 -12.37119192434499 
"(77.0, 217.0]" -0.0011682731282119743 0.0026799986377315644 0.005944313904335317 0.0042392079981622005 0.09240263685211961 0.010355452915670972 0.25116766115957456 0.06250499641404135 0.13219570287090168 0.4038421282131492 4.573599169724206 1.148405525762496 -0.29922524282541835 5.371893763970031  
"(3.999, 77.0]" 0.00493172062760503 0.008505434393996706 0.020793275057673966 0.013806945385916161 0.15380650891245895 0.03304196903443701 0.34573741039117517 0.2794976176153325 -1.7460947187082871 3.295071142985007 4.117314255885485 3.498494655050406 5.545009553657509   


==> anc/data_smash/v_2_integrated_smash_O_s5360_alpha_clustering_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(506.0, 1373.0]" 0.0220591128817475 0.0002122701214812211 5.772771070245515e-08 3.0401878422076244e-08 0.01389874605774025 0.0005310595189548539 1.4893653508552946e-07 1.2167833205441305e-07 1.2353688451418596e-07 0.0034476351920069643 2.5
"(414.0, 506.0]" 0.02523884866806475 0.00022948484652138927 -4.338941713525223e-09 4.632213407938145e-08 0.01622506629464179 0.000570486533037541 8.303642632398924e-08 2.1642364453174e-07 9.395336365434403e-08 0.002384721753866953 7.5
"(306.0, 414.0]" 0.028479950246388715 0.00018974861649495928 2.1433877425761813e-07 5.624073530149927e-08 0.01775854110175322 0.0004801572225233795 1.7376592976563065e-07 2.379512468418286e-07 1.256833079193584e-06 0.004924965447109796 15.0
"(173.0, 306.0]" 0.03444149684922259 0.00017056320155946973 1.8726525763520055e-07 8.333708879401882e-08 0.020852107878752222 0.0004455517838475281 4.520824055420779e-07 3.684088193989449e-07 2.1994805063512863e-06 0.003518514161544312 30.0
"(86.0, 173.0]" 0.04635851735765448 0.0002395812642099914 4.541836498480258e-07 2.852232772301608e-07 0.02683690711262369 0.0006515163573712243 -5.962284704731726e-07 1.1471387554830827e-06 1.0112361126767818e-05 0.0072317033810283355 50.0
"(31.999, 86.0]" 0.06856781426676645 0.0003777245284502415 3.468846870997463e-06 1.4690349791403207e-06 0.03753832719518015 0.0010730146903319485 -5.341663203956525e-06 5.949458414192275e-06 2.571337930683552e-05 0.007209874813647844 70.0


==> anc/data_smash/v_2_integrated_smash_O_s5360_woods_saxon_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(460.0, 1278.0]" 0.023279778539391307 0.00021831216914735708 7.408453145284749e-08 4.1842319396051335e-08 0.015043981135914918 0.0005260467049367245 -8.688735685124676e-08 1.4265106144203797e-07 3.5399551344498124e-07 0.005317268078835414 2.5
"(376.0, 460.0]" 0.02704219090802579 0.00023826884590678717 9.218687278930486e-08 5.45070468676751e-08 0.017494905237337183 0.0005857310236143938 -2.916721517118412e-07 2.521457097578306e-07 9.933275359168172e-07 0.0060250086277820235 7.5
"(278.0, 376.0]" 0.030558371635980144 0.00019272380901317484 1.8804964996874792e-07 7.08979479465965e-08 0.019067156085559835 0.00048539803801761125 -4.699332482943501e-07 3.153529830335662e-07 1.11146929853997e-06 0.002635616287924325 15.0
"(157.0, 278.0]" 0.03664442617218889 0.0001753575075653629 3.494256865349337e-07 1.0145158430956004e-07 0.023105447876287235 0.00043811542587325646 3.0457461699324825e-07 4.4931209568320944e-07 3.0206859397614425e-06 0.005188596921835715 30.0
"(79.0, 157.0]" 0.04975084030111779 0.00024366646260251963 1.095119964333625e-06 3.821955140375878e-07 0.029092667001619422 0.0006499933861346651 4.772292006037883e-07 1.5636598768101803e-06 7.541249442574807e-06 0.003886005260846689 50.0
"(29.999, 79.0]" 0.07207423412526273 0.00037796002974101585 7.113084920480205e-06 1.515049665921613e-06 0.0396052920486466 0.001068896369166539 7.978019728387713e-06 6.671303003557905e-06 3.047597604321295e-05 0.006202835574823145 70.0


==> anc/data_smash/v_3_integrated_smash_O_s5360_alpha_clustering_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(506.0, 1373.0]" 0.006746144190027031 0.0004690388838271844 -5.04881769149853e-09 9.844474119705443e-09 0.003261458813681566  -3.1054154734585304e-08 8.331922354515654e-08 -3.95392657612763e-08 0.012689850970149968 2.5
"(414.0, 506.0]" 0.008338764466743462 0.0004882779849750158 -8.044283521568888e-09 2.0582103582226577e-08 0.002773730514987575  -8.6127188385185e-09 1.5720283845451494e-07 -1.6276861581737777e-07 0.006223808711298281 7.5
"(306.0, 414.0]" 0.008691920617699666 0.0004266741330191548 6.727290130197174e-09 2.6271120458926775e-08 0.005261028870127318  -6.528776779051253e-08 1.8784859080792083e-07 9.026413069297109e-08  15.0
"(173.0, 306.0]" 0.01161438849573944 0.00035360199349076957 -2.0195395552160456e-08 3.701785862828548e-08 0.003863425157217242  -6.297708355828607e-07 2.691452818448796e-07 6.621524962803088e-07  30.0
"(86.0, 173.0]" 0.015168076750924197 0.0005089880124232252 8.47978299230446e-08 1.2714272597877862e-07 0.009906539251531649  -2.1901362613375804e-07 9.277681887115909e-07 -2.075651886826242e-08 0.05426207677591736 50.0
"(31.999, 86.0]" 0.023536214263772077 0.0007628702374977281 1.683449588010267e-06 5.822852639558897e-07 0.017254321088872884  1.9498653507145295e-06 4.419357381581201e-06 -1.125880866001829e-05 0.009303130491693616 70.0


==> anc/data_smash/v_3_integrated_smash_O_s5360_woods_saxon_subevents.csv <==
mult_bin v_n_standard_2p v_n_standard_2p_error v_n_standard_4p v_n_standard_4p_error v_n_2p_2sub v_n_2p_2sub_error v_n_4p_3sub v_n_4p_3sub_error v_n_4p_4sub v_n_4p_4sub_error x_axis
"(460.0, 1278.0]" 0.0069931335080852565 0.00048491824789010073 4.808030998369659e-09 1.498376433685295e-08 0.0036218722473075893  -1.4347071895203362e-07 9.034371992845984e-08 1.1208579014149686e-07  2.5
"(376.0, 460.0]" 0.008906765414670711 0.0005020744996541238 5.0399999889973055e-08 2.5598950241701477e-08 0.005730415511453985  1.3164019634423443e-07 1.8735672802026547e-07 2.937903045223575e-07  7.5
"(278.0, 376.0]" 0.009520894641315614 0.0004221505280019528 1.4390436204600906e-08 2.971982054117868e-08 0.003043272203297765  1.9716989852214405e-07 2.0604364644691295e-07 1.6233715641850738e-07  15.0
"(157.0, 278.0]" 0.012630410480892758 0.00035311368024481935 2.22723296504174e-08 4.383488476835107e-08 0.005434297955523894  6.895546572302583e-07 3.043398386734673e-07 -1.5641617807155943e-07 0.0134370739671914 30.0
"(79.0, 157.0]" 0.017384515928989687 0.00048235276191027507 3.4374031549367876e-07 1.73389260612548e-07 0.007664859632016192  5.432687065334335e-07 1.0132196833222713e-06 8.398643846629634e-07  50.0
"(29.999, 79.0]" 0.0252222183602098 0.0007458135204517057 4.6405880088109847e-07 6.062164503011514e-07 0.01077923221859647  -1.1544265428715713e-06 4.994501493880102e-06 -4.3747055128384435e-06 0.02105775637618969 70.0


==> anc/eccentricity/eccentricity_event_quantities_Ne_s5360_alpha_clustering.csv <==
0.0 658.9330067819998 0.9124804520828371 0.823751864301946
1.0 229.60292324099998 0.9010123870212663 0.8008715307584577
2.0 9.475869619000001 0.92722254776908 0.8522023062707388
3.0 0.0 0.0 0.0
4.0 202.08047932600002 0.28478323487827534 0.17011709665933364
5.0 395.47607897299986 0.9444341829666073 0.8915710440298894
6.0 212.88112840300002 0.7570801475369501 0.5357703402434589
7.0 290.42266436099993 0.6944906527485547 0.368210366633475
8.0 45.74409616 0.748028490334667 0.5334302121037033
9.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0
11.0 1684.6544440680004 0.37052519770541575 0.4159506087654171
12.0 316.411878759 0.7911258825556167 0.6160003879887282
13.0 0.0 0.0 0.0
14.0 886.0898587430001 0.3049725919342297 0.19848443775241845
15.0 0.0 0.0 0.0
16.0 0.0 0.0 0.0
17.0 2107.8039447179967 0.4116612793383646 0.5842221725139337
18.0 282.6243784770001 0.5630827838598917 0.6719659353756473
19.0 159.886658373 0.6150376599560342 0.4668761995617209
20.0 253.65848713799994 0.6270189267932968 0.5949053803111196
21.0 1603.8506358050004 0.6646754829783619 0.8079847437268982
22.0 839.2249299079996 0.657072141010713 0.35904884287049343
23.0 2209.5683576450006 0.43368497114375837 0.224199334982054
24.0 1835.2183498879992 0.4869923670683405 0.48296046573932394
25.0 1554.168024369 0.2615498409744468 0.2563218516669916
26.0 1262.517226228001 0.7768526818640464 0.6679264277128437
27.0 694.3917749479999 0.4746957586584255 0.45114526083790707
28.0 0.0 0.0 0.0
29.0 985.0874447309996 0.6623273399546049 0.5964140347707322
30.0 167.77602618000003 0.8002953916021934 0.6319870802861903
31.0 0.0 0.0 0.0
32.0 122.89032583400001 0.7558104728495112 0.639641801957804
33.0 287.717782129 0.5193280612449145 0.2481691394034168
34.0 0.0 0.0 0.0
35.0 611.5008107269999 0.22158006165814376 0.06518024526625933
36.0 0.0 0.0 0.0
37.0 0.0 0.0 0.0
38.0 225.64551478600006 0.4432005778000994 0.4753910797010816
39.0 33.731286790000006 0.8938688567436494 0.7094248478693591
40.0 160.03156553899998 0.7850475934326625 0.6054635782993147
41.0 149.00967294799997 0.572865022373334 0.360780476580344
42.0 1647.6394166569992 0.7238924839034221 0.35953958331431396
43.0 186.39740474899997 0.8018772670912842 0.6516702882396063
44.0 1605.644906156999 0.28729816699715305 0.130209963476055
45.0 263.715639119 0.5736019951252986 0.7483662516984367
46.0 389.89716255799993 0.5484174060457733 0.246513261836024
47.0 0.0 0.0 0.0
48.0 667.7414658470004 0.28462577595203836 0.2293760702293919
49.0 918.3841090740004 0.6199165774610222 0.682269989424123
50.0 0.0 0.0 0.0
51.0 625.176985567 0.9022143459219486 0.8010882371438409
52.0 52.518247814 0.6340667020797084 0.6253271031899756
53.0 0.0 0.0 0.0
54.0 569.3132529779998 0.627461358764788 0.3638026515856926
55.0 222.5505790139999 0.20796052850187283 0.2829361319609508
56.0 0.0 0.0 0.0
57.0 33.143625463 0.9271821394397929 0.8471818880572327
58.0 1863.9166231680017 0.39897379671369365 0.28596315414835866
59.0 88.839971948 0.5267770740513873 0.315880226856906
60.0 1202.7757197780004 0.11717008493050901 0.4882549548993485
61.0 0.0 0.0 0.0
62.0 1050.7889712060005 0.4043928314485117 0.3048290786542126
63.0 0.0 0.0 0.0
64.0 1962.625978603998 0.5603103440282184 0.1892651068681216
65.0 133.233208044 0.7094102719247721 0.5027944237082488
66.0 98.42720659999999 0.6883213252507141 0.620337169952564
67.0 880.9271723019998 0.39477758194428014 0.27441274007373634
68.0 1549.3661082939993 0.4144906685923362 0.6616960869507027
69.0 2073.877189503999 0.5133720038436475 0.36125115146017844
70.0 156.26972815099998 0.20887541332574097 0.16415781221150835
71.0 1089.2143172690003 0.2208486963696245 0.22633287252470538
72.0 198.954559553 0.278129800891962 0.24325475402474267
73.0 0.0 0.0 0.0
74.0 693.8787871979997 0.7299485020699815 0.7150701495024793
75.0 59.031135498 0.9171436731715856 0.8296964293507295
76.0 41.669209321000004 0.9210050644094493 0.8346756718154661
77.0 18.370919704 0.466904091408771 0.26084197027620554
78.0 2132.593079118999 0.3041505111822592 0.43029847134885535
79.0 92.097396353 0.5624595880554377 0.1402235283521405
80.0 997.7142205939999 0.7413686010557237 0.40407434314465995
81.0 0.0 0.0 0.0
82.0 1148.2319880859989 0.6988695105193459 0.7714171420435756
83.0 11.667939647999999 0.4106356214975769 0.2776650944367475
84.0 224.47089653999996 0.47053083826093606 0.30022768184377274
85.0 1221.6389941959994 0.14400098076750015 0.26657777503707597
86.0 0.0 0.0 0.0
87.0 1478.739242656002 0.24939517832013505 0.4180703975668468
88.0 2640.2981492879985 0.5147657774527123 0.7394800074212543
89.0 1211.942049885999 0.7774620920882528 0.27360757070772723
90.0 1717.878476693999 0.517349376308289 0.46588328542623586
91.0 0.0 0.0 0.0
92.0 1647.707571967001 0.3926483180515806 0.35199009794068487
93.0 239.33817848900003 0.9090560533547015 0.8166355757782718
94.0 0.0 0.0 0.0
95.0 498.502470495 0.9106548365493515 0.8208660248015256
96.0 1752.51009804 0.2780812967852668 0.29929150897343987
97.0 903.2893531429999 0.2504504651328448 0.5072632006339414
98.0 1760.5503929190008 0.6657910318223382 0.34168324072571454
99.0 83.37424545299999 0.7847098411720937 0.7120540180530341
100.0 457.6222207050001 0.6906936143849434 0.4951268138591367
101.0 727.098894243 0.8138678620771441 0.8469270907885078
102.0 981.9678873089991 0.7248648554480791 0.4967099150717186
103.0 818.8164956729998 0.5114088294171708 0.5174681319697157
104.0 1703.2292271269994 0.6510064220752734 0.36096949236411374
105.0 1462.4845108150002 0.5951078954345161 0.5120030707404543
106.0 976.0586091269996 0.2107399398796343 0.28491838970383015
107.0 1161.1272156260006 0.32237802946223654 0.6657620853149008
108.0 97.43272482300002 0.4454217442397016 0.6771766582827545
109.0 2350.5072384330015 0.6158495139950577 0.5140192106279972
110.0 37.256450088 0.5010645935920309 0.3746363926255299
111.0 1354.0885342660001 0.36993547510007013 0.6150334735176125
112.0 1938.0650815480008 0.7615978929171324 0.2958086821696715
113.0 33.753984467 0.9284857527285727 0.8526435372485774
114.0 128.69567694900002 0.7816400018966428 0.5749225071059778
115.0 1256.9110672020006 0.6957086387592806 0.14351683440005267
116.0 0.0 0.0 0.0
117.0 2010.552496050999 0.7712899340552003 0.7065779276707368
118.0 288.095892875 0.4473894518693305 0.517257131977814
119.0 1583.6827185870002 0.3067754127357123 0.36527223199396147
120.0 0.0 0.0 0.0
121.0 96.14936308899999 0.7493742083980481 0.616192590121251
122.0 1391.758100459 0.15002155280128435 0.4435926798829782
123.0 0.0 0.0 0.0
124.0 413.0809773430002 0.2169632742866941 0.1786179328302746
125.0 0.0 0.0 0.0
126.0 135.07783223299995 0.1193057186518742 0.13787360856120418
127.0 1084.1951854600002 0.3821465347804628 0.1417518357257978
128.0 549.9268741120001 0.8868881485705801 0.7827345829339272
129.0 1173.8590657210004 0.9113910540157134 0.8343537571161711
130.0 0.0 0.0 0.0
131.0 0.0 0.0 0.0
132.0 1170.265593200999 0.44182919604648735 0.5940712426104338
133.0 0.0 0.0 0.0
134.0 859.437764647 0.7992779589914623 0.6588269325306234
135.0 124.71150224699998 0.34017993876836033 0.15951951352980637
136.0 2384.9341806090015 0.45435821240707336 0.7641318378199546
137.0 156.32345691700002 0.8101011795658606 0.6727283082745619
138.0 457.86126814500005 0.33047505448163084 0.43826821269636035
139.0 1303.8563752169996 0.8511849050893611 0.7009441378942681
140.0 0.0 0.0 0.0
141.0 93.97314191900001 0.7763453694839576 0.6376736378559748
142.0 676.7487806020005 0.8216387708725115 0.7004115257786249
143.0 0.0 0.0 0.0
144.0 958.4521319750005 0.5103131726000584 0.5398911504304189
145.0 700.8703863230002 0.4886023219161397 0.5382405953385533
146.0 1092.0245778180008 0.5130606887412075 0.25037552172090766
147.0 911.78869642 0.7406782578776866 0.6260396166661656
148.0 557.5843252449998 0.16737348262233853 0.13981643041523145
149.0 1259.1403415040004 0.23514828924374692 0.09789686493068032
0.0 760.7679132070001 0.7887448656136288 0.5796369668020603
1.0 31.797787534999998 0.2722166871079067 0.07854044202781076
2.0 84.41943778000001 0.6703120293701729 0.5450478616788189
3.0 0.0 0.0 0.0
4.0 787.4848490180008 0.8460068889543654 0.7052062889896278
5.0 90.662912331 0.7659303202528427 0.5834376571487917
6.0 538.3906465279998 0.4135096617803257 0.39781258455489416
7.0 0.0 0.0 0.0
8.0 1236.0947031919993 0.4659031561384744 0.22354051610296083
9.0 121.33457543099999 0.4456013082421662 0.24324255579043927
10.0 247.40277687099996 0.8675552059592492 0.7461078953579577
11.0 490.492120452 0.5132384417230555 0.6395114622982928
12.0 909.0912273649998 0.6001965068379959 0.032299446026862515
13.0 165.42915504200005 0.8660619449589644 0.7532610094486031
14.0 146.35028576599998 0.8385422798175594 0.6956241959184543
15.0 199.66833842999998 0.9081931730835305 0.8169551012730953
16.0 0.0 0.0 0.0
17.0 0.0 0.0 0.0
18.0 378.266670705 0.6886816782897287 0.5946258032568033
19.0 2139.193093251999 0.2183983839876417 0.35549603752394604
20.0 12.912988087999999 0.815418796856425 0.6522598103770485
21.0 741.1791710179999 0.9291695782785254 0.8585436860971157
22.0 1565.195937137 0.28620252191637485 0.5975070777021317
23.0 603.435630575 0.837952235446137 0.6775882771404517
24.0 315.1232381649999 0.444204440292751 0.5739964020995064
25.0 224.78709758200003 0.4189259576842806 0.08073398981988898
26.0 0.0 0.0 0.0
27.0 870.7333987380003 0.5121667078088028 0.47934080994038925
28.0 0.0 0.0 0.0
29.0 956.2904408720001 0.42817092840085347 0.4085537191804018
30.0 1072.6889053659997 0.6391016272709049 0.5837591247469296
31.0 1545.0369670979994 0.6837715902824583 0.21616549538666688
32.0 86.06273442 0.813846038446375 0.13922990724559417
33.0 19.019718002 0.42375512562994977 0.2951181320805597
34.0 26.672687247 0.6013251218943894 0.4528814591402433
35.0 0.0 0.0 0.0
36.0 580.9749341650001 0.42183625944541997 0.29725709257966443
37.0 558.2370166929999 0.8806411133513355 0.7618895438144061
38.0 304.29399578400023 0.9229390594956389 0.774891447864308
39.0 768.7284202539992 0.4231116733962886 0.5800870474676751
40.0 157.12835342900004 0.5673918644065647 0.43607249643991586
41.0 0.0 0.0 0.0
42.0 0.0 0.0 0.0
43.0 954.3681460820005 0.24781192117673534 0.4325648598595083
44.0 2186.5607111780027 0.651159225390577 0.7392476387125225
45.0 1241.2550451469997 0.4056946536729875 0.5489971696509618
46.0 76.001299723 0.4768462081508333 0.21449243623368458
47.0 779.2744165780003 0.6226443514917583 0.5870819194606718
48.0 420.52500607 0.41675859622303535 0.3499552687812118
49.0 0.0 0.0 0.0
50.0 2780.9266614620014 0.3251147300425493 0.30153923359102003
51.0 63.48848069200001 0.9551913865935681 0.9048095064476109
52.0 171.95034624299996 0.5795008292170276 0.5467780737306724
53.0 1146.5089195499997 0.5123468154715417 0.2728192744887104
54.0 457.06651118799994 0.6066196121744517 0.3676084994322651
55.0 627.0075758959998 0.493945059713456 0.32664692465630196
56.0 0.0 0.0 0.0
57.0 0.0 0.0 0.0
58.0 1921.8941354779995 0.20134058111078781 0.17684598623520012
59.0 1965.8397800429996 0.29543489417738383 0.3843974376509403
60.0 99.92856461999999 0.11105484365059755 0.1503624900697691
61.0 0.0 0.0 0.0
62.0 685.982008842 0.4100318294520594 0.5322458584044732
63.0 0.0 0.0 0.0
64.0 0.0 0.0 0.0
65.0 1145.726692043 0.5948784575792622 0.39704319102177443
66.0 1199.0880393720004 0.291142522563053 0.42973936217219083
67.0 167.72140470099998 0.8550145623702198 0.7227514354720904
68.0 706.8258750859998 0.04489818298455964 0.26356844771759175
69.0 348.816827208 0.43590091831445377 0.2016361288243797
70.0 134.12233135300002 0.8888216774770128 0.7714555910422632
71.0 410.1165753860002 0.49454504808849514 0.45613082990894793
72.0 666.2093419880001 0.39516532795550446 0.18533705058627215
73.0 813.6877364300003 0.8008257786336193 0.7010269509536735
74.0 643.7128557469998 0.7599057030180764 0.5799022519857827
75.0 157.15871789599998 0.5013360290303762 0.649750475994254
76.0 0.0 0.9476545989340953 0.8887743438384518
77.0 364.7043949850001 0.6955161750687613 0.6309928875925169
78.0 31.451517656999997 0.8478838959791409 0.7012427857860221
79.0 982.0393779660002 0.6051193022315141 0.5489754831931746
80.0 0.0 0.0 0.0
81.0 1186.6740125759995 0.38436043880437143 0.4002647450833095
82.0 452.7143317360001 0.8052351111809513 0.37788503893647746
83.0 2287.725349326001 0.40422059794063414 0.3934627889725235
84.0 608.5376202580001 0.738718381645977 0.4417117250938308
85.0 666.8980482830002 0.17349507328210748 0.5678419305660812
86.0 191.3582134090001 0.15411103097136886 0.0942196994972607
87.0 433.33886714000005 0.7222572361666841 0.6783457779788405
88.0 241.58557182599998 0.7495185704413647 0.543868817303151
89.0 2110.842797196999 0.07556047205050226 0.31155278602647163
90.0 0.0 0.0 0.0
91.0 39.024491350999995 0.8975726866241852 0.7960739420493022
92.0 432.19065124699983 0.7249587884830058 0.5109968923455105
93.0 135.854859857 0.6756427956058327 0.6827145970993108
94.0 1349.6005989680013 0.49868473790086254 0.52337223220299
95.0 0.0 0.0 0.0
96.0 2847.598132534997 0.21761039887999406 0.39651753718637306
97.0 126.52954276300001 0.36197368207013486 0.30551324401540464
98.0 21.640356035999996 0.6780727014060317 0.501302046930434
99.0 370.77339097099997 0.720697878520159 0.5831561550017139
100.0 270.218776739 0.5048229715606982 0.5602905988106901
101.0 1243.0990949450002 0.6995228721370511 0.6422733013953434
102.0 86.019930331 0.6105980474211976 0.6766711183327243
103.0 516.5317625090001 0.6753591618992288 0.6063519571340819
104.0 1132.2911927759997 0.4846037242188858 0.4326119866620527
105.0 449.74323330099986 0.8514218359346851 0.7099238301467089
106.0 1558.803644404 0.3059433848905829 0.22732835650378558
107.0 0.0 0.0 0.0
108.0 2361.4505112219977 0.4096923726358218 0.22096687339998522
109.0 377.1567964249998 0.3371346424411732 0.4147708660940245
110.0 84.11053260900002 0.6784909569465252 0.46902084178892534
111.0 779.4747072200001 0.6382143614262223 0.6519402939665224
112.0 161.85542299899998 0.5471992006261442 0.4716584479448254
113.0 225.34540912499992 0.7353929742235835 0.6603195752641549
114.0 2345.57158517 0.4250104355816397 0.26729450811514716
115.0 363.63818131000005 0.47659207941318327 0.4481252733344024
116.0 1405.5903089809992 0.3695430979536829 0.6893411134608946
117.0 286.212427256 0.7672398519708541 0.5552287103645687
118.0 420.3776831059999 0.8192243675194343 0.7500602984189061
119.0 509.1258872379996 0.6531581318939008 0.6431764970334465
120.0 986.9679184479998 0.5191710573972815 0.44971866112122083
121.0 1749.8552601300005 0.4848619783532771 0.5063965867309876
122.0 1453.7892660009989 0.508995012095056 0.5866341769083133
123.0 986.2176386170005 0.40089694404596904 0.4069830614573748
124.0 1984.2740005720002 0.2305533171805431 0.12135058042935155
125.0 2646.8306094579984 0.30162290108148043 0.2838888436826519
126.0 0.0 0.0 0.0
127.0 0.0 0.0 0.0
128.0 813.9471774660003 0.23994313417095048 0.6198427909483416
129.0 2319.615488216 0.35088329863590473 0.260950663523429
130.0 0.0 0.0 0.0
131.0 0.0 0.0 0.0
132.0 113.82848005599999 0.7803339825379142 0.5895425997790998
133.0 814.8435149600003 0.6275713339105882 0.6457232346336984
134.0 0.0 0.0 0.0
135.0 1479.3232293210003 0.3505715488367888 0.5556615430800139
136.0 925.9104642579998 0.628960101712821 0.5616587836414321
137.0 3351.6318191399937 0.7164672627628055 0.6915975720016531
138.0 462.32308330400025 0.9061460533261656 0.8100294943580462
139.0 0.0 0.0 0.0
140.0 0.0 0.0 0.0
141.0 216.01567440899993 0.4776208355076694 0.5379780364151509
142.0 455.42755460099994 0.8547023453734076 0.737068492057646
143.0 349.245418476 0.9136768507068536 0.82772754854116
144.0 153.86597108600003 0.7554193552374295 0.6557065644801024
145.0 0.0 0.0 0.0
146.0 0.0 0.0 0.0
147.0 2004.6532602150003 0.11959029748122803 0.37561358771335385
148.0 20.06197745 0.750669133034366 0.562178432143281
149.0 109.219382808 0.7525512913962249 0.746863513257673
0.0 1481.398074457 0.5457110376427661 0.3440892973369901
1.0 171.39744212 0.6756001013344035 0.7257393981988045
2.0 36.04925609600001 0.7978765787639516 0.638892377092178
3.0 157.048909417 0.2790586787581668 0.1873004077053288
4.0 1215.1545825629996 0.48354580128624836 0.2961419824055186
5.0 0.0 0.0 0.0
6.0 41.088016864000004 0.8660435179771164 0.7585730039001245
7.0 0.0 0.0 0.0
8.0 742.0533946930001 0.20422976112003013 0.328845172419362
9.0 661.0543134059999 0.7657570156810789 0.5857891587277112
10.0 1216.1536973159996 0.21056945081888048 0.3633177116582377
11.0 1117.2399511390006 0.6537103434100952 0.44489493687412746
12.0 522.5948018 0.3541034576713508 0.2424563920322158
13.0 596.9216055640001 0.7850879047823834 0.5961303440250119
14.0 0.0 0.0 0.0
15.0 18.926904705 0.7248888857095688 0.5417172862236506
16.0 271.114420096 0.3572786615811153 0.039069986973002874
17.0 0.0 0.0 0.0
18.0 975.5830255969998 0.684527850266304 0.541374890035542
19.0 1349.9051874129998 0.6753371260694259 0.45142815077748955
20.0 87.185367989 0.7137603827051973 0.5585731919663445
21.0 900.275964824 0.42988515802592886 0.19280418575700448
22.0 422.79918593800005 0.664291720093355 0.5580897240517952
23.0 1042.9835337100008 0.8245443259932068 0.38583215508255825
24.0 285.031663703 0.5160047896982127 0.43201918819391366
25.0 111.04550622299998 0.6684080154008658 0.4307975046389807
26.0 524.795248536 0.6060812161057398 0.33681719887176337
27.0 145.452046645 0.5281735901823911 0.31202011563451226
28.0 0.0 0.0 0.0
29.0 796.9993734359997 0.664563884155169 0.7549266371940669
30.0 330.03013637700013 0.8234998956614942 0.6744191459768982
31.0 213.74462484900005 0.5726325376975308 0.44231109495487386
32.0 880.9375304710006 0.7275591359532078 0.6718451148199792
33.0 1232.985359662999 0.6007989030580887 0.2842379902843725
34.0 318.08044165099994 0.6610586754825973 0.42449193903161986
35.0 1021.5178684340002 0.3102653392644949 0.36027270163813707
36.0 92.29616610699998 0.6187795474289811 0.3980295149509036
37.0 271.904720274 0.7110949699268496 0.46246097881232284
38.0 218.71043080899992 0.5952382469012396 0.6367732906775628
39.0 314.0200927759999 0.4802944609728255 0.32283283701272747
40.0 0.0 0.0 0.0
41.0 1077.4951201820002 0.6075444868221402 0.6617722842531941
42.0 0.0 0.0 0.0
43.0 2926.949643617998 0.2886636605216969 0.4701292138570187
44.0 1135.2537456180003 0.561368679541269 0.5220073914089837
45.0 1349.794358186999 0.4895049687155273 0.36498005059100247
46.0 2860.3812481830014 0.6090961586900961 0.6422006447642213
47.0 765.8729153290003 0.6094092551039658 0.7284994541636796
48.0 616.4855627219995 0.7275464461319785 0.6899115071979869
49.0 74.475610198 0.8349148762148705 0.6864736973352984
50.0 924.4610196519993 0.6782686782740824 0.48938975207430374
51.0 673.3660039490002 0.3043232005960484 0.521070060624786
52.0 1966.4283090319989 0.29306369902189094 0.3545396305201985
53.0 1108.0762989950008 0.5118878186528254 0.23837392375412494
54.0 73.821081548 0.6321748134521953 0.6021405022174776
55.0 787.2871699459997 0.6640052362791611 0.7660671903722923
56.0 0.0 0.0 0.0
57.0 1014.411223122 0.31340199575029987 0.40779255167659734
58.0 177.40841901100003 0.3374074306213611 0.2179493769379596
59.0 1035.9590753439998 0.5914118584588284 0.43332416899478887
60.0 224.80249044399994 0.2099493195423598 0.2677097299439918
61.0 0.0 0.0 0.0
62.0 0.0 0.0 0.0
63.0 0.0 0.0 0.0
64.0 325.475835446 0.9080589976600881 0.8135405206789649
65.0 151.328732121 0.568322483656911 0.4545813724281114
66.0 55.46198668899999 0.34053829909338484 0.19946768646352617
67.0 728.746725446 0.8519454892652146 0.6986756317702647
68.0 342.0054665749997 0.7700140690850202 0.6049071838870042
69.0 1135.697928007 0.48980224182984705 0.3152191974985669
70.0 276.07579423699997 0.7922886603921994 0.6167912709476692
71.0 0.0 0.0 0.0
72.0 229.44909696800002 0.4555084678823114 0.25478130555528156
73.0 100.463380742 0.6394380085214058 0.37784155303153255
74.0 2089.053543049001 0.7532761882302048 0.6876753817249515
75.0 0.0 0.0 0.0
76.0 0.0 0.0 0.0
77.0 21.983560930000003 0.34075795371033146 0.21084006742798697
78.0 174.16733440999994 0.6917359723232318 0.5125525268146172
79.0 35.150347543 0.4334147991424822 0.1795511150412645
80.0 0.0 0.0 0.0
81.0 147.79852023399997 0.8270811433827661 0.6799179399531807
82.0 176.56845812999995 0.7218081620680774 0.5700893525336814
83.0 364.96153879700006 0.19115992457371678 0.14006352190799845
84.0 0.0 0.0 0.0
85.0 43.899279858 0.8826930519169901 0.7684045565545651
86.0 937.3738396619995 0.3353181168746277 0.3251333662235057
87.0 2757.0250380919997 0.3447378838415182 0.5044105114784523
88.0 282.18004657999995 0.6381362101224531 0.4278073378460932
89.0 34.397434991000004 0.5512034810818616 0.3269155471746362
90.0 33.728473103 0.15844754627789162 0.5721924505629422
91.0 80.63075010699997 0.8714464807528032 0.7369515374812683
92.0 885.4416336060001 0.608426079378647 0.4001785679952971
93.0 721.6201955579998 0.7539757912091175 0.7288047983282249
94.0 2002.115981458999 0.6859657257508226 0.4788739117007118
95.0 306.067767547 0.824870711016564 0.6912251525158215
96.0 2204.2507283619984 0.20605580267053222 0.21618243129263284
97.0 1990.2957003940007 0.11669725755606578 0.17082282253131373
98.0 109.63869741900001 0.8962882000151965 0.7859805068879467
99.0 637.6958030110001 0.2957116472586192 0.3400444701585468
100.0 1094.6327029739994 0.5265561383079863 0.6097239697180757
101.0 1035.495764347 0.6087645417430139 0.8028378698786488
102.0 11.013305548 0.9414939525496784 0.8753230584925423
103.0 270.03652380100004 0.5041709331914421 0.34588655838173066
104.0 65.30192408799999 0.764889986417514 0.5922560451660617
105.0 762.579631428 0.6263035420987841 0.3046943742724828
106.0 405.6167954880001 0.48003187039505224 0.4394283846734027
107.0 644.4710414070003 0.4535347777947141 0.465284937752456
108.0 617.999352265 0.8391571169340362 0.8632336573784548
109.0 1177.274420261 0.17187705564470873 0.3034054064471765
110.0 2125.3640856769975 0.5896018468063263 0.6417012657742324
111.0 4.622501342 0.8206356020218537 0.6642295353631132
112.0 3769.7878548019976 0.29754000724327284 0.42762950801401045
113.0 0.0 0.0 0.0
114.0 214.16889741300005 0.5331549543294475 0.6342468259573023
115.0 575.0026432280002 0.5603415285310472 0.7005855714309435
116.0 176.97069470499997 0.4881626852318507 0.5407993329834704
117.0 887.7051213109995 0.7932119110093715 0.7762936018611545
118.0 388.92478997600017 0.46816677258529704 0.5277141013745883
119.0 1011.2141933640003 0.5789807353390304 0.5647729792824662
120.0 361.91160499000017 0.6605594948887674 0.7871685044810655
121.0 1942.419603597998 0.0480959091468821 0.16572365442906564
122.0 208.44210191900004 0.7368246100487136 0.5478327984923287
123.0 1240.2610617180003 0.4540483379180214 0.547645237065518
124.0 284.8834254580002 0.5077315324850908 0.3036356669907344
125.0 376.6767372610001 0.7306038980908952 0.8291026984714408
126.0 1833.6309899079988 0.5848100621413238 0.672401210276261
127.0 11.598409131 0.6046557581932603 0.40152035945915376
128.0 0.0 0.8788722634001579 0.7601622303312264
129.0 1176.683645707 0.31319167356228045 0.4037899409730369
130.0 495.3182799030002 0.44942510066580893 0.23410798027065952
131.0 0.0 0.0 0.0
132.0 2440.889894191 0.5212021687959631 0.24306135574354093
133.0 29.884885846 0.833046492471415 0.6829371269156683
134.0 269.42664074500004 0.8527932262633192 0.7303766620699454
135.0 751.4077757410007 0.7344421816709972 0.49396986045331737
136.0 506.27805537000006 0.8822968220959867 0.7766195154168858
137.0 119.25302812700002 0.8461780137690537 0.6987736808036711
138.0 419.536624127 0.8627831466082883 0.8468346432348359
139.0 235.24265512699998 0.5362171498405413 0.5146102146893794
140.0 384.3862769480001 0.7712806077693245 0.18747386838971294
141.0 0.0 0.0 0.0
142.0 1432.0654141560005 0.5125343272778633 0.4450147900910715
143.0 1090.5762000280001 0.3926051338555835 0.4832250538833579
144.0 15.493965205999997 0.41962585778952416 0.21051942156976344
145.0 503.25359470700016 0.15073036524419517 0.0992652550646462
146.0 0.0 0.0 0.0
147.0 149.560601578 0.0513016898364565 0.049199298284269555
148.0 509.9081018939998 0.8512995459818683 0.4763761552530791
149.0 569.8699937939996 0.20098174275596947 0.021916061256054706
0.0 172.15604417200004 0.49890071563433397 0.4893287518471059
1.0 0.0 0.0 0.0
2.0 247.27437553000001 0.5660595225829099 0.381800786560278
3.0 940.2169904600004 0.7919032432126657 0.4112496835924599
4.0 485.158003037 0.5641824183473193 0.29606436748059095
5.0 490.3814513030002 0.5313636859405623 0.34522797553699425
6.0 136.41540148900003 0.5592382199779381 0.3553506553532475
7.0 0.0 0.0 0.0
8.0 303.756523302 0.5817769262529399 0.4901752068077971
9.0 0.0 0.0 0.0
10.0 492.72418351600027 0.8832974205837916 0.7827332302162069
11.0 1730.008243532 0.6127970990537015 0.048633133527392264
12.0 290.505009951 0.3768184351540667 0.26149890426769423
13.0 992.5107247850004 0.7222073668368476 0.7227440374830619
14.0 309.23480123900003 0.5444743011593659 0.2510434445014571
15.0 0.0 0.0 0.0
16.0 0.0 0.0 0.0
17.0 563.249637497 0.5985729761853538 0.47918479865534064
18.0 221.97982592000005 0.6226648342992139 0.39937109726205355
19.0 1295.0169870340012 0.40812877564158223 0.1627235506469069
20.0 1192.3555099799996 0.344012270358606 0.3965276968477428
21.0 268.40562223999996 0.486512093415691 0.5376304941671715
22.0 0.0 0.0 0.0
23.0 194.37205962399997 0.8197742183712562 0.6686543735923576
24.0 57.495102042000006 0.8613629485141603 0.7363845906829687
25.0 0.0 0.0 0.0
26.0 92.402393733 0.7437627043393156 0.5681885636894455
27.0 241.1420979690001 0.6271603415568529 0.4852232011042761
28.0 420.3812720130002 0.6900626537449891 0.542801816395645
29.0 976.7301307919996 0.39705905845527856 0.24056334056768275
30.0 287.47228601200004 0.7449685046402386 0.13453598628690297
31.0 0.0 0.0 0.0
32.0 712.467567625 0.6496378845798121 0.6474327316534579
33.0 0.0 0.0 0.0
34.0 588.9023313520001 0.5406628480883277 0.5241158016633826
35.0 29.330298949000007 0.148977395531673 0.0910230552463037
36.0 0.0 0.0 0.0
37.0 526.6562539660001 0.4466586413382787 0.3985685697558674
38.0 34.831993755 0.7863578726620762 0.6004974215352887
39.0 92.82705220700001 0.2860797307251686 0.25917265390242983
40.0 1514.523051214002 0.38907030756484684 0.2704591295866319
41.0 369.0937207100002 0.7070878304349527 0.5591432686625413
42.0 282.25681748600005 0.922339207977528 0.8409061396384192
43.0 911.6566023569997 0.1652434076692943 0.11211319350787594
44.0 757.1732670820005 0.7897349732854333 0.6140757340366264
45.0 215.58636792500008 0.657032652232161 0.689547602534011
46.0 1932.1501572329996 0.46532515122532464 0.17197553057955536
47.0 0.0 0.0 0.0
48.0 1068.4179286479996 0.8610911356339986 0.8329623419145231
49.0 1410.7155188710005 0.8356404084938492 0.6698923182101961
50.0 57.248649903 0.7044873505901381 0.5278680991623359
51.0 1861.886649273 0.8091851053462843 0.6105803067044645
52.0 869.6544022779997 0.7138228843929169 0.8046395291411531
53.0 137.02945722400003 0.8761266375121678 0.7591435099087787
54.0 48.839458271 0.8337892493835244 0.6852584765533006
55.0 14.477079387 0.8485130118746936 0.7086772995508431
56.0 63.01864206800001 0.9118950237158746 0.8209153864345088
57.0 25.099588614 0.8240782004233378 0.6646100540754989
58.0 1357.489121854002 0.42081526410755227 0.4043493698063736
59.0 19.173975044 0.8179470588728684 0.6478911834183545
60.0 556.656870464 0.04956719514106849 0.22079171119563726
61.0 0.0 0.0 0.0
62.0 1005.1989912449994 0.22572920690310205 0.4433537378520177
63.0 1945.7274708339987 0.6926657212208158 0.17987489584496705
64.0 0.0 0.0 0.0
65.0 544.5066681400001 0.544906296003043 0.6125676037785742
66.0 10.095084596 0.32483783085085544 0.20051801345552164
67.0 676.6618633940002 0.6147720670645899 0.4389055322216395
68.0 2623.401803800999 0.34654685735657526 0.45772755957679556
69.0 1222.726555646999 0.5362170876097445 0.7361514183780085
70.0 674.5859197640001 0.5742687290190155 0.36161739379038493
71.0 736.7194537049999 0.6372993455383559 0.5790265713918078
72.0 598.4083205979998 0.39982427452043934 0.7154773619790793
73.0 0.0 0.0 0.0
74.0 798.8014355540001 0.7218649477506169 0.5711279166060348
75.0 0.0 0.0 0.0
76.0 558.235643698 0.1856779325381941 0.13234917919285333
77.0 0.0 0.0 0.0
78.0 1452.2955550160007 0.5596859357070004 0.7489857355033184
79.0 109.349239152 0.8242897306287462 0.7520264874017626
80.0 1313.0942013899992 0.47979279495382904 0.35591538450588395
81.0 255.5133177460001 0.3005131303459988 0.572618224690796
82.0 668.7053057600002 0.4947484433647406 0.39534169884670867
83.0 1404.4979780290003 0.5735957132263156 0.6132907767484814
84.0 0.0 0.0 0.0
85.0 1554.793794387001 0.3949157122611399 0.290691751919178
86.0 739.2760489680004 0.29794470573540166 0.6860592032099222
87.0 261.16874647900005 0.12883430282920413 0.287945919163586
88.0 1337.6031563049996 0.5388110971424991 0.0869364924202513
89.0 0.0 0.0 0.0
90.0 1185.3990026879992 0.21524862642266498 0.21966449742417063
91.0 0.0 0.0 0.0
92.0 0.0 0.0 0.0
93.0 2824.7487347729993 0.547934034619932 0.4052741614123062
94.0 961.497078805 0.2784314984897481 0.37290471056446284
95.0 1385.8157798449995 0.42324495351208163 0.4291105183207878
96.0 30.331090435999997 0.7915582438337193 0.6391185189828857
97.0 3136.2987195650044 0.39940677119173357 0.6291227489393503
98.0 81.42425934100002 0.5414826996145699 0.698816151501699
99.0 323.00787490100004 0.7129059533264805 0.6246864981443618
100.0 0.0 0.0 0.0
101.0 309.07726744200005 0.7471785059888804 0.39071530108762353
102.0 24.985778054 0.8240601864195559 0.6884499238437446
103.0 195.19084655599997 0.26347239138229067 0.26514046657993384
104.0 1507.5384482719994 0.49813489443961034 0.7146158081634645
105.0 244.98627946100004 0.7103695488216983 0.49650930457237574
106.0 0.0 0.0 0.0
107.0 912.5040653429994 0.5581814028950088 0.40685155525606326
108.0 0.0 0.0 0.0
109.0 2170.9811247729995 0.4259235790961859 0.7005700263401472
110.0 18.964359192 0.8760610705790194 0.7463583823158767
111.0 0.0 0.0 0.0
112.0 2188.568391444 0.2194589491992032 0.420400875320103
113.0 1590.193131984001 0.6033666780070029 0.3320441437523152
114.0 0.0 0.0 0.0
115.0 0.0 0.0 0.0
116.0 806.8029900490005 0.571346291474247 0.714552496988953
117.0 265.01173038999997 0.7499115860365297 0.5276486175859332
118.0 93.91580981799999 0.8402122298170226 0.6954575144605089
119.0 2203.937670239998 0.7335210755458041 0.5864153655871275
120.0 1962.6157373479991 0.11696633231877908 0.19894186226966692
121.0 0.0 0.0 0.0
122.0 2561.587553307998 0.3885127478318369 0.35829398666743434
123.0 407.614252619 0.16586208182644144 0.1398908631025909
124.0 174.82861557400003 0.8297891647884171 0.7169076593095566
125.0 2961.690774253002 0.39938725760481103 0.7260918082854682
126.0 763.6674170839998 0.602283563355245 0.785518512966118
127.0 607.4563134250001 0.6834066287217156 0.6339628852649977
128.0 6.29178966 0.9430271249591359 0.8795332665705883
129.0 268.391776367 0.8191678137486724 0.6592499127920486
130.0 1641.2834692470014 0.4593737287805012 0.6308151345672468
131.0 2929.563520027002 0.42586145410839826 0.1155011584286593
132.0 154.00403463799998 0.4657886036240242 0.3273396401026983
133.0 333.905048922 0.9624534330224437 0.9104950479351869
134.0 416.51152878 0.7411405710001233 0.5467211035053144
135.0 0.0 0.0 0.0
136.0 1234.239156191001 0.5590733444201439 0.28500835947825076
137.0 1505.7019761360002 0.20178695697435203 0.6313103801571688
138.0 1162.6571806630004 0.41549796772681313 0.5667670880165464
139.0 868.1380332050002 0.5728297255371219 0.4884207139396734
140.0 911.1342603470003 0.8472445753751013 0.6945366318156605
141.0 65.83127664499999 0.9400440410885492 0.8965281518921031
142.0 1515.5253550710004 0.5217257005917209 0.7435514279551395
143.0 490.6265681639997 0.42437512825315016 0.3634682005296341
144.0 0.0 0.0 0.0
145.0 596.3368595970002 0.7305196123662635 0.5656064081604428
146.0 195.36973390500003 0.902739805693848 0.8366338342014308
147.0 97.48267508000002 0.7433020333987347 0.45128563360343166
148.0 60.870774188999995 0.7432098454502315 0.5437883195216551
149.0 76.54703428599998 0.8969961860449298 0.7933636540538064
0.0 5.89980801 0.49039729521294967 0.26891195879992663
1.0 3.69685935 0.93899619708397 0.8719665291489316
2.0 21.294446397 0.4594568111744746 0.23471159617049045
3.0 393.73350143699986 0.44548054008610655 0.05617374260761978
4.0 2108.0723042309987 0.787863684365337 0.2596265744836073
5.0 706.64672309 0.4011747873502762 0.386836925744518
6.0 106.28116598400001 0.532175564235662 0.08742038942268238
7.0 54.727166804 0.8264152260209664 0.6667133154962992
8.0 0.0 0.0 0.0
9.0 1259.936615082 0.7709788850313601 0.6745967427138797
10.0 0.0 0.0 0.0
11.0 0.0 0.0 0.0
12.0 1491.3799907 0.3283020019710381 0.3101194229666994
13.0 54.156229224 0.7269171167683857 0.5408977034710253
14.0 0.0 0.0 0.0
15.0 0.0 0.6096000016950249 0.3898807740053782
16.0 0.0 0.0 0.0
17.0 1133.2923918279992 0.38490750762358156 0.2044835038336758
18.0 236.546529697 0.8040854579950321 0.671064485142457
19.0 913.1514036940001 0.543101398667583 0.7434360261515107
20.0 847.9057067139996 0.7208296422039535 0.5272267743225695
21.0 498.0381282619999 0.6175172463824452 0.41203521781324615
22.0 1703.1269044460012 0.5078031653297381 0.5608321742880219
23.0 1710.9671845319992 0.42305007181316484 0.25477855628702967
24.0 775.171613886 0.4634993695190615 0.7285605199199019
25.0 1847.0045104649996 0.34085104753666445 0.46271164991420144
26.0 269.18561834300004 0.5421133636468517 0.4119678705296339
27.0 854.4383230999995 0.8207065545091764 0.7303251557856537
28.0 469.11048048599986 0.6271132649156519 0.6862131323762792
29.0 11.695857334000001 0.9822700203953352 0.9609772211490579
30.0 41.001905478 0.911736147437504 0.8207360110410249
31.0 0.0 0.0 0.0
32.0 1584.5984312070002 0.7200692589286444 0.38433485946322665
33.0 589.1343655210001 0.9349058283487558 0.8633356174009905
34.0 0.0 0.0 0.0
35.0 173.02283216399996 0.4416276366623545 0.272856693300925
36.0 0.0 0.0 0.0
37.0 0.0 0.0 0.0
38.0 655.1124848230002 0.7323896312652208 0.5918409173645236
39.0 375.0417268860002 0.45219579073061106 0.26432299043447555
40.0 993.2737461529994 0.6489673090634764 0.6096598166755031
41.0 964.4810391959998 0.5795053881261107 0.5667104408486238
42.0 1103.7384373639995 0.4329924658844238 0.21043188905416074
43.0 1548.3737376340011 0.341472411988339 0.34911992695888255
44.0 523.8143970769999 0.48542046717134585 0.5265246627604743
45.0 440.46419925999993 0.7571189418675606 0.7242254496939544
46.0 243.922297986 0.8259513770161523 0.6554509037171811
47.0 602.738318853 0.2969630046337226 0.4919494373074301
48.0 485.8404278119999 0.504737011491376 0.6270399335144464
49.0 1135.0878054419998 0.5402324500739472 0.3197422544257333
50.0 368.1056704929998 0.7546728782946787 0.659211617022819
51.0 1837.5237608420007 0.4410159423572222 0.4418976543922265
52.0 1653.9080485460001 0.36292007504199114 0.4431617282158386
53.0 848.207768075 0.6874218995664196 0.6990939497659834
54.0 996.5731907099998 0.5349360841323988 0.3769808849513805
55.0 745.2275560820003 0.2528314927860439 0.3510848870691377
56.0 795.8414162020005 0.4880582889764138 0.44915802676857647
57.0 0.0 0.0 0.0
58.0 322.030960053 0.4988846257811231 0.3618096140472353
59.0 323.74445573099996 0.7517867563276377 0.7262870178675775
60.0 1782.1433558779997 0.4525590649382959 0.4618093008686043
61.0 3.51734968 0.8750770326926972 0.7434517031289191
62.0 0.0 0.0 0.0
63.0 697.745598748 0.6743320764620596 0.5578646141722045
64.0 1327.7527812499986 0.34474280237516863 0.5420386704943119
65.0 427.2514603719999 0.16006673898301735 0.15638007033704812
66.0 764.2496280089998 0.7317528136090158 0.5975870025351288
67.0 2010.2546053889982 0.561562072233957 0.27952551812974397
68.0 1184.8592228650004 0.45915753832174183 0.4775589620904559
69.0 233.33447086399997 0.8279102060697144 0.7058153926328855
70.0 826.4212576559999 0.11769979458763204 0.1991109121907375
71.0 119.49047019999998 0.8313627555797717 0.6957851637411138
72.0 0.0 0.0 0.0
73.0 2158.3498506069973 0.32656852911250545 0.1814628603521784
74.0 1185.8825887460005 0.6395423666764662 0.2567940301593502
75.0 0.0 0.0 0.0
76.0 136.45237459199998 0.7229876038188877 0.4795484854869455
77.0 2004.7857903100014 0.1686062127463954 0.1374625249423245
78.0 0.0 0.0 0.0
79.0 785.7468724040002 0.7048151199143948 0.6967881086677009
80.0 0.0 0.0 0.0
81.0 434.55109761900013 0.30974646950233997 0.04210360437780823
82.0 499.21986855500023 0.8586551790614037 0.7794869357058303
83.0 0.0 0.0 0.0
84.0 0.0 0.0 0.0
85.0 405.4639564189999 0.8583412734848731 0.8086407284153618
86.0 112.586542077 0.855913219165311 0.7212193889919082
87.0 1050.8950700539995 0.47501772429604594 0.39894465462831574
88.0 127.06592915300001 0.8106860633960318 0.6418501736092436
89.0 476.3406273740001 0.7974154740325103 0.6440751549918347
90.0 1275.7276501790002 0.30265338946707016 0.4356523304520846
91.0 883.7359728979998 0.45977121394475556 0.29941366821180726
92.0 0.0 0.0 0.0
93.0 260.00861836100006 0.8316860652134859 0.689110690221056
94.0 316.48298188499996 0.29050157891548783 0.649537415048089
95.0 94.14842253500001 0.7634363099063204 0.5807992086141326
96.0 1682.6361861509997 0.5448106643427578 0.19557423202769442
97.0 3508.3657881099966 0.4156054292131803 0.5685473742180538
98.0 452.169768103 0.8067758712996917 0.6416499023738148
99.0 481.0940294149999 0.6715128769188441 0.7271303402363026
100.0 184.06159985399998 0.7586654213555388 0.556103231709286
101.0 476.62024609299976 0.38839177838750416 0.4339799855474705
102.0 1482.728139245999 0.426447677952729 0.06191192563891565
103.0 0.0 0.0 0.0
104.0 145.98943376600005 0.902921346161557 0.8037559125776724
105.0 1382.5420803319994 0.06280686654294548 0.34889357225622686
106.0 1399.9807453070002 0.578769320926196 0.29356920358729083
107.0 0.0 0.0 0.0
108.0 117.310042456 0.6805760030402536 0.6164364083446764
109.0 1382.1044057829997 0.5933568099423575 0.5071662037319917
110.0 342.060789012 0.40414427607543907 0.2980102243521581
111.0 22.994043423 0.8253196258253218 0.6823719204582769
112.0 324.567004068 0.8559049229424927 0.7315216722855705
113.0 2750.2798259050005 0.468646916741813 0.12679600040465933
114.0 867.0139919619999 0.49487745373594766 0.3073136788223593
115.0 134.57782242899998 0.6560992970108459 0.7142014737234015
116.0 266.4689534479999 0.3939872063125905 0.45752572408801245
117.0 252.027063298 0.5233980690744903 0.5178245347013264
118.0 241.8746778729999 0.42453672147220345 0.2135922278510943
119.0 0.0 0.0 0.0
120.0 162.466647214 0.8919321321335062 0.7790659834207356
121.0 1745.0690355370004 0.6206656165159402 0.44903060740967815
122.0 1202.587828567 0.6749474345466153 0.012566775831645186
123.0 260.9065892470001 0.7869480271479502 0.47927411462511876
124.0 0.0 0.0 0.0
125.0 336.059119072 0.9491741841139786 0.8912187756392524
126.0 716.8669045999998 0.1454874604349281 0.22441929372621403
127.0 1717.5493466410007 0.6614440927585797 0.5265939535977839
128.0 0.0 0.0 0.0
129.0 1044.6451300399997 0.5906626096215467 0.4620729155559541
130.0 270.468012422 0.5540896380488065 0.42099427294012853
131.0 0.0 0.0 0.0
132.0 1377.6265553330004 0.7173117915504144 0.5247068931017485
133.0 1890.3907564980018 0.36022712821061403 0.23583340518423998
134.0 1217.5037838610008 0.48983215153238957 0.5463554315021204
135.0 193.70086298399997 0.9127119343987398 0.8190163868437741
136.0 2408.3598354510004 0.16638399139940188 0.23943374796622796
137.0 117.97651017800003 0.7389410761532915 0.6167836001136553
138.0 308.16185889899987 0.6880323466741908 0.6285133585950674
139.0 604.4038186189997 0.5092081817528374 0.3273788843301141
140.0 289.9066993499999 0.3902168167193276 0.28696592076542815
141.0 1327.2732591270012 0.5045170536605101 0.15876034974877612
142.0 1887.4053224999986 0.6912502205942833 0.6900053015525779
143.0 923.8626078260002 0.19900708956385513 0.3253165014141481
144.0 489.53606662799996 0.6521324538807864 0.5966605526320525
145.0 1740.5721877099988 0.46450371206647845 0.2530603697127514
146.0 3154.9205471439986 0.6065659557930622 0.40951832824438944
147.0 539.6858418650002 0.8609192887516982 0.7068189985203175
148.0 461.05987601300006 0.5109076803150838 0.4218978973794795
149.0 1417.5794059459995 0.5567956365271863 0.41911699339952563
0.0 671.7858603010006 0.6398286555346749 0.47975186087300425
1.0 1026.8970676709994 0.5574776214954543 0.555548429182633
2.0 369.8747653229999 0.5963879569640718 0.5574874952122949
3.0 1354.1743366750002 0.14962817413754811 0.2706433499034036
4.0 137.81016072000003 0.8886770525108604 0.19958550795146754
5.0 744.7153898450003 0.3639023821429147 0.42474183192377135
6.0 0.0 0.0 0.0
7.0 1934.7071428630002 0.353209543931609 0.5635671378600174
8.0 1268.5506864080003 0.5465268865181186 0.38070285621330163
9.0 641.745006697 0.4412826368306676 0.25880849940952405
10.0 1521.5968084579993 0.21275154368904767 0.1335633131947021
11.0 351.81594043600006 0.7962457115436694 0.6303520416355486
12.0 587.2803829079998 0.6195760222550746 0.6212712735429258
13.0 260.3368394219999 0.7949310477913526 0.7879059940989984
14.0 0.0 0.0 0.0
15.0 1524.7401951809982 0.6331220479166468 0.4926745280477877
16.0 0.0 0.0 0.0
17.0 956.4677374959997 0.6693580577556798 0.6126475620847636
18.0 1339.5302402739997 0.33546054204261216 0.1406377302881477
19.0 261.6218637110001 0.4416409726427629 0.5789357687416983
20.0 0.0 0.0 0.0
21.0 1045.920899062 0.7675684298505387 0.6216922174763205
22.0 0.0 0.0 0.0
23.0 675.0960128200003 0.8499208045791753 0.5222809485787269
24.0 1041.40218647 0.31237887404206655 0.45075913144822666
25.0 0.0 0.0 0.0
26.0 647.8706429 0.6188903204119369 0.36193255011164005
27.0 105.89654126300002 0.7780107717198508 0.6037060520283783
28.0 0.0 0.0 0.0
29.0 273.73324901800004 0.768264818317129 0.6439568158928157
30.0 232.681541832 0.6589448909554215 0.7201240960841441
31.0 566.4856586159998 0.5613313511243773 0.3059107686720781
32.0 228.01352006499997 0.5474123228842362 0.5596878497843949
33.0 7.241172679 0.8814066514633166 0.7687533520570433
34.0 1686.743873082 0.6075948155254032 0.1716706911877448
35.0 806.6603500090001 0.43170050963955303 0.39733359971391435
36.0 203.8170321990001 0.28523465173272156 0.43968780873725927
37.0 918.344887959 0.30299963767502763 0.26763146118612813
38.0 1443.875293199 0.488036332260163 0.47594193128696144
39.0 37.413329702 0.8923132340384797 0.7969046883411633
40.0 0.0 0.0 0.0
41.0 59.45714837299999 0.846063191025526 0.7082922563178256
42.0 551.4825283450002 0.41072545586845977 0.36679846324690935
43.0 907.9703296160001 0.7993254555925666 0.7026592264732291
44.0 7.661437921 0.9116849914063762 0.8295911096578783
45.0 1154.6024672400004 0.5207767772678065 0.20083878019426107
46.0 0.0 0.0 0.0
47.0 1843.464111597 0.5069013190710431 0.46815299353684275
48.0 2384.485953769 0.2313051561057659 0.311491145397885
49.0 44.738222699000005 0.525500138407555 0.40970283715963474
50.0 577.7631766499998 0.5159812475518667 0.26927523147236415
51.0 117.38999564800001 0.6323306361556338 0.669354362942973
52.0 532.182743462 0.7491237771339435 0.7109854967724248
53.0 123.36179843700002 0.6972279894548693 0.5028878962613964
54.0 1747.781589764999 0.7487666235251269 0.5937799602933275
55.0 96.00700787400001 0.6511202317757321 0.48187753303115444
56.0 0.0 0.0 0.0
57.0 1336.6861505609995 0.574183329484163 0.2535784099633649
58.0 29.493606201000002 0.903573937006796 0.8081740487069133
59.0 22.304001368 0.6743677951710353 0.4160953321775888
60.0 214.694243383 0.5641203143041216 0.3293962805272285
61.0 178.983236488 0.4916369184292805 0.2515571112535523
62.0 75.352045996 0.8275464031125463 0.6695045140869557
63.0 1506.9024544690005 0.5785866713287519 0.35943219083275463
64.0 438.3305148170001 0.2892688481291473 0.42060623179571677
65.0 822.3157782870001 0.5026547446442988 0.7641769938694596
66.0 0.0 0.0 0.0
67.0 603.8401382350003 0.5109865437790291 0.27015385017047433
68.0 0.0 0.0 0.0
69.0 1106.6468094440015 0.34346453704133617 0.1621992241432025
70.0 320.00943110699995 0.3376445743478559 0.13872670134343001
71.0 32.225114808 0.8276490156217688 0.670089728560827
72.0 1826.724323871001 0.24893054575191617 0.05860992304349742
73.0 1051.1939430200007 0.6978546877794332 0.6322840714224145
74.0 1564.012321878 0.16177757726722242 0.34525056877792143
75.0 255.18947881300005 0.1562291905310147 0.12697437904104344
76.0 0.0 0.0 0.0
77.0 429.07318739200014 0.05527914255329957 0.4633518395142075
78.0 660.9901433259998 0.5317913386789423 0.4070910969904142
79.0 1101.5153792940002 0.2100761968082082 0.6519734733183955
80.0 0.0 0.0 0.0
81.0 43.19146783300001 0.8831903644229571 0.7651113646175045
82.0 0.0 0.0 0.0
83.0 1273.2943257300008 0.13071101871151727 0.10149752330215121
84.0 1101.6933329940002 0.19787421895448526 0.25557341214143803
85.0 276.8833114770001 0.9128934753720278 0.8190077859098968
86.0 1129.8603451840013 0.05973679493666783 0.3585910219258205
87.0 1311.641736454 0.2982793838945597 0.36173157887897234
88.0 1575.038379866999 0.12365096261068767 0.20995213266765797
89.0 2099.919374385001 0.19088106900789614 0.25152640667621673
90.0 31.957796586 0.8872799043049293 0.797974916197332
91.0 0.0 0.0 0.0
92.0 580.9615312469999 0.42128044671491627 0.14902115665803106
93.0 0.0 0.0 0.0
94.0 860.7855908680003 0.5889238618484804 0.5904689203934633
95.0 36.337887107 0.8195748009298088 0.6953431594217069
96.0 0.0 0.0 0.0
97.0 0.0 0.0 0.0
98.0 44.252152397 0.8334546854768994 0.6578642780862259
99.0 281.817766089 0.6708644938465841 0.31814505659727277
100.0 335.92425594299993 0.21485321314909547 0.5297364284932468
101.0 0.0 0.0 0.0
102.0 0.0 0.0 0.0
103.0 1207.0883829959998 0.5378585203194529 0.2405849275994435
104.0 1522.2285077789993 0.7654648878837603 0.7812453622580142
105.0 0.0 0.0 0.0
106.0 436.7850864350001 0.540840062968699 0.26328006268174875
107.0 0.0 0.0 0.0
108.0 172.88937639599996 0.8422105230521166 0.34015858997278525
109.0 286.09083772300005 0.6177378333642024 0.3991104287039996
110.0 492.09880768400006 0.5493480139478992 0.35745141915293505
111.0 376.915076809 0.5552105325068194 0.6523797841799831
112.0 398.56952144 0.7065490725366457 0.36065405667718203
113.0 0.0 0.0 0.0
114.0 0.0 0.0 0.0
115.0 0.0 0.0 0.0
116.0 814.0433435510001 0.521410594685669 0.5592532335058805
117.0 849.8748073080001 0.609818762226272 0.26493014511991675
118.0 588.324637552 0.613111614996318 0.547345904059212
119.0 105.25396972000003 0.49369047476881706 0.6946913416204863
120.0 913.565324161001 0.4187440242331562 0.4687503574241635
121.0 0.0 0.0 0.0
122.0 0.0 0.8869019872134378 0.7742652094528828
123.0 101.08945860200001 0.5084089300852278 0.47687862596832514
124.0 24.857078254 0.7354930638178394 0.5604724339965518
125.0 249.824728025 0.5643379341853049 0.46243253548293256
126.0 0.0 0.0 0.0
127.0 42.799609244 0.03869184187328638 0.07759528905437836
128.0 0.0 0.0 0.0
129.0 489.04398694800017 0.6799864790667148 0.7234792490701867
130.0 1319.6525463410003 0.9221890938270833 0.7783701278071204
131.0 205.597650489 0.8422843318895189 0.46078830551956546
132.0 0.0 0.0 0.0
133.0 1447.9228110209997 0.5040419313607883 0.3793309011118485
134.0 3388.358208400001 0.26607194828398595 0.432393169651194
135.0 440.8360397549998 0.8487763220112353 0.7597516956038228
136.0 1096.4222487359996 0.36347948074311914 0.34454666148507024
137.0 530.5690241149998 0.192054631919198 0.45116805416447187
138.0 1893.2481922289978 0.37362675117858885 0.723499202848402
139.0 1069.4439644299998 0.38881345241226173 0.14959287716071484
140.0 2311.596842939 0.579676046873524 0.4751495070430582
141.0 0.0 0.0 0.0
142.0 2123.4518531400004 0.5603291433947147 0.21292146412822377
143.0 1223.4117430770004 0.44100891564254796 0.544848343730825
144.0 0.0 0.0 0.0
145.0 0.0 0.0 0.0
146.0 2155.0953391870003 0.8114401263555494 0.4575561331858687
147.0 969.2789504270003 0.7599125880898423 0.6508306451991159
148.0 80.622159186 0.007009172751019235 0.11868624682638519
149.0 177.55744805299997 0.5045180796851124 0.4011297196586513
0.0 282.32055276200003 0.7156608648480434 0.25628114996597157
1.0 1567.391478252001 0.6091715035888096 0.6073137129073043
2.0 197.18063419499993 0.28562396567349524 0.18642001187390442
3.0 1509.3109951970005 0.38625409031723945 0.22236852235807025
4.0 546.0008074450001 0.27751683075626105 0.14395549807191033
5.0 53.90618103700001 0.9550746954515846 0.9064913270519857
6.0 1383.1027546090004 0.7108408991295067 0.6363604394224398
7.0 301.731168388 0.8012855862916508 0.6457922529911092
8.0 1906.268233230001 0.353149802002507 0.09193101602813944
9.0 247.0019246859999 0.8243091026028662 0.6644504057934427
10.0 424.61171242400025 0.6440968167693626 0.5043390244182183
11.0 2389.4039801510016 0.7944233717920217 0.6928408056155086
12.0 539.1463578020001 0.19694208831655088 0.3614629880953779
13.0 634.2735151739998 0.8340826634764319 0.7138043134867724
14.0 43.210795471000004 0.9388900988266138 0.8729843260889247
15.0 1507.571164746 0.18825534785148423 0.4681082378132872
16.0 0.0 0.0 0.0
17.0 903.6506863960001 0.7489155515506035 0.7661241616612469
18.0 432.5959684220001 0.793059082734282 0.6470328071202923
19.0 0.0 0.0 0.0
20.0 1197.4976762670008 0.5834488863869022 0.2261311206800864
21.0 499.9865530829999 0.7908533383162111 0.2315154582378146
22.0 98.35307170299998 0.8036863178393774 0.661139577774905
23.0 1512.8945462080003 0.46635917157684215 0.21610656081314492
24.0 138.43226979399998 0.370484731670051 0.4145919821194889
25.0 2535.849584679999 0.4863380283052759 0.2266531005403977
26.0 8.377118131 0.49696679731703636 0.23230289629778472
27.0 1178.4317649569991 0.44186542411799845 0.17246372169932447
28.0 404.13037359699996 0.8587656302587793 0.755956981669657
29.0 355.4479239009999 0.7736169257626245 0.599293427741419
30.0 0.0 0.0 0.0
31.0 739.10309865 0.45752191742673315 0.6717901797628028
32.0 1144.5604258850003 0.5847698384102032 0.506155527564392
33.0 1243.226378886 0.13393056963528818 0.19343431763858263
34.0 425.376722745 0.285004120816623 0.3713184513248192
35.0 0.0 0.0 0.0
36.0 0.0 0.0 0.0
37.0 508.2514810949999 0.774711996039943 0.5964084554312358
38.0 2321.6749657829982 0.519778189385108 0.5245207758792897
39.0 29.101374707000005 0.8774147170141146 0.7600239002534547
40.0 393.2082704859999 0.7487251776946138 0.5249040009728161
41.0 1789.2722610560008 0.44005856226716966 0.25993350858429914
42.0 235.1601427260001 0.9036597141332471 0.8050176255292361
43.0 1841.126030630999 0.5599661681365596 0.2770520679420693
44.0 497.6490962919999 0.640631704110931 0.6007684286863466
45.0 424.24589041899986 0.9149530740844123 0.8394536328809857
46.0 678.0191438789999 0.727916108847817 0.36445496286857615
47.0 0.0 0.0 0.0
48.0 328.76726584500005 0.8445358141683919 0.7109492883598892
49.0 1366.7517435870009 0.5641385888760787 0.5291777330224736
50.0 0.0 0.0 0.0
51.0 2756.903440083997 0.5888754788267718 0.17979796265440867
52.0 0.0 0.0 0.0
53.0 1945.9323703520015 0.625144524982821 0.34633247084475616
54.0 541.3752177870001 0.9051295288034719 0.8064486747383822
55.0 135.02087796299998 0.7883062112311906 0.613651014806156
56.0 756.9899311129997 0.4657270777950171 0.2210804111128582
57.0 625.7302939450001 0.5679645406409485 0.5862022539225763
58.0 40.104409038 0.8148504426749321 0.6587339676267998
59.0 311.7810525620002 0.8235743211634875 0.7256439065878263
60.0 136.11107062299996 0.9238329180182663 0.8496948077970092
61.0 0.0 0.0 0.0
62.0 0.0 0.0 0.0
63.0 459.54353182700004 0.1910916854109666 0.5030230530614147
64.0 1762.3983710939997 0.5732915321288851 0.5249048277088102
65.0 1178.4124599410002 0.1893755056278 0.37086710755161606
66.0 0.0 0.0 0.0
67.0 0.0 0.0 0.0
68.0 454.099788006 0.4903066831706285 0.33457767186206344
69.0 1792.7676726150014 0.2398210805416393 0.20676900990311903
70.0 738.2000885169996 0.8736084737400499 0.8257228028278247
71.0 1139.8951446969998 0.5196915889109375 0.6705928975103638
72.0 0.0 0.0 0.0
73.0 1445.1681149209999 0.2207441106677153 0.0895430321156918
74.0 924.3095800500004 0.6922850267540578 0.28854851108398527
75.0 332.9073243099999 0.8037314302962812 0.6596008366405481
76.0 73.332895082 0.414141012441801 0.18768338592941236
77.0 1934.8329143079993 0.28222916878908744 0.25874549799388097
78.0 601.9306742120001 0.5028532173100344 0.3328563312997064
79.0 124.57471302699997 0.8713496302464535 0.7502583216632571
80.0 0.0 0.0 0.0
81.0 198.49700735099995 0.6427842503548019 0.4980252883580868
82.0 579.3910280929997 0.2310134546730011 0.2146444756470706
83.0 2025.108583667001 0.08311116728742382 0.3025357451834609
84.0 1258.4301414829993 0.3571667086011217 0.47956984384750767
85.0 1631.9430852330013 0.24503275990636822 0.12473859026483905
86.0 413.4293616890001 0.5219668975193589 0.732683857067051
87.0 823.9820193289997 0.23384829218520373 0.5213904244200235
88.0 320.451334506 0.9292160636969434 0.8665003840376037
89.0 447.767686961 0.43527111315039957 0.5821732877622844
90.0 1265.5971607989998 0.2320460022944203 0.36039143234271714
91.0 25.720524475 0.5291881413643956 0.3366964101218633
92.0 655.696305759 0.3586163519801087 0.1606646917740712
93.0 1405.3368968579991 0.24238983866029515 0.7314520003706767
94.0 1878.338339047 0.058989477788523426 0.4594276136007504
95.0 1042.2393956559997 0.5225352574670297 0.4520141134143271
96.0 2656.5478545399974 0.20671232344428292 0.22730584877235052
97.0 1500.004622745999 0.611382566482793 0.8108269169081717
98.0 0.0 0.0 0.0
99.0 0.0 0.0 0.0
100.0 321.44643901999996 0.5228971891357473 0.5195269216066911
101.0 1364.95578576 0.05692159154634913 0.40650386524261917
102.0 326.681108711 0.6115927497400835 0.4860171316212458
103.0 0.0 0.0 0.0
104.0 994.1920275040005 0.21903659646438436 0.41344780949254417
105.0 1445.2835619530017 0.4795554399076115 0.5709135589281416
106.0 0.0 0.0 0.0
107.0 35.668220979000004 0.3747263534118685 0.36478226386606155
108.0 1199.3505923400007 0.498777211191656 0.5761389315633292
109.0 1193.102972546 0.4260533936475632 0.3639534993682425
110.0 1222.175705543 0.36991069303554874 0.3020636289310261
111.0 2883.944361127003 0.2695480852297231 0.19156263188442954
112.0 12.723351302000001 0.9178595954732813 0.8308302758559846
113.0 1327.9156400620004 0.3459633946955885 0.12744112383363107
114.0 146.490844494 0.7148279485840237 0.45246148545158615
115.0 0.0 0.0 0.0
116.0 0.0 0.0 0.0
117.0 397.32857386899985 0.7944382784119082 0.6679890243511221
118.0 54.768165536000005 0.6095108426941369 0.4131023264841235
119.0 802.0430746200002 0.4977266037159064 0.35265177988001534
120.0 1010.440652024 0.3757544819783624 0.403782122331893
121.0 23.958118755999998 0.4036856508495915 0.1832730099537634
122.0 48.930177936 0.8577674777365402 0.7300636022796126
123.0 134.23222652300004 0.8089499250431644 0.636218215589416
124.0 0.0 0.0 0.0
125.0 75.66361915899999 0.8082408047002669 0.6399853096156402
126.0 0.0 0.0 0.0
127.0 1854.874909811999 0.19676549275889924 0.2887830700029159
128.0 1619.8599239930006 0.7741051913805679 0.34383662236499557
129.0 0.0 0.0 0.0
130.0 1279.8026017919983 0.4604600991663215 0.4491980172633786
131.0 543.9300367830003 0.4788945029500628 0.5268941450615918
132.0 942.9298745509997 0.21480233943822297 0.22896102084573958
133.0 234.21242239600002 0.7933901798615497 0.6460201127930678
134.0 0.0 0.0 0.0
135.0 96.67636416800002 0.6680554207338061 0.3682052199927938
136.0 539.4138680349997 0.12632730479011 0.08667671853584505
137.0 912.7695824140002 0.5780718193520298 0.41165439378859287
138.0 1595.4866669120004 0.23359101494319487 0.5650666932678584
139.0 0.0 0.0 0.0
140.0 375.61880842599993 0.3036197601697174 0.5319931027152289
141.0 0.0 0.0 0.0
142.0 0.0 0.0 0.0
143.0 355.868567993 0.7960848616034512 0.6766480280039454
144.0 714.660961957 0.5798435538618343 0.5322366856195773
145.0 1722.805225237998 0.09076162207767556 0.31943883748581586
146.0 0.0 0.0 0.0
147.0 0.0 0.0 0.0
148.0 997.3775211849995 0.647368127412492 0.4645082490623897
149.0 454.7676209910002 0.9238185569301846 0.8411395429500081
0.0 792.1578809849998 0.4774221017416297 0.5360664164152087
1.0 113.50700293099997 0.7483191547403061 0.5988557542204834
2.0 1009.4608160319992 0.552319883145632 0.3864394645816739
3.0 0.0 0.0 0.0
4.0 1492.767689533999 0.7348459763952018 0.7318513879679268
5.0 0.0 0.0 0.0
6.0 0.0 0.0 0.0
7.0 15.941133635 0.8967430807708163 0.5130191672327387
8.0 1689.101888118001 0.7050772787367199 0.5225832224840072
9.0 1824.8458626360007 0.20840226313268556 0.5604128998671262
10.0 1457.5346539780007 0.18144516091536872 0.5255378051317318
11.0 1519.3224083069997 0.1622800860797783 0.13874671231429078
12.0 0.0 0.0 0.0
13.0 0.0 0.0 0.0
14.0 146.57129292100004 0.6003965500034254 0.4176757213774183
15.0 875.3510361620002 0.6207593024653453 0.7988275971041477
16.0 862.176692002 0.7326018952211191 0.4169560623747331
17.0 0.0 0.0 0.0
18.0 70.870810546 0.5068402491678963 0.365089380317083
19.0 133.40129670599998 0.8101407282238526 0.652988370811494
20.0 60.74607092200001 0.7821420157647441 0.5496151123899596
21.0 905.7378968039998 0.6156446173432052 0.47800721760307463
22.0 4.432289127000001 0.911787490334915 0.8112576707484945
23.0 501.5018118259999 0.44296249595905657 0.09771918072248416
24.0 463.9117203319999 0.5803027216937584 0.3630195712982941
25.0 728.2408705020003 0.5215085359708302 0.42938406637356424
26.0 2364.3635750319995 0.30616235721015145 0.17519979099931893
27.0 14.670664597000002 0.8321380015078427 0.6711377238947264
28.0 1120.7960680649999 0.619984578102333 0.5064179091205976
29.0 311.777643781 0.7036136337630151 0.6857372491954734
30.0 1110.5647065659994 0.6411232324254622 0.6832180348598289
31.0 1032.74014445 0.7158845180776692 0.6635685265814789
32.0 344.7501092049999 0.6947055754006811 0.633411504088322
33.0 1287.153287930001 0.39089808120787894 0.6074601384892105
34.0 0.0 0.0 0.0
35.0 1011.6836451809992 0.020056112314281494 0.5642765001358121
36.0 421.119706121 0.47286354208736636 0.31555647792567676
37.0 527.1091448770002 0.8999985450552742 0.8377985547003498
38.0 716.9978287230002 0.8734853159465235 0.8586415026373638
39.0 830.9100878380001 0.2935053289435856 0.13522372546399686
40.0 3277.219621182 0.38668510486303465 0.5706046733054545
41.0 1365.6127572759992 0.28066004003297707 0.3611011966097116
42.0 63.572980406 0.727657834305457 0.4904616589656052
43.0 656.74055614 0.6548085014158741 0.59965574714754
44.0 0.0 0.0 0.0
45.0 486.17325438000006 0.5173749689026107 0.39803921702452527
46.0 292.68478927700005 0.11479556254658087 0.1564950101710886
47.0 0.0 0.0 0.0
48.0 874.5073993840006 0.7506656359158967 0.617626942830809
49.0 1977.4852926709996 0.2219572855036584 0.6101476801477793
50.0 1426.962068958999 0.6888173395672668 0.39731912454701623
51.0 354.80257306500016 0.2673802489346056 0.10448499632797233
52.0 1380.5737597809991 0.0806091467227685 0.37450514078278246
53.0 1214.3006019789993 0.7376212944897889 0.5342323379834776
54.0 289.7297025780001 0.3709598094197286 0.6269053353174577
55.0 1640.6028764229995 0.7582155148326741 0.6371122587741341
56.0 593.5294110510001 0.473900170259464 0.2562610102170946
57.0 1707.4266059669994 0.728718891371398 0.1649555447437093
58.0 100.757477364 0.24914577005940503 0.2771418260579351
59.0 2376.574583429 0.28013668860028484 0.24631152183556737
60.0 146.09672073599998 0.8104464627390939 0.6719982234043903
61.0 485.4369173640001 0.26990680539016243 0.11521595719107823
62.0 3468.431343443003 0.2050047172778583 0.3413487155490283
63.0 445.1738728279999 0.5890415861097159 0.6870333792720875
64.0 1538.8456650130008 0.34851901107429184 0.2810746567732817
65.0 2950.201634739999 0.6667579621764195 0.17413688332925675
66.0 0.0 0.0 0.0
67.0 714.9995630800004 0.2733893686773504 0.286948862483167
68.0 339.62484916700004 0.7088920611941026 0.5058768906482628
69.0 1795.3545744780008 0.4296344263050138 0.3075722385243782
70.0 1636.9419991739992 0.19256168127956252 0.1289887941773367
71.0 390.72502751700006 0.8527979384002854 0.7244556010271893
72.0 0.0 0.0 0.0
73.0 0.0 0.0 0.0
74.0 933.2750021600007 0.36743789477091354 0.24303461688919284
75.0 1312.9582667360003 0.7488599372628433 0.590925120315622
76.0 1733.8346918440006 0.3818110987175434 0.2878897278743003
77.0 258.7074845259999 0.7750960308693082 0.660327765065746
78.0 207.62246546800006 0.2845925879605338 0.23832622506844714
79.0 0.0 0.0 0.0
80.0 871.0098994710002 0.5632469561821688 0.25019985610381107
81.0 264.0297015049999 0.798110383122942 0.6445262789144444
82.0 0.0 0.0 0.0
83.0 735.6089259950002 0.7295523528118768 0.5340190920176785
84.0 0.0 0.0 0.0
85.0 16.086124714 0.8337090853766557 0.43156280783778994
86.0 0.0 0.0 0.0
87.0 602.6111373550002 0.31760618824834 0.12604193493899654
88.0 0.0 0.0 0.0
89.0 542.883031644 0.6126412686995915 0.5319329158083047
90.0 486.8362545910004 0.35047081221399695 0.08137661994972191
91.0 0.0 0.0 0.0
92.0 200.79412197 0.21447334887718283 0.4002769230853958
93.0 701.5081984320002 0.37599860660549306 0.35522711921702343
94.0 370.3172881209999 0.533780810964728 0.7099759758692944
95.0 1097.80843552 0.5670050101283479 0.33937186421236776
96.0 2396.4086691840002 0.5772018783889049 0.42278407091131437
97.0 50.967096882999996 0.8605465931017444 0.7359862942982439
98.0 0.0 0.0 0.0
99.0 402.42719092499993 0.5303403385950183 0.37309945900135394
100.0 246.55607787000005 0.9005289473378596 0.838167480651663
101.0 826.5175611330004 0.9050761557195973 0.8151128534801118
102.0 835.0215755279994 0.42469126882661196 0.07722432525466481
103.0 34.626127223 0.7830345487681826 0.6003145580500328
104.0 492.9867930840002 0.6173636238502597 0.8267112319690969
105.0 1813.5036691869989 0.4439667024280635 0.3785394188317406
106.0 781.22012532 0.6271220732949916 0.5221503353574658
107.0 349.251744229 0.7178366888847948 0.5228086715486635
108.0 0.0 0.0 0.0
109.0 387.35027414099983 0.5913727208303964 0.5359129102151596
110.0 824.4362459040002 0.6034290973418241 0.5374871314318896
111.0 717.3090460560004 0.5045304226462641 0.6324186117777253
112.0 1133.258954442001 0.8776204115308902 0.41749789604800935
113.0 544.1984398490001 0.8285452734610125 0.7403274892267351
114.0 1415.9549398159998 0.7621971446185593 0.2725779842200912
115.0 98.252941406 0.37534541481383776 0.46887145515412787
116.0 1035.5046608949997 0.4594766955864575 0.30376468275259666
117.0 0.0 0.0 0.0
118.0 0.0 0.0 0.0
119.0 0.0 0.0 0.0
120.0 0.0 0.0 0.0
121.0 1708.9235838530012 0.20287861810628458 0.5773327179436334
122.0 1155.6107118829996 0.4418586621978753 0.19486843708069782
123.0 158.520150106 0.7134976204774733 0.5331518691812408
124.0 152.572882567 0.6574954694583076 0.4369403667907582
125.0 0.0 0.0 0.0
126.0 0.0 0.0 0.0
127.0 414.8418589340001 0.4617216892030927 0.14674209440463645
128.0 1055.5271745610003 0.5339356907846633 0.7053638521710407
129.0 1205.1457580720005 0.283046388919011 0.4686526081498614
130.0 52.527171579000004 0.7138822385774409 0.5226637395420441
131.0 0.0 0.0 0.0
132.0 962.738530213 0.9148947023582836 0.8585820960437983
133.0 950.0489632209997 0.5109163249279183 0.7059023233064226
134.0 936.8970127679996 0.44482511739280456 0.74897934601761
135.0 352.86034904999985 0.5878026328376217 0.41618665148444384
136.0 559.980455646 0.20847972793903133 0.3528358772920686
137.0 1218.3156837729996 0.7943214541100975 0.4339242006704971
138.0 0.0 0.0 0.0
139.0 10.460808377 0.44923027184763514 0.25601279807473204
140.0 20.552152476000003 0.7932525038021498 0.6145914321394402
141.0 765.4739627770001 0.7043909335175836 0.5894482258229458
142.0 783.443989225 0.388058255129552 0.43324473741963904
143.0 43.15381158 0.8486718682750326 0.7120883640170779
144.0 919.555045123 0.6829347339183367 0.6398860999597967
145.0 0.0 0.0 0.0
146.0 1448.7901476950005 0.19174076566948625 0.30170477027821113
147.0 249.038551781 0.6579216161504908 0.4183789965732942
148.0 652.4593803229997 0.6576058294846377 0.6115616926631466
149.0 0.0 0.0 0.0
0.0 0.0 0.0 0.0
1.0 99.167803996 0.6852494510352131 0.3859579553715705
2.0 161.356594927 0.7095074936921112 0.535470645947535
3.0 0.0 0.0 0.0
4.0 0.0 0.0 0.0
5.0 248.670999979 0.3039647455201083 0.27711628282021783
6.0 787.1380179890001 0.5179821239603719 0.6631979611365811
7.0 9.445117931999999 0.719955616118506 0.48504811449212387
8.0 802.3395550070005 0.9015884543089127 0.8046409134941854
9.0 521.4888965179999 0.4870361052169249 0.4325790050678413
10.0 1935.1070324090003 0.6094570232206391 0.5008826306144167
11.0 856.3842762729997 0.3471739479824605 0.27951312819175633
12.0 207.15108494800003 0.42069695454418293 0.21807850365581097
13.0 1315.2933158869994 0.7650820273534759 0.5739959795970416
14.0 1196.4902267020016 0.19168767617528873 0.150790872903815
15.0 286.71422120899996 0.8489376652805344 0.7787951282838282
16.0 69.92046546399999 0.49152950165771797 0.6039478135018758
17.0 254.8249159890001 0.42937968680554994 0.2508270592386948
18.0 248.56682142899996 0.3488350218720302 0.682697403143818
19.0 0.0 0.0 0.0
20.0 1053.2388255110009 0.3306508243027444 0.15001102736561478
21.0 125.68030228900002 0.6196382433444543 0.43546405846611813
22.0 1393.3889580479986 0.36077714121522364 0.2978584831514623
23.0 195.889053163 0.7609389147580063 0.5421822324454985
24.0 769.3027023200003 0.5413672621810053 0.526656574811541
25.0 1563.9889569969991 0.39164239497918335 0.3510902482571457
26.0 1003.4729346949991 0.7217142928261658 0.5459826390949705
27.0 332.581561098 0.352675104462075 0.13146700484991633
28.0 0.0 0.0 0.0
29.0 1915.0402257510007 0.6827148320167391 0.7516759400814486
30.0 2276.8267315899984 0.0770994121593685 0.2996037838508566
31.0 2125.2895380979994 0.3116609933617828 0.06860567116341666
32.0 805.4942712370005 0.6189790258036141 0.5800608983369319
33.0 1350.0877602560004 0.6884239037566352 0.6101391987271609
34.0 0.0 0.0 0.0
35.0 0.0 0.0 0.0
36.0 414.7971989210001 0.7759494043147748 0.7278541137650296
37.0 207.644734345 0.7339269454640631 0.5265801342100823
38.0 1163.0108950729993 0.3855049316224738 0.4791772689320515
39.0 0.0 0.0 0.0
40.0 0.0 0.0 0.0
41.0 2661.450792629 0.27731736201925633 0.3080401335299234
42.0 58.957239203 0.6078528296168502 0.37290226580334496
43.0 2757.980189462998 0.09223945050666375 0.10698121087339522
44.0 157.700187302 0.8172226498233099 0.6623926751999278
45.0 1052.14157501 0.7237685288349891 0.04494076747364591
46.0 2136.7978850279987 0.6713728034592165 0.6524042599636336
47.0 592.9059698319999 0.5625122749383457 0.527398739371951
48.0 2499.6909058440015 0.6402459682202859 0.30715076327049357
49.0 1016.3725933030006 0.6216386154713014 0.3906695440085005
50.0 127.45823087399998 0.8610657373873684 0.755189153707425
51.0 344.15362050399995 0.2867225585933338 0.1589670405191672
52.0 378.0698089410001 0.8157567340973129 0.6529283440053228
53.0 196.22918991199992 0.6304723272331271 0.44207765898457735
54.0 1322.9149599089983 0.732552859560175 0.5386707246939122
55.0 70.725490666 0.7673875635934907 0.6213552438298382
56.0 0.0 0.0 0.0
57.0 0.0 0.0 0.0
58.0 1919.5842998769988 0.7816067948848833 0.40699896670427743
59.0 711.0636096779999 0.4778006953001307 0.5517677946927009
60.0 0.0 0.0 0.0
61.0 60.868799524999986 0.6478957153991469 0.43854596305752197
62.0 357.534513711 0.4128537454294195 0.5699218738633014
63.0 365.808856934 0.2788961159182275 0.39315472980957394
64.0 639.0078457270001 0.5053153433274797 0.6465388751051795
65.0 446.8764444479999 0.6135169905105434 0.3119094778080297
66.0 0.0 0.0 0.0
67.0 0.0 0.0 0.0
68.0 146.73806314600003 0.8492723248811819 0.7221014408836968
69.0 208.263091746 0.820775884685301 0.652155132284291
70.0 562.4137392510004 0.4615211905802045 0.4407605244761207
71.0 517.9743375430002 0.8225452169516007 0.7060191473376273
72.0 895.8220957070001 0.6102571656685368 0.5049346106273555
73.0 0.0 0.0 0.0
74.0 23.393331540000005 0.6065759804827542 0.3934881547841935
75.0 0.0 0.0 0.0
76.0 411.89998438 0.266463613575617 0.0780790104093995
77.0 0.0 0.0 0.0
78.0 41.80738516400001 0.8440178725818759 0.6997446213609723
79.0 166.00899357300003 0.4318624063751725 0.2184650295904861
80.0 2208.4464662210025 0.5466313971073135 0.6871092644644683
81.0 1089.7779833739996 0.33783054522556777 0.3579555932750846
82.0 247.71207576700004 0.9442968489502359 0.8821883116443101
83.0 514.4755181299998 0.3667588650457069 0.4537893844238293
84.0 0.0 0.0 0.0
85.0 911.911734671 0.602665995864786 0.48125801314872146
86.0 1051.843788596999 0.5203833925693702 0.5618684631220083
87.0 288.32293314900005 0.7549611131080702 0.6301513025766349
88.0 1306.2479690880004 0.3797216370739216 0.20762253744571263
89.0 490.50651286799996 0.8797651438166177 0.8187350809449572
90.0 1342.6859708430009 0.32868826465497436 0.4701361346588654
91.0 583.425668576 0.8116787321102737 0.6492191442111148
92.0 0.0 0.0 0.0
93.0 28.651109304000002 0.8167817812132603 0.6758855887413765
94.0 0.0 0.0 0.0
95.0 624.8248387239998 0.5943154131837126 0.5856759421865292
96.0 223.86507193199995 0.669042251435933 0.5528014253038271
97.0 50.521448105999994 0.3941119701755956 0.23473346078329535
98.0 148.89796758000003 0.8747117944481307 0.7518557797807122
99.0 568.6549165150001 0.7082225109275624 0.5616917770740735
100.0 0.0 0.0 0.0
101.0 2748.5150072819974 0.717029681132542 0.5264534720628061
102.0 0.0 0.0 0.0
103.0 1610.923408146999 0.17895097637155363 0.32270254740448767
104.0 1312.1503542460005 0.7072818044996941 0.4759906207300527
105.0 318.01611985100004 0.6668771095934763 0.6026975356574066
106.0 0.0 0.0 0.0
107.0 1451.1423500220008 0.5658347985383236 0.6667877458358322
108.0 1322.074426196 0.4469163879008071 0.39073724268700144
109.0 0.0 0.0 0.0
110.0 29.124496414 0.4333360393067226 0.16896809041760075
111.0 710.0251738889995 0.6938651968161728 0.6804458972573271
112.0 344.23575845499994 0.8608025193841153 0.8274810583137884
113.0 54.687796496000004 0.9353873015739262 0.862961357920563
114.0 256.056450744 0.5634212524182449 0.32228237741646787
115.0 0.0 0.0 0.0
116.0 1232.253313221999 0.365967122576481 0.4787768744173175
117.0 1516.1437795979996 0.7774718129090729 0.46211562918849985
118.0 111.655083072 0.859688037319451 0.8654265247987262
119.0 1021.0151861439999 0.3966181615090679 0.11310087979301188
120.0 138.86175955400003 0.7559411387447973 0.5642283711240669
121.0 1705.3362021859996 0.26904238674630965 0.03987750639275039
122.0 1025.7209407330006 0.550612272777057 0.336689975188711
123.0 1881.191555881002 0.5559788144786462 0.19061288609834004
124.0 279.4473498240001 0.13893488373185042 0.5361960165254179
125.0 2777.9674455870004 0.7274953102780172 0.691184489795928
126.0 267.27299468100006 0.5031660075116672 0.4994968525280187
127.0 107.118972919 0.7907925654663864 0.6688714368253613
128.0 1199.8112194949986 0.7282152642635031 0.7611468458545873
129.0 62.65721165999999 0.135246144289702 0.04856534621861845
130.0 1823.1113426360012 0.5799886359391693 0.2031772095454937
131.0 363.12361587 0.6140447957986321 0.4509419893011453
132.0 1490.2332771650015 0.5816099360984288 0.39841643910319297
133.0 18.306902636 0.45966388879024367 0.2619806817174333
134.0 0.0 0.0 0.0
135.0 330.85129191800024 0.540514017525612 0.38459465281905725
136.0 0.0 0.0 0.0
137.0 1802.5005479499998 0.3458675943466865 0.3220021091088796
138.0 142.57618861999995 0.8461919972922308 0.6978296179905767
139.0 0.0 0.0 0.0
140.0 1558.2488090589998 0.4580144801548262 0.24631110761339775
141.0 753.8576191259997 0.4646457478870787 0.2656288961085199
142.0 1616.7543965520003 0.11259426834558023 0.5641310577199369
143.0 162.09129156100002 0.8379288233785667 0.6984890646326906
144.0 292.850486083 0.41350673773136715 0.15523784211317793
145.0 0.0 0.0 0.0
146.0 1246.3640661819995 0.9338053461394566 0.8839657586970645
147.0 0.0 0.0 0.0
148.0 0.0 0.0 0.0
149.0 1049.9306011559997 0.7122982842131106 0.26072115656698314
0.0 741.3297882940005 0.6010572133579289 0.6255456662349951
1.0 0.0 0.0 0.0
2.0 1855.523631785999 0.5003272976198632 0.5586333382357774
3.0 119.31772956100002 0.4987259108494824 0.3553630325794085
4.0 0.0 0.0 0.0
5.0 1290.156516606 0.4422043561586719 0.2583409541510228
6.0 3033.8559308610015 0.41488839865778004 0.3506582034194924
7.0 653.0649559099999 0.6149802782689407 0.39318354072225054
8.0 877.3915769629997 0.24247156201548026 0.6177025077624297
9.0 1732.4741568370002 0.5866341279158637 0.4399186091303535
10.0 0.0 0.0 0.0
11.0 347.20157547100024 0.850751777543357 0.749347541632188
12.0 648.1910646720003 0.4960508224186582 0.6238652125074794
13.0 0.0 0.0 0.0
14.0 835.783210153 0.8377063219731439 0.6942492873145802
15.0 374.766227115 0.8123960641886395 0.6505401395460734
16.0 0.0 0.0 0.0
17.0 21.078379509 0.8823646176629517 0.7764697984121315
18.0 367.79889576299996 0.19600297108183043 0.35391238006731224
19.0 1173.0108029399998 0.5234647414760708 0.3788944233259167
20.0 1188.2200551979993 0.567258588093872 0.052949402573313015
21.0 17.787670241 0.8039016419302943 0.5997117287094598
22.0 1375.569411178 0.6954200946837171 0.6640812090027873
23.0 529.5189609719998 0.2545397920485078 0.14182560547471232
24.0 914.9623260379999 0.3151670454836038 0.5558755905121773
25.0 314.39741493300005 0.5438820939645302 0.3962210348731148
26.0 259.474825597 0.7447871616143572 0.5402027567069435
27.0 2138.9449501489994 0.4386818505369629 0.5164812957799224
28.0 0.0 0.0 0.0
29.0 1327.547768129 0.1698773452829702 0.33612096088794563
30.0 150.77026197800006 0.8729545474877843 0.7601719192472169
31.0 0.0 0.0 0.0
32.0 595.7201579790001 0.4110525038929233 0.49571897138789295
33.0 305.07640368499995 0.6313962207403833 0.5153340288713107
34.0 1801.4716799349994 0.1565826868368051 0.3583650198750859
35.0 0.0 0.0 0.0
36.0 25.520001535 0.5060940672644949 0.3063428829788034
37.0 493.76649071300005 0.3354180756588596 0.33881850049194756
38.0 0.0 0.0 0.0
39.0 548.997459487 0.4314648877215429 0.46689680535582156
40.0 523.8143284360001 0.8880591709213138 0.7837170923907307
41.0 957.5663737020001 0.31195730113864095 0.5761491847537585
42.0 152.64495436299995 0.7610649596174142 0.21252077206113026
43.0 1500.3473861000007 0.24825353066375808 0.1681050302392683
44.0 249.05883614 0.46806274315447965 0.5077138464773047
45.0 30.942823665000002 0.8811639674199071 0.7761842993433496
46.0 1144.6800926780006 0.5281313790558103 0.5598042127250421
47.0 0.0 0.0 0.0
48.0 411.8822525969999 0.7289515981446036 0.4797330155183009
49.0 310.6048103090001 0.12760174677563413 0.024416026987193282
50.0 1533.125417462001 0.7863116975885822 0.647515163161688
51.0 1728.8859637320004 0.4234573126086521 0.32757834268084074
52.0 11.230047744 0.7883006431191993 0.6156729719501034
53.0 613.0343201530003 0.7325398742514837 0.62888708842674
54.0 1032.4834603300005 0.8471928454031148 0.7362048591335588
55.0 574.957383241 0.1495779199509082 0.48839705717943976
56.0 1742.304938641997 0.41461503593132804 0.32572775972494106
57.0 1204.2736221569999 0.5086047128736564 0.2535577882938937
58.0 803.1304130739994 0.8665867867509843 0.7413248590246155
59.0 2022.5057068149997 0.5254710746864212 0.6351957615829156
60.0 0.0 0.0 0.0
61.0 550.4142710700003 0.5712803168279631 0.7566304381712143
62.0 186.92520441299996 0.7978852912904417 0.7837421603611179
63.0 95.84689903900001 0.8862750371678978 0.772358773210727
64.0 2058.4285534320006 0.5087284218087776 0.19704413404707055
65.0 2877.686662943 0.47850088657982326 0.31499828511455696
66.0 158.01416483699998 0.9254762208667329 0.8407388337858399
67.0 230.81080318199997 0.5649715132431747 0.6499104583505315
68.0 148.40375668699997 0.7592204933453562 0.5976936363316062
69.0 1108.4800458219993 0.595022237105348 0.3607082984296361
70.0 0.0 0.0 0.0
71.0 59.823513079 0.8962726324220713 0.7905566575352431
72.0 43.826861267999995 0.8531977761194356 0.719734824962624
73.0 317.1427338389999 0.6152593955543203 0.36846133069875286
74.0 253.57027802500014 0.4092423405944578 0.5785357709254736
75.0 524.7591208869997 0.874154341401895 0.8223903333371031
76.0 0.0 0.0 0.0
77.0 471.0741159590001 0.6050630744688437 0.21208471724501587
78.0 0.0 0.0 0.0
79.0 0.0 0.0 0.0
80.0 129.035849284 0.779189723402725 0.5995979014192823
81.0 498.28106078 0.4049649174980412 0.5197902937240374
82.0 260.217290266 0.8835868514327575 0.7657883113481827
83.0 1409.0110860059997 0.5178619120530055 0.30753637462171923
84.0 0.0 0.0 0.0
85.0 231.54817999999995 0.19668497304323238 0.3103656513454783
86.0 0.0 0.0 0.0
87.0 2403.4930597040006 0.7073781439208083 0.43332743820550274
88.0 0.0 0.0 0.0
89.0 877.7938967679997 0.26328293145014575 0.2993809236562384
90.0 78.43939458399998 0.4105087363999898 0.07250654074785447
91.0 70.05422998799997 0.632334022839903 0.3875870324450717
92.0 259.573499384 0.19758830465923688 0.4612960109698793
93.0 0.0 0.0 0.0
94.0 1354.8383653679994 0.4584988862147734 0.15444731673333265
95.0 368.6637311910001 0.5320477129272918 0.1574476271662662
96.0 100.66190820799997 0.8681827955539969 0.7506254345021685
97.0 714.851731514 0.6122507446696712 0.6728296013923255
98.0 1577.4576471149999 0.3707607102629592 0.41589984226200316
99.0 477.3055662310001 0.5581983533206233 0.34561576063165367
100.0 0.0 0.0 0.0
101.0 1579.3510398529984 0.4932402072816009 0.5526632934916719
102.0 922.6156113169999 0.19349425580650828 0.2965561621584668
103.0 12.621512491 0.9167946778882389 0.8281194148495853
104.0 300.58771912500004 0.6906619843155621 0.5083103848811571
105.0 0.0 0.0 0.0
106.0 131.98884471899999 0.8257402623515321 0.6707880939624347
107.0 844.3033110430005 0.21296475099253423 0.09080668656981929
108.0 337.75745681200004 0.7770369443354683 0.611395673926866
109.0 264.56508203399994 0.3317725914855674 0.2813248156683928
110.0 92.84719076400002 0.6031196564450406 0.328411920075415
111.0 180.45187752799998 0.7850542728998245 0.6047588465074215
112.0 0.0 0.0 0.0
113.0 712.7572594270003 0.6758561367737831 0.5221563707444156
114.0 2293.564356698002 0.4723917437987047 0.4008152302200476
115.0 851.6251885489996 0.6954998219342567 0.7916107717391233
116.0 1979.9054744539997 0.7620045917871987 0.7764083965765254
117.0 693.4670714650001 0.4735391038714881 0.23893450084998077
118.0 1674.282092519001 0.6497043634735654 0.40903712630086037
119.0 2338.460492925 0.22133610610226717 0.40061210930094576
120.0 4217.583337306003 0.18644835056581385 0.3805631652810389
121.0 502.1486653060001 0.769996686972031 0.8552931104779108
122.0 0.0 0.0 0.0
123.0 0.0 0.0 0.0
124.0 489.7040633249999 0.554594551471475 0.32734550481926783
125.0 2317.6442740849993 0.4246889405274509 0.2843467100198647
126.0 2057.075210994998 0.2447802698682732 0.21791255809338128
127.0 3052.8792780870003 0.6113030389608799 0.26276827212432546
128.0 0.0 0.0 0.0
129.0 0.0 0.0 0.0
130.0 437.1018267210001 0.8103904920337219 0.6503527499719802
131.0 2701.347376681002 0.5456261476015377 0.433370667305724
132.0 1345.104038371 0.7041922881527618 0.4723300020706602
133.0 903.4244226380004 0.5783413670742908 0.3238740345722893
134.0 359.4970284150001 0.4901807561140706 0.30728231303428144
135.0 0.0 0.0 0.0
136.0 99.14552818800001 0.8873808030288212 0.7790600924677114
137.0 419.411485055 0.4843565267238589 0.3143754753193027
138.0 1122.4364761770007 0.7471011672098488 0.5456481272832555
139.0 848.8200273789996 0.5351970483913059 0.2383707287529474
140.0 1060.2319798889996 0.30651672418934733 0.4508200513279016
141.0 0.0 0.0 0.0
142.0 1665.845335436998 0.40068167364519963 0.2615893295964021
143.0 3001.455005366999 0.7154211367947527 0.574419230829989
144.0 2214.5782446839994 0.5737750059790987 0.03000846522603271
145.0 1841.9656952139974 0.28532352982239895 0.1265948473076088
146.0 0.0 0.0 0.0
147.0 406.888708091 0.521927891261808 0.589484941367069
148.0 701.1435084450002 0.5360727125600094 0.5360130415955281
149.0 192.84582075699998 0.6642252111474105 0.5006033733948531
0.0 0.0 0.0 0.0
1.0 0.0 0.0 0.0
2.0 1024.0471724819995 0.7281523233477875 0.5883102911562546
3.0 557.9301078570003 0.8284790796726107 0.47881468125534427
4.0 578.6036310900002 0.14141664109483873 0.491539646748567
5.0 129.85676421 0.7675316756368268 0.5742451940333133
6.0 1072.4215629429996 0.567487831129633 0.6771935397742822
7.0 0.0 0.0 0.0
8.0 542.773935709 0.6395074690914889 0.5778790809743579
9.0 113.94240685799997 0.9282072293055674 0.8568111462446237
10.0 497.75583008700005 0.7929540682895511 0.7776833725453527
11.0 1296.2652596179994 0.7330582023928367 0.7451804415024998
12.0 254.66691989400007 0.6713174773769263 0.6897984924239121
13.0 0.0 0.0 0.0
14.0 886.818120896 0.7627681481591235 0.3975357848101441
15.0 0.0 0.0 0.0
16.0 2409.5671463149997 0.4778243824757842 0.5916537699989611
17.0 132.55152128999998 0.5465762082234458 0.3393184689237894
18.0 1409.5386144690005 0.24142806801791963 0.3392435192241884
19.0 636.5595007130001 0.47222603598940666 0.6512955348280364
20.0 0.0 0.0 0.0
21.0 2750.046558267997 0.6102000717603656 0.6244332884613013
22.0 1325.4741803730005 0.5300433745667885 0.46585196638212534
23.0 1690.0234307230003 0.31133703191699647 0.5256463759297579
24.0 1794.8881657090008 0.46320324848783123 0.5872379987170544
25.0 1972.5743223540005 0.3082126157029692 0.20544311962519976
26.0 42.126799375 0.7803622737582929 0.5878345225363131
27.0 18.3919466 0.8310520431782206 0.673214422332457
28.0 2127.7374663860005 0.42992190770954364 0.400981660246453
29.0 1475.9894242529988 0.3604810932113211 0.3307902602659174
30.0 888.7972720459993 0.28432781358955156 0.5601580713125798
31.0 1274.5158639959996 0.7672339635007573 0.6632258346537171
32.0 245.7007551879999 0.731919910208744 0.558180551533636
33.0 4.102424839999999 0.9727759884434183 0.9405664400167615
34.0 524.1462796329998 0.8321779655367437 0.6803975089535123
35.0 77.23589718299999 0.49908562943472967 0.4769619525502145
36.0 1824.864034982999 0.11449210030894916 0.40187414628958495
37.0 1118.7085374819997 0.18860556798243416 0.2803907258882863
38.0 1042.3778094319994 0.6743251782814108 0.5379604456490282
39.0 219.140941963 0.8795023634752043 0.7664948049979118
40.0 1567.198235951 0.45353963735067476 0.3069255038745079
41.0 118.450886566 0.8303013010568839 0.6892060901855921
42.0 998.5256395129995 0.24235554671740467 0.5475246165639773
43.0 2069.5074054029997 0.5169887497388607 0.11482700868980442
44.0 228.07161733100003 0.9512230071452072 0.8968691024188369
45.0 96.81009804200004 0.5299180475772104 0.2949739324021651
46.0 1123.2169958210004 0.848486620669603 0.7540762153181695
47.0 2059.5668281999974 0.30870773787263617 0.303879654694468
48.0 908.1760866409995 0.46954428273109633 0.8279490455390981
49.0 1321.2624271400002 0.7313961545133014 0.19404821953931045
50.0 271.56554312400004 0.6155277376750113 0.382595774900644
51.0 0.0 0.0 0.0
52.0 230.2120002519999 0.7105144751410792 0.5703550914287973
53.0 1957.3757268230008 0.37352854219609977 0.20899128310854945
54.0 622.2252689560004 0.7163236817780981 0.6350689605816959
55.0 1353.494467139 0.708027111622141 0.7751820589706085
56.0 0.0 0.0 0.0
57.0 1190.0450596420005 0.4995635036656984 0.5292792944583666
58.0 225.723476908 0.7509117743991448 0.642383425516302
59.0 0.0 0.0 0.0
60.0 1223.0125238209987 0.5428705645869867 0.5711944485055233
61.0 3528.437472699002 0.3726711348406497 0.552870944191053
62.0 456.4552289790001 0.4210302231180347 0.25993262631889275
63.0 0.0 0.0 0.0
64.0 360.222569652 0.39613719526665564 0.5456298183510868
65.0 2036.6614309469994 0.07306720717786933 0.18847970205377887
66.0 2359.91762183 0.3629023230131941 0.3244389786991851
67.0 0.0 0.0 0.0
68.0 526.1032945499999 0.6294060014464712 0.5357266669400931
69.0 562.7105519120001 0.7670322804033909 0.663183135011979
70.0 1786.920141692 0.2557986350411423 0.40683689782275184
71.0 560.1972509230001 0.7052433009829703 0.4309162922562405
72.0 2840.757328913998 0.3192985903291801 0.2337961105184441
73.0 601.917283298 0.20370405506168418 0.591495511463273
74.0 1248.5308076949998 0.26837416932070984 0.3583720606044799
75.0 445.69608524 0.898726691267516 0.7968471424599466
76.0 1968.6196402649998 0.24875121666904115 0.33495343170999464
77.0 1098.8642496390003 0.7689061083037981 0.6905609872606032
78.0 561.6013200679998 0.6910063092129722 0.47762313465065215
79.0 0.0 0.0 0.0
80.0 1755.769219577 0.2654814916486166 0.5330859720175082
81.0 0.0 0.0 0.0
82.0 0.0 0.0 0.0
83.0 0.0 0.0 0.0
84.0 619.0993478330003 0.6068646984932421 0.4678533925756251
85.0 897.7510024269999 0.626096783540733 0.6545885773793256
86.0 2104.7711076300006 0.35186266517003884 0.5440615267742652
87.0 550.867927711 0.7530487092586778 0.685811380775246
88.0 1543.5208277739987 0.5531151029314544 0.3986636216481494
89.0 2902.5561045199997 0.42059310632058483 0.4833234764297663
90.0 1525.9837062680008 0.4621368591692958 0.11925612401524002
91.0 833.7932227729999 0.7821571871407611 0.6602108818711818
92.0 58.987211025 0.4731797969375665 0.34012110174929183
93.0 963.7720964330003 0.5352213901703745 0.18118204882424782
94.0 285.4066386420001 0.6305172166430818 0.47756740598609954
95.0 0.0 0.0 0.0
96.0 641.513271581 0.8367121846270883 0.3070535365947684
97.0 0.0 0.0 0.0
98.0 0.0 0.0 0.0
99.0 0.0 0.0 0.0
100.0 0.0 0.0 0.0
101.0 1407.600573101 0.796072250710738 0.7812963135701341
102.0 498.0211813999999 0.47097108283854205 0.19235244729278173
103.0 255.46764874900003 0.7839732629071534 0.6102347836097314
104.0 207.513732748 0.8814680462950929 0.7607088394541294
105.0 0.0 0.0 0.0
106.0 379.4900400469997 0.8846306481411673 0.8749382115921944
107.0 0.0 0.0 0.0
108.0 363.007907981 0.8801202938467084 0.8029936891870968
109.0 1409.2020788879997 0.13951113653272257 0.23827642040731722
110.0 997.5649688250002 0.3090060542709722 0.040209448341378115
111.0 138.485065263 0.5451599627135709 0.4374702788469155
112.0 804.4807216609995 0.2890477485042619 0.4484862174711585
113.0 1796.7336760549997 0.6158841813493106 0.6678976090623857
114.0 4.196299231 0.9188833402305518 0.8280952403883679
115.0 757.4888264650003 0.6703514838926 0.26777760038946485
116.0 0.0 0.0 0.0
117.0 1966.782640258 0.696440916640833 0.45918701259143674
118.0 1795.5495920039998 0.789093320910906 0.7801350789279211
119.0 1753.8166501800026 0.669475986608426 0.31645750037856735
120.0 0.0 0.0 0.0
121.0 86.604894577 0.8087849776270362 0.67321698500964
122.0 147.15464717299997 0.48345340602262543 0.519119820219389
123.0 0.0 0.0 0.0
124.0 1565.5769175329988 0.18792907749915094 0.39725862799165496
125.0 1546.1847726969997 0.5131982104168152 0.27727881403389687
126.0 1947.3118649139997 0.47995089102615546 0.5735719055607635
127.0 1394.059891116 0.2886910111111444 0.20832945437794187
128.0 2733.646615450999 0.43029374465556924 0.4668418455336647
129.0 676.524641074 0.34836151334344523 0.18219479754002993
130.0 799.1952815389998 0.6952035576610243 0.4208749867801265
131.0 322.9023231769999 0.07712571572453752 0.06491471890062474
132.0 73.30509875 0.9047964741803544 0.8191912336144227
133.0 1150.7968784240004 0.884957596832407 0.7881475034383962
134.0 107.870850693 0.8673157462637925 0.7480986522077616
135.0 0.0 0.0 0.0
136.0 467.3788044879999 0.749669433096252 0.8089473615926921
137.0 1975.4881480730012 0.6928444650911628 0.3609926822919657
138.0 1008.1002854699994 0.7268946905324241 0.5664801878650673
139.0 352.94500188600017 0.47195061041873715 0.2172601695559121
140.0 3273.2354494000015 0.36731011102870564 0.4519682607886381
141.0 2218.5149675899993 0.4770035752624891 0.25459519716317847
142.0 235.2475776870001 0.6994751462845165 0.4202289006161364
143.0 26.489453040999997 0.7657879237333741 0.5989550074478958
144.0 856.7505672380001 0.7680492612811204 0.8075164770808653
145.0 988.2994492869997 0.8401703135321309 0.6952711498990969
146.0 177.73122719499995 0.9124387784710164 0.7500093179210664
147.0 445.7397333880001 0.7684113395117684 0.7206864072625723
148.0 1197.9838942999997 0.22254909434538703 0.2945720722711692
149.0 1444.568474067 0.48947588982811086 0.45295015751037787
0.0 1558.4221072130001 0.4445252128370037 0.700043142371878
1.0 0.0 0.0 0.0
2.0 946.0367879199995 0.6644255472248956 0.7765526027348595
3.0 2284.0823160930004 0.48661460996130473 0.48524229299471494
4.0 1108.4907080720002 0.7111980170075901 0.5961383759830182
5.0 1330.9468773510002 0.7873517290716775 0.6543414856950088
6.0 2237.286066063 0.13582553896205035 0.19659366070167428
7.0 182.36784534799992 0.481591023338289 0.5996324865685937
8.0 1276.7213051519996 0.6142586489702607 0.665070517270712
9.0 0.0 0.0 0.0
10.0 1134.5184058880013 0.22218661559850073 0.4600004776258157
11.0 68.76025214500002 0.9043116486644897 0.807512747639104
12.0 89.54123842000001 0.8476566529392012 0.7112786511325522
13.0 977.020939266999 0.5316351847553072 0.4028525166529204
14.0 138.22503284700002 0.599670621463952 0.3115912831796969
15.0 884.7726166620002 0.47534885177591535 0.05549967537185795
16.0 964.8104058199998 0.8180890805203342 0.7110943644224752
17.0 2036.3014563609997 0.47229043145932187 0.25994707904085307
18.0 632.7824416829997 0.6490655758159241 0.34905249024268364
19.0 1400.9142565099999 0.5453182526374258 0.5073868026412189
20.0 1237.2279237319992 0.3451588771877482 0.4947983111458456
21.0 42.730846807999995 0.8603165368451833 0.7272035536975299
22.0 1392.218680619 0.21891569750540218 0.35315765334734517
23.0 30.897513886 0.9284266108654116 0.8572423456866679
24.0 0.0 0.0 0.0
25.0 446.660085983 0.7488724305520503 0.5080089343728065
26.0 493.665715588 0.874982300794581 0.8554869167223307
27.0 140.55316140700003 0.6051892088598517 0.40679595167809257
28.0 0.0 0.0 0.0
29.0 1271.5723096519998 0.6752896257082258 0.4290733567452053
30.0 230.54076335800002 0.6230219886217726 0.42419230721472295
31.0 179.752366714 0.8019289201552757 0.8158916350221298
32.0 0.0 0.0 0.0
33.0 77.54208361100001 0.20607814983282896 0.01994860197146502
34.0 0.0 0.0 0.0
35.0 0.0 0.5939100450908881 0.37309127058093666
36.0 289.8098440300001 0.8172996547242091 0.6808172237656491
37.0 0.0 0.0 0.0
38.0 0.0 0.0 0.0
39.0 2196.9076147629994 0.1320467580044953 0.4018991544770945
40.0 1174.9137429689993 0.6618965230867326 0.31728138737395334
41.0 0.0 0.0 0.0
42.0 1512.1729398110003 0.8032816875816383 0.3432076996177714
43.0 1363.8551698889994 0.10912021022343076 0.31927596166545047
44.0 50.067278785 0.6844932408451176 0.5042723488909189
45.0 712.98204128 0.5276930043489004 0.7521433585056015
46.0 970.0538364029998 0.4096765740412353 0.25941901601219697
47.0 56.816296332 0.49078559963247315 0.2780452723425077
48.0 308.10530253499985 0.6392095722833544 0.7322640716261936
49.0 5.459038195 0.3417120190488297 0.26383130244317893
50.0 390.7523176080001 0.7417454411073006 0.5696495589096646
51.0 7.72087498 0.7931636263910036 0.6319871805995619
52.0 1701.9364511710012 0.7692647203517018 0.645160614294019
53.0 0.0 0.0 0.0
54.0 336.35166124399984 0.7690628062330147 0.6218748785070773
55.0 315.0296252390001 0.5347240380120695 0.33607628137437084
56.0 480.014948862 0.6368358843535787 0.6486198504599411
57.0 2399.569949580998 0.5457225600017085 0.2530154248530483
58.0 48.39231053100001 0.8932509954255228 0.7850888296820703
59.0 495.99768185299996 0.39205835664688077 0.16789535980925058
60.0 69.603093326 0.8506688787550454 0.7269604833307763
61.0 0.0 0.0 0.0
62.0 201.13800562299997 0.7101169928305984 0.48946803318202275
63.0 90.793425506 0.5545752613142012 0.3847272051052475
64.0 406.5424799299999 0.8714184912959171 0.7867725815427977
65.0 1435.8910709199995 0.36576150437722954 0.48456237424663784
66.0 724.986117935 0.8277176745864256 0.6559061214218952
67.0 229.320753867 0.7138204688155477 0.6971979471397863
68.0 0.0 0.0 0.0
69.0 2291.8907075709994 0.3714026541128835 0.2429581309557561
70.0 855.734185976 0.8255774770988795 0.4457329111139415
71.0 1533.4709924360002 0.7959815672645342 0.7368100210250984
72.0 1032.8520309729997 0.7118200925798966 0.439135791735956
73.0 1683.1876076439994 0.45029568794449065 0.13021752165727604
74.0 19.55423382 0.7944546904260699 0.6212055107969808
75.0 2205.8279900900006 0.7192016234945449 0.6707654327434514
76.0 394.30704307099995 0.7964618223049554 0.663832337863602
77.0 1158.7296911670007 0.45088317612340456 0.460456371704485
78.0 3869.771414103005 0.5423561354640581 0.23935232026684752
79.0 2824.9693037790043 0.48551533797198626 0.6968922603942634
80.0 0.0 0.0 0.0
81.0 313.68472208599997 0.557022122312144 0.3878599900707109
82.0 1318.9011825590007 0.42334730999706216 0.5914523196585881
83.0 2097.9331031580004 0.3076282078897532 0.6148603380075768
84.0 554.512744091 0.6104601695346098 0.6641097372846411
85.0 10.620789097000001 0.8647392975992284 0.72927886952346
86.0 379.7710874559998 0.4614145572394809 0.31088594341156484
87.0 544.358744965 0.4390237687839139 0.20395248221673992
88.0 392.22775472699993 0.8673716503697142 0.7427377109902744
89.0 883.9197612199999 0.31270893853347437 0.5948297520578626
90.0 95.764433252 0.9241408790541852 0.8438433437965879
91.0 1109.2340286670003 0.7203639813190226 0.5169782723899612
92.0 1011.274481239 0.6657978686609858 0.3790461945259056
93.0 1347.7193285029996 0.49623569201001655 0.6523999660637254
94.0 134.632150533 0.6532772630979641 0.6114194245656752
95.0 176.74898788300007 0.568971652067411 0.707839902110543
96.0 1139.162825239 0.5547907681594133 0.2651019810412269
97.0 2035.2437411870035 0.23310440628825135 0.11869122674380046
98.0 2470.733649276997 0.6417477253722295 0.38330595453664046
99.0 90.957094277 0.869271734330407 0.762444651786326
100.0 820.623233401 0.44507565798175514 0.39046849693474917
101.0 395.92527703600007 0.23069251491602016 0.2247075474204344
102.0 831.9444327590003 0.5811337409362369 0.47962011604691035
103.0 506.477367893 0.497062518315642 0.41007360929419184
104.0 0.0 0.0 0.0
105.0 839.8161155330004 0.7999498697700573 0.7515443145811391
106.0 143.73440273300002 0.7738376919587173 0.556557022796497
107.0 1121.7240557169996 0.7449337052259778 0.17969740868519268
108.0 0.0 0.0 0.0
109.0 237.65975087500007 0.9137226102375041 0.8246141792902107
110.0 801.2412450779992 0.5629533420618579 0.4171332043740511
111.0 0.0 0.0 0.0
112.0 631.9509831299999 0.9562914439746082 0.9095264937403429
113.0 2900.5475871819986 0.009694557522230933 0.4827278782578985
114.0 722.6433667360002 0.2501152339903821 0.4773414471169613
115.0 4.26134886 0.27682646558354296 0.11127371079572988
116.0 435.023262633 0.8801898070048212 0.8238389214217893
117.0 891.4578084059998 0.29821105598509956 0.09230981895784926
118.0 132.152532264 0.9493964868242386 0.8947327186998302
119.0 1301.3919211260002 0.3829723221549246 0.1772935786173725
120.0 65.756023036 0.5590310280255484 0.34100186504366614
121.0 1965.7533865440005 0.48168392511788666 0.23526257129397662
122.0 0.0 0.0 0.0
123.0 195.66468090799998 0.8736464646420109 0.8296711058748438
124.0 492.373357747 0.7564434312442085 0.6821521283238308
125.0 235.67819084199996 0.30864318088258935 0.2546297707736251
126.0 50.498740235999996 0.9126657354500688 0.8174521376683014
127.0 0.0 0.0 0.0
128.0 0.0 0.0 0.0
129.0 2083.9272788469993 0.04347509437588235 0.36934939347066703
130.0 1181.0247815059997 0.44856368611778524 0.4047713474093832
131.0 47.440433179 0.48072607794724154 0.23714247973722064
132.0 35.979660554 0.8924216884150166 0.7775911311623794
133.0 433.50768982200026 0.3512146032856404 0.22954516652827112
134.0 0.0 0.0 0.0
135.0 0.0 0.0 0.0
136.0 1984.0308650910004 0.7266635836211697 0.35478017268161127
137.0 1998.0403469389992 0.5193292052842803 0.4323629086517549
138.0 1055.774336158 0.8215773096993316 0.7255804108844837
139.0 303.282325098 0.651847357442122 0.5311496021001896
140.0 1091.2887413179994 0.47453215854163755 0.3675659947719241
141.0 0.0 0.0 0.0
142.0 909.6376979650003 0.6823919368435932 0.464134705072506
143.0 3058.685785355999 0.1076279400974766 0.22763287585716327
144.0 97.193262912 0.6559682942702196 0.424111193325878
145.0 1960.8101741180014 0.5106644627806036 0.1866178383813318
146.0 152.568670188 0.7484967435924177 0.5736954787487701
147.0 113.88943144199999 0.7556679167776771 0.5689072021817104
148.0 593.050518037 0.65524299426359 0.31452084089532717
149.0 44.492155865 0.8190895092653008 0.6630911126297966
0.0 387.9419293740001 0.33112492139333977 0.4542978413218872
1.0 177.42725303100005 0.4557149797627604 0.2927216733502822
2.0 215.75528812299993 0.509697161955333 0.33056097261527667
3.0 1732.2296909649986 0.5716553589081693 0.44983452873377977
4.0 977.667543688 0.4103077057592472 0.2732721976205595
5.0 1865.3658121709998 0.6568771798409792 0.5912038805262871
6.0 299.81126983100006 0.5310018171250831 0.602502067934773
7.0 2584.5986154640027 0.13308421010037647 0.7162165174424143
8.0 871.8726395779998 0.5610349952270192 0.5489714191907251
9.0 288.72617661600015 0.38620445493672373 0.2732355881092265
10.0 1468.589850290999 0.7568903511318769 0.6302573116523013
11.0 1165.3109941760003 0.8076886179150702 0.7118585777638358
12.0 756.9114257249996 0.4623324579882374 0.3183610417894412
13.0 2477.6031225730017 0.6532927909657428 0.6275081943919321
14.0 1836.6057757879983 0.713743939750433 0.2990374333123575
15.0 2828.4327320270013 0.29239685564718154 0.5458572090442491
16.0 1545.5270117599987 0.21018145018042073 0.29735853010163155
17.0 1260.9269104439998 0.8059150556654334 0.13898357293667088
18.0 1603.841008026999 0.2490745807784349 0.5905730700108215
19.0 2.72100601 0.6160206934061662 0.39687423583454484
20.0 941.747877953 0.6010781973712702 0.42745934280898207
21.0 1011.6920216090003 0.4954909409773813 0.6203357537563559
22.0 846.81479382 0.6050473052363465 0.3280191817864674
23.0 1268.3359172189996 0.17207508323889587 0.3773073638649988
24.0 78.06200809 0.7615797255580936 0.7949018722546829
25.0 324.9368627170001 0.8476960863555353 0.7078798957348222
26.0 20.996215649 0.6184814652570759 0.4516549858903133
27.0 0.0 0.0 0.0
28.0 47.007482552999996 0.7486421713144201 0.5476703252463796
29.0 0.0 0.0 0.0
30.0 1821.757518145 0.28900338716652973 0.5929773682806233
31.0 0.0 0.0 0.0
32.0 207.2883190860001 0.7998746200134041 0.631836294254379
33.0 2383.1524326730014 0.5300650136405697 0.7303104118800503
34.0 795.5151655260006 0.7908557882693377 0.7860046141096527
35.0 72.592179646 0.650619657698153 0.44239431079744085
36.0 1162.608814351 0.7789244563759072 0.6939251326020187
37.0 234.94683354099996 0.9364035415114451 0.8691258825786026
38.0 859.0729855340004 0.522708493452967 0.49987014374543337
39.0 0.0 0.0 0.0
40.0 1128.5516375559998 0.7318931172960624 0.5240939198269149
41.0 1738.2113799050014 0.21894205377563608 0.36568855497149844
42.0 24.635948783 0.5797228654720812 0.6735314009223576
43.0 377.31078450899986 0.5689702454200979 0.36001029458279843
44.0 452.35576674199996 0.5468597871777547 0.36025266075155943
45.0 304.47188782699993 0.4770565437350716 0.39089385761283973
46.0 133.12803415800002 0.33698858624569733 0.7125570579192171
47.0 583.5502112770001 0.5503436007763568 0.27167848948678996
48.0 155.17653570699994 0.5357068239939217 0.667855177168915
49.0 500.3710172959998 0.7336709134206628 0.5414681727888857
50.0 0.0 0.0 0.0
51.0 33.263674644 0.3944659958208773 0.26321852292629744
52.0 13.641755734 0.7680278741487903 0.5673345533577356
53.0 1394.886041186001 0.5837279805284546 0.27339749451278395
54.0 0.0 0.0 0.0
55.0 1798.8847231129994 0.16645871546961333 0.4862197665001137
56.0 65.461544757 0.7556031897013393 0.5941523523106667
57.0 723.349227073 0.6067259933102406 0.5834624379721763
58.0 2389.584737462004 0.14812158784260654 0.12399336694044003
59.0 535.041100314 0.4450630222562291 0.3987916843632425
60.0 0.0 0.0 0.0
61.0 375.79979758799993 0.6799921831383725 0.4928947360209598
62.0 0.0 0.0 0.0
63.0 832.738201289 0.5504911077642433 0.31414887059501234
64.0 332.00386217299996 0.6901746970459887 0.48040493852967564
65.0 694.1261661130003 0.5264313503607149 0.28010519060057304
66.0 28.305942410999997 0.44141225898031533 0.15970130029653762
67.0 1279.7755695350004 0.7081531020973508 0.6843060024063727
68.0 130.11504120000004 0.7336454968370181 0.2894464280008361
69.0 0.0 0.0 0.0
70.0 4.6081566369999996 0.5221268861315205 0.34932051366477584
71.0 3021.2251790289984 0.47696104088912383 0.6747485193227751
72.0 907.7004227980001 0.7051351393819606 0.6310568566713132
73.0 605.3057282399999 0.6033756330248828 0.383136815600873
74.0 1081.2942108080001 0.8297913858813926 0.8582120330369053
75.0 210.01556407099997 0.5111879711000311 0.3386725609359612
76.0 559.6286347770002 0.6760263540953406 0.3875535356615501
77.0 516.9132404709998 0.6283182378904798 0.555469423865691
78.0 366.203177275 0.22148334478530277 0.19174745621276756
79.0 2054.7864774749983 0.6138373298127069 0.10837889341477566
80.0 605.103873044 0.46671572512033777 0.5552947150225779
81.0 0.0 0.0 0.0
82.0 662.334582716 0.33214639653398625 0.538892127516549
83.0 1272.5539869350002 0.6971645720406355 0.7452909859155826
84.0 0.0 0.0 0.0
85.0 583.523899109 0.43939750931525673 0.366893794703137
86.0 161.96441987399996 0.7460291238539875 0.5501364039133068
87.0 171.350436539 0.023295087303135967 0.03114944113935062
88.0 709.5672351300002 0.724757930754247 0.604551246567918
89.0 128.73905683200002 0.6092824679782424 0.5759796331541261
90.0 2275.3230669649997 0.28084383364734167 0.4142194436820621
91.0 2184.0210517179985 0.2300189865961323 0.3334618514386016
92.0 65.263465872 0.8214219886432113 0.6703891157549351
93.0 0.0 0.0 0.0
94.0 1127.9849300130002 0.6959412503837532 0.20705658282717818
95.0 43.440833604999995 0.4701816106595991 0.28991877130775134
96.0 0.0 0.0 0.0
97.0 1144.7799238879998 0.1563469624084803 0.4204790405872387
98.0 2222.3762166349998 0.15802442877509404 0.24743411546455832
99.0 2386.9146878059996 0.6042187714985123 0.38474794569255877
100.0 1746.8866360170025 0.3264946469469237 0.4128108850598173
101.0 1260.590826014 0.12939655342133688 0.16659314174003578
102.0 141.70428742800001 0.8566644791251729 0.9003870328118202
103.0 1715.7984656419999 0.8053013959556209 0.47649238804269906
104.0 140.165158234 0.8427008975138031 0.735370453010617
105.0 648.0891949829997 0.7629903459879793 0.6794388519392824
106.0 1409.339645725 0.6111584890719824 0.31526116342952815
107.0 1423.6158277179995 0.49500781738608896 0.3733694782978185
108.0 612.6235374210003 0.538397818006514 0.5000862156861827
109.0 63.644402667 0.8638017126023465 0.6287370050759121
110.0 424.21290600400005 0.7248638121007901 0.5506483042456543
111.0 3060.9456683559974 0.43267741988663494 0.01612912848118109
112.0 1290.3197299430005 0.614777714565811 0.7685896406506649
113.0 1427.0336176650007 0.351660631073093 0.5403911919112385
114.0 1536.4907163859991 0.5776347198208607 0.3284676039098193
115.0 0.0 0.0 0.0
116.0 2460.452340779 0.526155823636594 0.4246802970897922
117.0 0.0 0.0 0.0
118.0 585.3019544769999 0.6737137852014254 0.5386833351952435
119.0 1114.4696684000003 0.8991065575932324 0.7418770405366607
120.0 1324.6539965430002 0.2466968904966288 0.6667742890732886
121.0 41.52379207599999 0.9068489738505886 0.8035283733734896
122.0 0.0 0.0 0.0
123.0 32.869933077 0.8291431654837964 0.6863233093893787
124.0 963.163598575 0.23293356902632928 0.3757368887947546
125.0 495.7375463279999 0.426840451091826 0.188376097692655
126.0 0.0 0.0 0.0
127.0 0.0 0.0 0.0
128.0 1579.8583953719994 0.544175236190675 0.691837833196041
129.0 0.0 0.0 0.0
130.0 0.0 0.0 0.0
131.0 934.1043588149997 0.7975496189781196 0.6072011709913379
132.0 388.26886922200015 0.8459565064089544 0.7656159525541312
133.0 348.15027096299997 0.5936023022852284 0.6944600475343746
134.0 328.021230897 0.42587137860467583 0.18657088337939598
135.0 21.125072983 0.7891495342011597 0.6248227922355668
136.0 659.6679462470001 0.810565379910583 0.6031078221393017
137.0 439.1884182160003 0.49096399732421026 0.26464560019200095
138.0 852.8221447569999 0.7173477657537791 0.5301625142103392
139.0 1480.0173281769994 0.447960159599445 0.6376671112981295
140.0 0.0 0.0 0.0
141.0 334.9758875070001 0.3798282205775401 0.4133600494520169
142.0 1764.6955034709995 0.7809485254879605 0.34122118486326936
143.0 0.0 0.0 0.0
144.0 610.6953881860004 0.5913915315295051 0.5684410940843542
145.0 459.367861484 0.40888205544803685 0.26212470428666995
146.0 13.03404536 0.8640538795043711 0.7474769627891396
147.0 22.853307223999998 0.9325373896469372 0.8599540458132995
148.0 173.34177230400002 0.7500001096142169 0.5490267735645463
149.0 1009.2200938080011 0.3734739344651177 0.768084680539404
0.0 423.206056459 0.7935068951964095 0.5467844569544884
1.0 2425.0476347739977 0.32230577554046086 0.23749198618077602
2.0 192.02336911500004 0.4280155946118751 0.08093346708813738
3.0 442.141851703 0.7688341602044091 0.6206017858752659
4.0 725.4652280330002 0.14227410009185468 0.047003937348977815
5.0 1145.5593851800006 0.23449467140873959 0.6498254924792549
6.0 0.0 0.0 0.0
7.0 1088.12430267 0.6431857329742556 0.4144993686000675
8.0 407.79655928000005 0.46499898061485734 0.576685486268364
9.0 230.36897578600002 0.30909197113975573 0.6206508208023096
10.0 685.4658389769999 0.6258161128125396 0.3226505713035572
11.0 37.010014211 0.8140880450500345 0.664526875616085
12.0 427.3837219959999 0.773053010518242 0.2631413093404195
13.0 142.672388905 0.5992624292638499 0.5056422968595071
14.0 1894.3996376829991 0.3172856798985292 0.38444818939339803
15.0 2204.4486980300003 0.041368851375468814 0.5326280082464753
16.0 0.0 0.0 0.0
17.0 24.231322236 0.7686783420403822 0.5800485943227739
18.0 2119.945025657997 0.5310261763814075 0.1973053111100712
19.0 310.86061687499995 0.14042135249088852 0.03414139059360903
20.0 1111.18080158 0.4026796190941925 0.34276967582978746
21.0 75.482294531 0.279934719885531 0.23058492666937613
22.0 1807.0032937439987 0.6593183614371705 0.2062519421046545
23.0 170.43455783800007 0.14290233540481054 0.2348927128807271
24.0 57.27150651299999 0.8488663792666913 0.7014627716471352
25.0 198.37432738499996 0.37514230280976396 0.13023705953227152
26.0 28.993035997 0.5560947716117546 0.3501767810138541
27.0 0.0 0.0 0.0
28.0 818.9316412140001 0.7651785200461362 0.39254142504456346
29.0 0.0 0.0 0.0
30.0 894.0311984270002 0.2829869666686651 0.3339738091658026
31.0 3188.620177315005 0.7784562212832269 0.29933980278323263
32.0 397.08752832300013 0.5004253465267539 0.28491565895878906
33.0 17.388258069 0.9382823205808631 0.8770044549630024
34.0 116.671286548 0.9036080856964828 0.8046715199541989
35.0 14.220763876 0.6756180690511061 0.44141714183358294
36.0 615.241628904 0.670351584666755 0.7782712093396772
37.0 387.080055884 0.7872584597930965 0.7885073554145966
38.0 2387.2790119919973 0.46992934830753585 0.2850677131228124
39.0 0.0 0.0 0.0
40.0 296.51364383999993 0.19464928038702958 0.041837096329082515
41.0 499.35305037199987 0.7751988986464486 0.7098967911922078
42.0 624.7140436599999 0.6485355620932978 0.3630612314165881
43.0 1832.62099621 0.25903376072682494 0.5379253230999007
44.0 95.21398585800002 0.4677041674149698 0.22907504208279725
45.0 51.70567386900001 0.8862538846278937 0.7760968184730273
46.0 765.3420373940002 0.7637190423434427 0.28284769224226664
47.0 385.24326034499995 0.7434586637849122 0.3336643483977063
48.0 1537.6856971120005 0.42081842911508527 0.45863211408621124
49.0 285.2302635589999 0.2107077441427147 0.14427763199482613
50.0 611.1187170879999 0.28818213615264465 0.16193732516099582
51.0 113.51574191699999 0.07384736410818915 0.07043826064840114
52.0 2103.5843117559994 0.24454884678984745 0.06642245754326931
53.0 131.48208965499998 0.8110733628859282 0.6518726523403169
54.0 449.65690220199986 0.591634630214603 0.43258270882119715
55.0 2202.6158907820027 0.5995555552323214 0.6462864420961644
56.0 492.18183174000006 0.6256121773243273 0.4805201172786906
57.0 0.0 0.0 0.0
58.0 1255.521287211 0.1227700310975845 0.25386326233682854
59.0 153.985568236 0.8420347511265758 0.6878732343852733
60.0 1097.1761447390004 0.534024411010961 0.3054154423914776
61.0 0.0 0.0 0.0
62.0 197.99463790299998 0.922871756249448 0.8436110886879653
63.0 1197.5574001670004 0.2670899590059277 0.2669804054406014
64.0 286.063423272 0.7022675349966883 0.49074652530691865
65.0 0.0 0.0 0.0
66.0 47.544414161999995 0.7729025153498921 0.6224478353514395
67.0 15.892942839 0.35907120886394334 0.11737776960337061
68.0 422.60855572 0.47215034950010354 0.2941390078337422
69.0 1835.432478436999 0.3779841691489656 0.4101809436506932
70.0 0.0 0.0 0.0
71.0 24.828455486000003 0.9054249197992138 0.8237884160246332
72.0 180.83609577600004 0.703263745649429 0.48830079110882496
73.0 203.12528029300003 0.534164427322314 0.6641550863634922
74.0 1742.3853537679997 0.5453435025539551 0.5381540650313165
75.0 68.154251858 0.34881237507119633 0.3752654407588491
76.0 646.775833519 0.6752783381073019 0.11053741284644626
77.0 130.080029997 0.8160194068201923 0.6374244865095168
78.0 14.260020159999998 0.911274201055238 0.8320517710331736
79.0 775.2241540829999 0.10314067501747906 0.2893217828316836
80.0 35.07789880000001 0.9179624377016388 0.8365314039826062
81.0 671.480188188 0.736203232551776 0.210347555351427
82.0 451.8391029149996 0.2286841107468585 0.5818111828106893
83.0 1896.568807810999 0.17646171113991888 0.3391049864929157
84.0 0.0 0.0 0.0
85.0 637.8428999080002 0.8473351424296163 0.7595199525306872
86.0 0.0 0.0 0.0
87.0 1449.5035407959995 0.779754328720139 0.6184710563106132
88.0 414.9903786790001 0.8426797458983291 0.7118846414004717
89.0 385.48724444899995 0.12477432536510516 0.23272463550851363
90.0 130.816420718 0.8899236037741717 0.7926900023245614
91.0 774.3506465860004 0.401372669527417 0.2734868021591409
92.0 0.0 0.0 0.0
93.0 1664.9035211930013 0.3180445753154869 0.4965272621130124
94.0 1803.8570872689986 0.30201232673288436 0.44379251080132553
95.0 499.44956868300005 0.32752072249258174 0.17352915468245253
96.0 0.0 0.0 0.0
97.0 1331.5157999300013 0.7186068441026516 0.3566740635824852
98.0 0.0 0.0 0.0
99.0 1661.6985287329996 0.4894068846425318 0.1809668655130359
100.0 0.0 0.0 0.0
101.0 677.9799295359999 0.7209101588360316 0.7910626991848851
102.0 2049.0298740720004 0.2227696781293814 0.4501763517412478
103.0 353.5080270359999 0.47778341965460314 0.23132798363572976
104.0 1383.2133765140004 0.15245596656555807 0.20825862481607907
105.0 1031.606675711 0.7368229359009454 0.7600179782301001
106.0 1431.6371184009993 0.580899266610265 0.5694019797943136
107.0 2393.698303227998 0.4628165653065839 0.0567106288966965
108.0 1337.180194534998 0.3211022714900917 0.5203382488396675
109.0 1651.480461105999 0.32404046661746316 0.5990712106824579
110.0 2477.2324828009996 0.20089704845018277 0.4235999138968076
111.0 291.0159788 0.873511877770672 0.7014589035762155
112.0 1955.1263132229979 0.6038568259904581 0.06812167061617744
113.0 416.86108778200014 0.6865082331683601 0.6349217302260095
114.0 546.9406874930003 0.7782663764745611 0.6653181167099071
115.0 1538.6401722129997 0.45940487541258007 0.15525744321999485
116.0 293.813617245 0.3949651960702329 0.24538680562094767
117.0 1069.4760666759996 0.19914664109674854 0.1692734641267296
118.0 229.93942440399996 0.9502494105324225 0.894221493024707
119.0 0.0 0.0 0.0
120.0 710.522893726 0.5173571822598532 0.20968248394859382
121.0 723.620296909 0.6315601362816805 0.662344625997771
122.0 1855.6906268210003 0.6412673271024659 0.5944591775232807
123.0 1075.264912085 0.4711616673158407 0.5118205931284796
124.0 203.95325869400006 0.5846459084279668 0.5091098642963066
125.0 676.6640492160002 0.2526459782261277 0.22303535539128475
126.0 2348.18430281 0.10769752680577324 0.42020163450190895
127.0 1145.254131252001 0.5884522036774871 0.7109383679155914
128.0 678.2966344209999 0.37487950786977037 0.14031524485949487
129.0 1356.5418703149994 0.26935220650239955 0.2591440659215445
130.0 652.1340781210004 0.42891706475206487 0.3865630583177495
131.0 1504.0984114999994 0.4831689191107229 0.3447430814471701
132.0 1643.9601835909987 0.281592344614648 0.16043814269618972
133.0 650.2782421510004 0.4728564847810865 0.24995449691997362
134.0 132.71949023 0.7591155623506406 0.5901022777868452
135.0 182.620714098 0.8636254280992801 0.4594455663373059
136.0 551.413170838 0.2501995359600937 0.5909748063716882
137.0 1491.944101137 0.5073144390704841 0.6566862605083824
138.0 76.48633266099999 0.5580328405773721 0.4409232110605893
139.0 561.9680953610003 0.6111672552174614 0.297178105344532
140.0 701.7396936560002 0.30407776199819164 0.2041152959206513
141.0 1049.566474588 0.5237692883520767 0.5328757590297237
142.0 0.0 0.0 0.0
143.0 1848.3253089140007 0.3277992119994391 0.44553071220870616
144.0 630.6034929600002 0.5182122356469571 0.46424758765912205
145.0 708.8826157100001 0.5378105691507904 0.5134766018969305
146.0 971.470060114 0.6371791834035528 0.7073149957364334
147.0 755.7933341019996 0.7412746271059583 0.5883843138251553
148.0 1278.5028996889994 0.5526034310091552 0.13732631758678765
149.0 1089.6797808180002 0.7816998310362384 0.8131513913085704
0.0 810.1706471170002 0.4308832629048305 0.46204544621444577
1.0 1744.2262364670007 0.4794520416258546 0.583566534316838
2.0 0.0 0.0 0.0
3.0 2037.8974397479997 0.49004419619243794 0.7249851521722933
4.0 2828.8913674560013 0.3133268162289978 0.606453595805755
5.0 1311.905155937 0.531765218643056 0.18259148404666464
6.0 1589.8512170450012 0.39346667867411383 0.2211065753511294
7.0 477.8198373520002 0.6404368060565637 0.42416393755049286
8.0 312.84722182800004 0.7291039790994801 0.7408371799319416
9.0 17.602446449 0.43149216301671184 0.1711187144197067
10.0 1894.5408899520007 0.7735509544943673 0.6399961139615539
11.0 235.971062362 0.40094684072334247 0.2347618439051512
12.0 444.037327216 0.8045298370130082 0.4075546962950126
13.0 1293.2637773289991 0.943476299794164 0.8898194291064622
14.0 1369.674292683 0.24864892754500695 0.5225995760813744
15.0 206.58469378100003 0.8376616137016066 0.6827945046437888
16.0 853.8225109369996 0.7441045416451919 0.723022770843149
17.0 289.322071841 0.8803608704665217 0.8161890478147438
18.0 1923.9657710299985 0.6779303605082595 0.5747318717140311
19.0 1616.4603040329994 0.2786567748221258 0.42897332236512514
20.0 2623.500264521001 0.5754108217883328 0.40512970143281773
21.0 380.59376115700013 0.629242373933458 0.7956985193139334
22.0 672.7659601479996 0.574665616346368 0.2990080788637458
23.0 1062.9513160930007 0.7993031001598934 0.7583575771794652
24.0 540.1554812439999 0.33816703900676376 0.15420876875902595
25.0 855.2609370769999 0.29899017357419716 0.40256409919150576
26.0 447.708381599 0.6658107930454025 0.6666322680236516
27.0 18.476126168 0.5990182844125441 0.3725826162404704
28.0 717.7374355690004 0.8443000003645083 0.6911412732814951
29.0 1371.349913482 0.4789761557918857 0.19727251754533312
30.0 514.3181357430001 0.6598516268105145 0.5975058038977792
31.0 552.5593337380002 0.6389661031755464 0.49607049922246094
32.0 1758.917591079 0.6669179571789446 0.6316284563885316
33.0 2767.172546807006 0.5803451137970163 0.6773180434638624
34.0 1559.1363634419997 0.6533895173137113 0.5781865078579057
35.0 2462.9803718659996 0.5983725088340915 0.32613928257101854
36.0 257.947527273 0.8268532550078604 0.6366455607274282
37.0 534.4523234479998 0.9140885765222097 0.8508117475111082
38.0 0.0 0.0 0.0
39.0 1389.1188018759997 0.39996589015434114 0.23261001451467542
40.0 323.0323669730001 0.6206036635183769 0.5990601970129282
41.0 2579.2761056669983 0.5304514743256695 0.12192591731673026
42.0 1025.957555036 0.2014917580782073 0.07618045144402948
43.0 421.94568845099997 0.3185918076719765 0.4736452461985309
44.0 0.0 0.0 0.0
45.0 1377.446448646 0.620053811201311 0.3651240165678668
46.0 0.0 0.0 0.0
47.0 89.50917647600001 0.6150792661566896 0.6285983441114203
48.0 87.928791193 0.2382572793315833 0.1618874577191911
49.0 10.716845571 0.9750375980591423 0.9469680031251506
50.0 909.8407932530007 0.8886617007302411 0.8119835480758375
51.0 550.8571530789998 0.7870278970967937 0.6033596892418981
52.0 152.358603149 0.9172541585046771 0.8330826776809533
53.0 125.333480439 0.9575918295527799 0.9087429143376435
54.0 410.18240786999985 0.3410549749935637 0.7140243307497047
55.0 0.0 0.0 0.0
56.0 324.01976544400003 0.5119317365159822 0.3644017716044486
57.0 1343.3939384169983 0.30519556098264605 0.5210803229142834
58.0 214.41900004600004 0.664117742067111 0.5455742134349453
59.0 475.3086246710004 0.36527383288504967 0.6835215317189892
60.0 1568.1461575759995 0.5510956672837053 0.5374095116230937
61.0 24.571804412 0.9230244026989036 0.8460530429671494
62.0 0.0 0.0 0.0
63.0 369.5816049059998 0.39497958338173056 0.6095889413881314
64.0 0.0 0.0 0.0
65.0 54.885611358 0.49076575842128267 0.30996277882553996
66.0 397.72317315899994 0.6624435843188399 0.4773875769776668
67.0 0.0 0.0 0.0
68.0 855.4849315250001 0.8788662270913395 0.8270097328782577
69.0 2373.806407881997 0.4334505789157185 0.5230117627379479
70.0 285.292543164 0.3239805369782502 0.5635446111892393
71.0 1844.766955236001 0.4245099276891926 0.47582562351750474
72.0 394.49499515799994 0.18378363164143596 0.2085385557164399
73.0 0.0 0.0 0.0
74.0 1486.7289322840008 0.4206575171175618 0.2958731518048406
75.0 370.35283395000005 0.4670454070177924 0.710910938773938
76.0 519.9391394570001 0.25131274268438697 0.08208195770985546
77.0 542.4622957880002 0.6321615307519697 0.5573458589115902
78.0 455.82994033200004 0.4555751882985412 0.3535510240990131
79.0 90.60772025 0.5398492387681942 0.6444094105290233
80.0 973.4921135719999 0.6890878738978097 0.5919062316040684
81.0 113.66088240799999 0.8402088611228679 0.6910537849945436
82.0 0.0 0.0 0.0
83.0 0.0 0.0 0.0
84.0 796.2657658129998 0.4735048679911809 0.6360956621578798
85.0 360.2592273789999 0.8746175579217019 0.7508283196693313
86.0 357.891008647 0.8145022747696709 0.6568806791159992
87.0 1552.385694149 0.4851696641511927 0.33439838360356305
88.0 518.3178211339997 0.7056561295537506 0.46456456779591226
89.0 1426.0702427490003 0.3962316961402457 0.11042926225298641
90.0 0.0 0.0 0.0
91.0 89.06351131 0.4023888444714879 0.18055777053818362
92.0 0.0 0.0 0.0
93.0 1568.5576822379983 0.313259572312493 0.12246826633373287
94.0 1408.6464584919993 0.6207823584591349 0.7194781020703179
95.0 10.499809589 0.7783483426694937 0.5991636423685232
96.0 2701.7739841709986 0.18340694520702927 0.3235169352255881
97.0 921.4979558029995 0.6918248883617569 0.4775105285594435
98.0 0.0 0.0 0.0
99.0 514.3098612900002 0.4527723579277977 0.1885646619972522
100.0 3549.7235418820037 0.21655968949845364 0.34681536048332906
101.0 804.46786055 0.20973027025741425 0.16995180748062413
102.0 2007.8637838210009 0.30989248019031573 0.0468332937102415
103.0 142.596789292 0.6089232846418907 0.4984898582859049
104.0 2045.1574946910025 0.4470810295986896 0.09016981260269796
105.0 19.279317298 0.9468194505398307 0.8876503184919285
106.0 0.0 0.0 0.0
107.0 434.32203074599994 0.836578739122941 0.6878637352366354
108.0 0.0 0.0 0.0
109.0 743.5258143669997 0.5808459891671496 0.5683522151812641
110.0 0.996496303 0.8774605928677172 0.7559356782273013
111.0 152.73331536799998 0.6479019319216375 0.47714661474148357
112.0 2275.846507065 0.3004096761297179 0.19699092320094785
113.0 1478.5530805140002 0.7745707841515488 0.41568263763801744
114.0 1913.619772231 0.6267965704527371 0.1923226711501973
115.0 1331.1137335199994 0.5051063478474231 0.43179739413487184
116.0 173.29072673700006 0.44524681915203174 0.3103450109301323
117.0 2659.910141551005 0.579315722536905 0.33912443714154095
118.0 0.0 0.0 0.0
119.0 94.36465338800002 0.7433077142461479 0.5528753922388921
120.0 0.0 0.0 0.0
121.0 693.7081695669999 0.6493787546476436 0.3887380892607378
122.0 1837.3384897589985 0.6473250353327848 0.44162406097936413
123.0 1211.6239240619987 0.4051390499770123 0.46891917359583607
124.0 354.5028688559999 0.8656323757921801 0.7347306817407463
125.0 1043.6936438169998 0.6255840235974953 0.6360763565891414
126.0 2386.0360346369985 0.12233246745055885 0.34679180802623055
127.0 0.0 0.0 0.0
128.0 581.3258214260001 0.7921581874758827 0.6015721576648572
129.0 232.81725656 0.6114427247140388 0.38202088511133014
130.0 0.0 0.0 0.0
131.0 205.614794775 0.5556407649203248 0.3296822079892976
132.0 845.4381333590001 0.057371489708223714 0.531344908054104
133.0 1082.75494509 0.6688172564366216 0.5948707813653308
134.0 806.8967388459997 0.6467531090823552 0.6652099374039875
135.0 40.976677353 0.8610574468894622 0.8205552406651062
136.0 311.7315384039999 0.7014301009883783 0.4467717397571975
137.0 1472.7813679479978 0.08366640592703459 0.3090482614271977
138.0 666.376207184 0.8688533180800335 0.7492294696876373
139.0 0.0 0.0 0.0
140.0 13.657875687 0.8562760153367944 0.7083767509348741
141.0 1352.7290968979999 0.7527451346058627 0.5142631168516872
142.0 1974.935692091001 0.6010141364806973 0.5255273538303796
143.0 97.815038983 0.8848508972192847 0.7862511912160541
144.0 3108.3748477730005 0.451189005392373 0.461368271810788
145.0 1776.8119161040006 0.6543732957323881 0.4491146542004583
146.0 2373.738984753996 0.49889535779197486 0.7383580828895392
147.0 2279.380739473 0.24235096360821545 0.29298467746860385
148.0 822.4131462699999 0.2861910191430265 0.2823024597509104
149.0 1123.314028449 0.7677983258812244 0.04740006333613779
0.0 1161.9142913389996 0.4027696211162452 0.47632041965105276
1.0 1277.2317003219996 0.5989763177057398 0.35127007980741703
2.0 1249.8410002410003 0.26526607082286097 0.6986522772465106
3.0 0.0 0.0 0.0
4.0 178.62229751199993 0.6699580456699996 0.4706012417376461
5.0 0.0 0.0 0.0
6.0 478.99236253199973 0.5633143517938094 0.3371499056628161
7.0 732.2173876520001 0.754847140922458 0.7156370410196722
8.0 553.0305999849998 0.8483391580432342 0.7152757788203775
9.0 2896.861482631 0.3622127130343027 0.04629280530944369
10.0 356.0394781570001 0.8018293904992934 0.621664288672851
11.0 498.7256342340001 0.7176125052337822 0.47592734250353197
12.0 1240.763958993 0.2056629382155522 0.36529310931143955
13.0 1555.7964836449996 0.46972488717747635 0.32485399715305113
14.0 64.98807866400001 0.8521089954782898 0.7122979703597403
15.0 0.0 0.0 0.0
16.0 1958.363696568 0.2442111257721095 0.5221572378847235
17.0 2641.6423548509997 0.510321593600567 0.5660564340120963
18.0 242.69426201200002 0.3226556243519301 0.5884527943804271
19.0 3053.2736703579976 0.13248177192803928 0.4645859065972849
20.0 1657.6485696890009 0.2355685781295546 0.4103290397202532
21.0 232.97049078600003 0.8351964769208242 0.6856287833626363
22.0 2412.924308202 0.23990263101532883 0.4415749477743063
23.0 0.0 0.0 0.0
24.0 398.1821662659999 0.49944796887493287 0.27720395533139064
25.0 0.0 0.0 0.0
26.0 0.0 0.0 0.0
27.0 235.34162451699996 0.28226272401545865 0.15503684310410823
28.0 352.2346683390001 0.7984520364516755 0.635700308793091
29.0 0.0 0.0 0.0
30.0 63.27347942899999 0.08815972666152914 0.3447470250714033
31.0 1167.7153182759998 0.7886234662104066 0.6933812469989703
32.0 429.337052243 0.8044178754809531 0.6957816723599607
33.0 1899.3775612079994 0.5470016479379716 0.47292948703500465
34.0 0.0 0.0 0.0
35.0 681.9663602159997 0.6162584445961845 0.3055891152043732
36.0 571.0915903139999 0.8664838254529312 0.7808426317259323
37.0 237.257982654 0.7618276091486929 0.5735670170920765
38.0 1400.904869365 0.242457761023364 0.6499428353413537
39.0 2198.2298729189997 0.5237416848235356 0.446697625958406
40.0 958.7410219919994 0.47571446897460234 0.3719907620669279
41.0 1536.8417816609988 0.4116803417318678 0.5254218517583773
42.0 1268.918759173999 0.38680741975181476 0.09706564887440948
43.0 143.35633314400005 0.7073603002460028 0.5187571266209626
44.0 0.0 0.0 0.0
45.0 452.5991397400002 0.9412454172791226 0.8781269273931978
46.0 84.92482974299999 0.8856084400271889 0.7732835693167978
47.0 1905.6621201059986 0.15947177683675468 0.37055596520259443
48.0 1669.7465016610004 0.25517102511709694 0.04283749041093234
49.0 1208.2368042930002 0.8522953780074608 0.8372392860660328
50.0 9.060683737 0.2321781328438877 0.11627616521441962
51.0 0.0 0.0 0.0
52.0 418.85405590500017 0.8806134412540908 0.9090084468881778
53.0 0.0 0.0 0.0
54.0 244.93279136900003 0.5815277489539744 0.6545315457460535
55.0 3573.3661378359966 0.5208521349820909 0.46436960567349433
56.0 180.99571175799997 0.8626966259062212 0.7819207913718705
57.0 1652.249369524 0.5292816196630241 0.3695135070555722
58.0 1392.7722991759995 0.1316561325511872 0.2672573381945715
59.0 668.827272479 0.672490221105372 0.7077939139448167
60.0 1732.7658596760004 0.5488987605831407 0.268696253647939
61.0 240.80224051200008 0.7487050636995771 0.5256343298801526
62.0 62.752356197999994 0.4576806160321175 0.32025339576350265
63.0 1142.1423560309993 0.24138056849395298 0.2670439700141364
64.0 0.0 0.0 0.0
65.0 436.02379962099997 0.13291689585878966 0.05207342017222337
66.0 1827.5229565800012 0.5304428761338058 0.6880548298330068
67.0 1257.2516050469997 0.7705088309042787 0.6197440457933464
68.0 101.02807637000001 0.4812741454716391 0.2385972391041084
69.0 0.0 0.0 0.0
70.0 2145.4669824929997 0.06452629908440623 0.09142125687829691
71.0 601.9034382789999 0.8550381462843387 0.3345124299347382
72.0 2043.529594741002 0.31010673952243023 0.39653848497905464
73.0 660.028541461 0.8736413726676248 0.7508706271100564
74.0 2233.2002065170004 0.2530737863957458 0.4232012058305718
75.0 10.041176686 0.7941190821642584 0.6337533033213342
76.0 0.0 0.0 0.0
77.0 189.33444308300002 0.5043600332597152 0.4018935678932215
78.0 507.7540854660001 0.8327142281220404 0.735792347885655
79.0 60.676702623000004 0.1909385869998897 0.20727441726866955
80.0 298.755060393 0.38787014119345903 0.2381692130808869
81.0 1107.5832663389997 0.3130515117057506 0.6923831372305254
82.0 918.9906431249996 0.47873082731762345 0.40914344677076137
83.0 2260.4962553440037 0.4072925542980394 0.537183124909085
84.0 577.937465193 0.744178821542001 0.5635756770128566
85.0 1379.0195328040004 0.26055912983759116 0.26923589661579844
86.0 643.5388406760002 0.12817624845792974 0.3350139426248583
87.0 299.2677270819999 0.7658074545056656 0.6528021527366833
88.0 0.0 0.0 0.0
89.0 598.2103753380002 0.9186010681740855 0.8314899770741125
90.0 457.5365508459999 0.5483775432365585 0.5486481826600362
91.0 638.6950086290004 0.43713779859869173 0.22508544410942424
92.0 523.5539667299997 0.8904033077570213 0.808173064787533
93.0 94.09865157500002 0.7796359418793075 0.8083050120231908
94.0 0.0 0.0 0.0
95.0 999.2649319070003 0.5359859270553888 0.5065777238731474
96.0 1177.2217476549997 0.8004886284887225 0.817322039407848
97.0 16.50409947 0.5345124054170332 0.24938301064238086
98.0 697.40981094 0.6619363679181826 0.4470009350676867
99.0 1001.0951791209999 0.5586111321265246 0.6056418035643419
100.0 1292.7567064220007 0.22170296215201787 0.6714969795866718
101.0 577.282286006 0.36623472101995425 0.421539024854239
102.0 241.69492118199997 0.8033150969524774 0.6413306040887193
103.0 893.2088046840004 0.42482516490719424 0.5656938366055543
104.0 523.0143926060003 0.7319138290146304 0.6192996540156744
105.0 347.34677299699985 0.6492264009084733 0.5094146026723947
106.0 0.0 0.0 0.0
107.0 0.0 0.0 0.0
108.0 12.290276430999999 0.9085947918526888 0.818749947883708
109.0 13.841008041999999 0.9576450790356437 0.9086718966071297
110.0 1563.6897333259997 0.13527781650252593 0.5826928522436494
111.0 50.09370052800001 0.7864448295811749 0.7629435335369459
112.0 3191.0552147670046 0.6912196997129498 0.6284966132579501
113.0 416.83445607100003 0.5413972195672545 0.453443064755727
114.0 2107.5320300289986 0.6658637223595287 0.14620083589579894
115.0 502.201294065 0.20936032557190695 0.2411255586007541
116.0 425.47699282400004 0.3312852734068161 0.16576891836013735
117.0 0.0 0.0 0.0
118.0 83.40365863599999 0.6732547572385328 0.4750840597424025
119.0 3661.3417062969993 0.5199350202594205 0.7641286415823344
120.0 269.8637747210001 0.6792236383598823 0.47428354034546893
121.0 0.0 0.0 0.0
122.0 61.029518468000006 0.7700917259273293 0.5743435851577701
123.0 58.967190804000005 0.526612795384913 0.34136631198619666
124.0 1646.8634503570001 0.3295370970234675 0.42802739540239654
125.0 574.968777135 0.7508848689886632 0.6585692607072882
126.0 1583.0251412270002 0.5804047315857277 0.6195480363820615
127.0 598.0868876370001 0.8849198292084436 0.7973034192755916
128.0 610.1876000489999 0.43000507034362156 0.5984985741726305
129.0 1239.9467161410003 0.39846149413564164 0.11671572461737356
130.0 335.49915390699994 0.3227458570722712 0.15083487285179412
131.0 1413.9930557490004 0.38263413240716326 0.34546059982423316
132.0 920.472047707001 0.9104778256101624 0.8539389919533416
133.0 202.948364767 0.8491606663906595 0.7078221444164139
134.0 0.0 0.0 0.0
135.0 0.0 0.0 0.0
136.0 862.6367594910002 0.5932587723900399 0.4355752931875064
137.0 325.40265790600006 0.7780189766903217 0.6251435935556191
138.0 212.47472412499994 0.6878749608327248 0.5666505725998819
139.0 248.14376275300006 0.7403798806708142 0.5427320188048642
140.0 598.517255296 0.4334588548491775 0.22933126525480063
141.0 1605.7318813060006 0.3103413903651925 0.19833681253562813
142.0 0.0 0.0 0.0
143.0 771.5685051119997 0.6834457044118446 0.4367322423907632
144.0 2486.5782398199976 0.6654760836992674 0.6064495573885678
145.0 495.31927182699997 0.5687221708965833 0.33292228219179254
146.0 477.82481446099996 0.7073375005308851 0.46160857193779437
147.0 912.6277177920003 0.656828122486887 0.7128565231304832
148.0 918.4212289379998 0.6219496661815516 0.4461686478120609
149.0 398.651169887 0.9074061565312906 0.8116165316650928
251.0 744.546915963 0.4504638383901048 0.3578308531339791
252.0 364.05912963800006 0.29445487172613344 0.2543244036378048
253.0 30.024162952 0.8522937882698167 0.7158979218336504
254.0 87.81658533499998 0.7632881496025711 0.6016843581436084
255.0 133.92098032200002 0.8784504773732371 0.7559847349962361
256.0 0.0 0.0 0.0
257.0 1631.9084106359999 0.2708273841691861 0.4372156150555086
258.0 405.567149071 0.5310800480354413 0.49764775580068116
259.0 0.0 0.0 0.0
260.0 2163.198685053 0.156697758119078 0.19797132086643018
261.0 1605.9176690389993 0.25206777419282167 0.2753967401445958
262.0 719.1238672910001 0.7622030603905483 0.5402607560516465
263.0 240.6064045759999 0.5913508239533979 0.6323811406309939
264.0 0.0 0.0 0.0
265.0 2089.7357495460024 0.5318424304076779 0.5500320786481998
266.0 0.0 0.0 0.0
267.0 2566.6558121990033 0.6708737340063232 0.5786774902130003
268.0 310.053730689 0.603090583794707 0.6801871788663322
269.0 1318.89043361 0.3824169406445134 0.5162198308863074
270.0 389.3302812150002 0.880313436070203 0.8073550332848873
271.0 16.531884977 0.9035042601353088 0.803746926641716
272.0 289.76202640900004 0.38480415146777697 0.16007685614110512
273.0 1525.848573594001 0.22920413119241675 0.26798947605034223
274.0 0.0 0.0 0.0
275.0 756.8239228739998 0.7070562235370628 0.5967285630001381
276.0 793.2507612219995 0.5797765130673705 0.7068710891800791
277.0 298.926937559 0.5126060428562472 0.16762798616196034
278.0 0.0 0.0 0.0
279.0 401.9225846580001 0.3473381072925453 0.7044164162905213
280.0 1918.892543794 0.456971155292818 0.4722965345748356
281.0 71.72131403499999 0.5539284064729211 0.3160115770115944
282.0 0.0 0.647109204291173 0.4317816909235464
283.0 180.20232128900003 0.19921203964753667 0.5780168471823963
284.0 1183.6109172190004 0.338250868522728 0.5621699260516005
285.0 586.5519862560001 0.5721181562303097 0.5690774167364581
286.0 1876.0351096960003 0.1542394238644224 0.31731739343243603
287.0 3927.1605160259996 0.04831789579502452 0.2966579461212334
288.0 2853.817709684 0.39547370533500176 0.11015173558878509
289.0 911.9750167939994 0.554574900720894 0.26753042220186096
290.0 0.0 0.0 0.0
291.0 619.8197920089999 0.5363002608782509 0.48898815929446865
292.0 240.3783757029999 0.5995999586406038 0.4716503425282453
293.0 283.906261587 0.8253569666189879 0.830337270844057
294.0 0.0 0.0 0.0
295.0 2264.599827478 0.48118293947197704 0.35221850548964645
296.0 0.0 0.0 0.0
297.0 469.32919619800015 0.7665366999135609 0.3739901842332986
298.0 9.444956481 0.3752577041948391 0.17102900439506377
299.0 136.86518903599998 0.21351633905887313 0.5557714070386678
300.0 1775.6706072929985 0.2990792225998581 0.5215758056077641
301.0 1204.693541015999 0.9339243962424163 0.5873756917097378
302.0 3218.861483124998 0.6693994426708394 0.11769654070771951
303.0 253.663744224 0.48145604907374434 0.2624788185297579
304.0 3045.0302257350013 0.7169588162490165 0.6413510098372034
305.0 106.878849869 0.5681949438773 0.3649909964991065
306.0 2938.5200849969997 0.5206955446569103 0.6435915488605695
307.0 77.77871219400002 0.6493159124806701 0.4736469053281216
308.0 705.3689340239999 0.768684193509454 0.5979762585501143
309.0 0.0 0.0 0.0
310.0 0.0 0.0 0.0
311.0 1384.3648727749992 0.29045908744232507 0.5691775841825136
312.0 171.20739682399997 0.8931763973940688 0.7929576073639852
313.0 797.7004920730001 0.6876438731924858 0.6156336436882732
314.0 717.2481971709999 0.4290188821358882 0.2917250177456838
315.0 2883.507870454001 0.5023364422735587 0.43382839038220394
316.0 924.888679835001 0.6381896199643504 0.5890990617056041
317.0 0.0 0.0 0.0
318.0 424.67697299300016 0.3784936093168325 0.5197323820948802
319.0 282.162741337 0.7102381703145306 0.5295373605271411
320.0 0.0 0.8590462965609601 0.7262838984014267
321.0 834.8868853200005 0.8948341204140893 0.7975553594484486
322.0 487.9293900310001 0.2256191902966952 0.30218083652559086
323.0 482.3252698889999 0.7733687322517034 0.6602608334680468
324.0 0.0 0.0 0.0
325.0 106.67017592500001 0.6083424649397133 0.3796650012692404
326.0 287.42202530099996 0.7706787851614605 0.5734581061929329
327.0 0.0 0.0 0.0
328.0 293.63658086899994 0.5063162839896657 0.6755105669595954
329.0 268.94938432 0.9140102914943443 0.8292183032454206
330.0 977.2266694809997 0.39398679000998443 0.49123250471166025
331.0 103.18981511299997 0.8137143777526107 0.6667339295847089
332.0 266.62761532199994 0.7634073795858988 0.5882490447494179
333.0 365.12702169100015 0.7930905091088618 0.6188069842006203
334.0 24.165307245 0.8160346386236584 0.6391420230513611
335.0 1227.9000360970012 0.17832258843813648 0.6235846719958424
336.0 1262.6160272619989 0.08751048176735476 0.23972274449417785
337.0 342.832820431 0.717340812175801 0.7091152603452338
338.0 73.88921776200002 0.5153094686684718 0.17510130986112118
339.0 0.0 0.0 0.0
340.0 900.5401384130006 0.8456327037545918 0.8082382506344081
341.0 329.88966279999994 0.20522872748532955 0.1681123307655788
342.0 1210.922687027001 0.5082889502585658 0.4134371892954246
343.0 37.938271363000005 0.9230708614614463 0.8549816644042743
344.0 426.65118972700003 0.8679968884422655 0.7394698834636357
345.0 833.8832375820001 0.8606685509173739 0.7653761211899898
346.0 143.45889827300002 0.8188874336676855 0.6468581287976782
347.0 1337.505123694 0.3867578312852056 0.109823356248737
348.0 0.0 0.0 0.0
349.0 1940.6638037940004 0.41906229137138695 0.6884921938014409
251.0 902.3701958990006 0.4362293935446645 0.4848006128132752
252.0 0.0 0.0 0.0
253.0 821.3583256449999 0.6341487760300663 0.6321039730673665
254.0 879.8821465709996 0.5864401551104073 0.4993892835028514
255.0 409.54171844700016 0.7830458812778421 0.7546649868086772
256.0 1086.0794974629996 0.5663384093951436 0.3981021617061611
257.0 858.1583138339997 0.3333414970296889 0.20263124259093954
258.0 0.0 0.0 0.0
259.0 1671.2341969469999 0.5027989280934122 0.46130815456768204
260.0 164.74916555000001 0.5230066883028394 0.3110587497878552
261.0 778.7946035600002 0.2197472228849721 0.1617240407468348
262.0 1237.8144847380008 0.41552013734369175 0.08690466334999707
263.0 1861.1355112059996 0.5525184300850275 0.6651615105781595
264.0 1244.0953416319992 0.5616205123875857 0.5150264358305078
265.0 440.4439067769999 0.02073559324542003 0.02191479641940221
266.0 830.063223228 0.4397055463516772 0.4216829786563407
267.0 21.656551878 0.8707004540147214 0.739524358770324
268.0 1360.4096343629997 0.46081502798762264 0.6902511472301371
269.0 431.5792955410001 0.5086218026586443 0.4823133265482777
270.0 7.015012174000001 0.8670593218206086 0.7366479902500642
271.0 240.934008508 0.7389288510459969 0.5717483724208215
272.0 0.0 0.0 0.0
273.0 1663.7421977100007 0.49773232844790005 0.4468652773420873
274.0 47.923946761 0.9363067576609616 0.8664989325299034
275.0 1879.655497234001 0.3799610757238513 0.28322876702780014
276.0 22.436302819999998 0.8851586541126341 0.8391411776697043
277.0 308.43310710399993 0.8180648295994922 0.05904961200753387
278.0 1781.1853170349978 0.5197874416607567 0.8049380386342947
279.0 329.4872934639999 0.4437051416965257 0.5376526386990921
280.0 1233.21878628 0.8464576717236862 0.7572810694480004
281.0 94.77587786999999 0.7077206414483833 0.5290947481300885
282.0 570.4676572679999 0.34633167604186726 0.5011762850740445
283.0 1443.4998877550001 0.4612129800582538 0.7303784334796448
284.0 161.549577464 0.3874490472927591 0.38212574650095693
285.0 75.15927317000002 0.6976050683443953 0.430152607824145
286.0 2141.3942609480005 0.3136093291380851 0.2396181343284539
287.0 0.0 0.0 0.0
288.0 525.7673282719999 0.3396164688164471 0.33193186804034064
289.0 1651.5060164559995 0.6988004288023025 0.5704504952528199
290.0 607.3550470839999 0.4830569103999814 0.42566705443510455
291.0 456.9152828809998 0.7865957697284726 0.4598327494415695
292.0 339.6671011689999 0.6546031832099123 0.4119592380635726
293.0 0.0 0.0 0.0
294.0 0.0 0.0 0.0
295.0 816.30085532 0.46510324980371254 0.2759968890838879
296.0 2070.680105295 0.7500699006911363 0.2240175470232982
297.0 0.0 0.0 0.0
298.0 1777.6901632219988 0.3301591872983089 0.2534552891810003
299.0 160.909715892 0.3974363148608137 0.188687926613002
300.0 1116.4834285990003 0.07048085453411472 0.3506476637492631
301.0 1106.2558842210005 0.24829162060134524 0.3678057408896712
302.0 2015.338610794 0.3076358441055014 0.37678613818917733
303.0 1021.716742642 0.38063298171817433 0.5265981878120284
304.0 0.0 0.0 0.0
305.0 1521.8530984649997 0.16834750471934795 0.5501434860872524
306.0 817.9803810559999 0.7158376920439269 0.45390904360842727
307.0 1232.9616591899996 0.2053152111143921 0.15978302140551767
308.0 227.23740396099996 0.3382664119333869 0.39735840614088047
309.0 1052.0082027489996 0.6166290711255293 0.14446408787811427
310.0 922.9068207310004 0.7796855897058005 0.6353073450127327
311.0 89.32864197400002 0.7820412580954167 0.6197149055320645
312.0 1751.694335907 0.6650968073858629 0.5240119249228835
313.0 412.33270406100013 0.4736583277498474 0.8349324898208405
314.0 746.4292268360003 0.7555742952381975 0.761705318276933
315.0 130.78923713 0.30790177640708666 0.1669275299243032
316.0 1435.6663161430006 0.7359191427334337 0.8919061180186855
317.0 1122.1703313039993 0.284735568882099 0.43507363837551494
318.0 0.0 0.0 0.0
319.0 542.69859422 0.5693891911683401 0.6310283729546424
320.0 1738.4841802840015 0.35533316442207824 0.3366359231326225
321.0 760.8824245029998 0.3827564111620159 0.3482993591440614
322.0 1219.3781267899994 0.23034192384496785 0.5136270848441434
323.0 287.8758573489999 0.8714932207591816 0.7613726859577091
324.0 183.45830988999998 0.8526106127267269 0.7128802660485511
325.0 344.508193181 0.6935004780634096 0.3464085520761552
326.0 172.694119332 0.9053510831443556 0.8101343808183208
327.0 0.0 0.0 0.0
328.0 0.0 0.0 0.0
329.0 1948.3698031699998 0.4211582896476361 0.6584232792089517
330.0 829.6271572960006 0.11961399087580923 0.32354228594088064
331.0 749.9733296489997 0.5053181486210971 0.12650802209647993
332.0 1120.268082302 0.1708143223465512 0.39485301845489723
333.0 487.2525629110001 0.7497159728025096 0.5813065367030048
334.0 947.4511035659992 0.3621999019317085 0.23720632958524362
335.0 995.7471093680002 0.45246445537447616 0.3785067727245928
336.0 609.2755487040004 0.3135396814768131 0.48077660493172236
337.0 0.0 0.0 0.0
338.0 186.396593458 0.6356382582793887 0.5177558792335731
339.0 503.628970382 0.11981067261650064 0.09173743532589396
340.0 432.94976748899984 0.3506332916889915 0.6329378415132444
341.0 241.18235924400003 0.6201100891968092 0.39188865970512
342.0 649.0897098419997 0.5602692476958894 0.42017466138774623
343.0 126.56249121 0.36429884021860776 0.10536023566587555
344.0 55.918078096 0.7009685965097542 0.4776928284830784
345.0 33.32114662800001 0.6739752595926587 0.4988755805257281
346.0 1284.0389804629995 0.7234496196356017 0.13075442445643304
347.0 1328.7306446189996 0.6661009136087874 0.3754561602010084
348.0 0.0 0.0 0.0
349.0 1955.7580375729988 0.3099262345903869 0.5273140010335122
251.0 889.6694256970002 0.4950704172607768 0.20109257239426956
252.0 0.0 0.0 0.0
253.0 1974.1274549310003 0.5657321446646643 0.5040067985031051
254.0 933.8540488570002 0.3410786336331152 0.46001283046994335
255.0 365.08699005700015 0.5571708922586475 0.6893655212726628
256.0 126.17105978900003 0.6121961220001852 0.648777189269623
257.0 1007.9870711719999 0.3746705277347854 0.7198441207768643
258.0 0.0 0.0 0.0
259.0 2798.4251594330008 0.6421017146563238 0.5812442352754552
260.0 1070.6302044689999 0.5152522846763519 0.19858990164215706
261.0 1132.4630319480002 0.5237548853863838 0.6535176513090625
262.0 0.0 0.0 0.0
263.0 2251.9021714800006 0.5008654112890263 0.5819843279212896
264.0 753.1604288659998 0.6739574070079963 0.5913890501858511
265.0 1501.3616277689994 0.07318256838942482 0.38223535470752057
266.0 2424.0219762839997 0.44382274727281223 0.125882070410042
267.0 220.430206625 0.569718636205012 0.29720724347088895
268.0 52.754640429 0.6448357101825704 0.42435269092242456
269.0 527.3563223520002 0.6988694073686612 0.5558175602810254
270.0 0.0 0.0 0.0
271.0 641.3545966419999 0.6907443671160949 0.281779501773694
272.0 827.2652318930004 0.7786310878141515 0.4619656158803103
273.0 39.300567463 0.8051501912476107 0.6353200286569007
274.0 0.0 0.0 0.0
275.0 0.0 0.0 0.0
276.0 253.665165631 0.622537106135047 0.5259973422580582
277.0 232.656521401 0.758924027933104 0.6587553478434909
278.0 205.65185269000003 0.5727903565156712 0.5483838786843808
279.0 121.26850615699999 0.8358065292161849 0.6989848001069336
280.0 929.6020801770007 0.6533532303907907 0.6187246489069314
281.0 225.290281114 0.852158736969473 0.7123943684737122
282.0 1065.840908305 0.3375765967328656 0.42351431646987314
283.0 1506.1293556989995 0.5531985712048277 0.43263984231495733
284.0 113.68602700900003 0.8142807799919829 0.65311899236565
285.0 2342.9572260499995 0.26932799655151024 0.2993155809820294
286.0 803.7766078100005 0.35707266847325897 0.4231137111873311
287.0 96.94372380699998 0.7792439483081002 0.6042931590913837
288.0 191.88432520899994 0.7278729498384432 0.5088378111358715
289.0 641.4153729700001 0.38496863167169154 0.1913400706983103
290.0 0.0 0.0 0.0
291.0 793.8085382250001 0.25373786493741524 0.6260924288568626
292.0 0.0 0.0 0.0
293.0 3263.065949688001 0.21463780261826462 0.37209307608528763
294.0 94.35061186799999 0.69173455213547 0.5858830803640103
295.0 367.2982693270001 0.4171661771102889 0.16032936676891768
296.0 0.0 0.0 0.0
297.0 1439.7944633210006 0.19588044999117932 0.45820565980498834
298.0 919.5721683059993 0.45768707323570257 0.017256594705881353
299.0 1407.0729683300003 0.4661251503284469 0.33614594037318596
300.0 437.98565317099997 0.9201005959227048 0.8358918665781426
301.0 796.8333324309999 0.5063258503885477 0.17404414427200854
302.0 943.7512019929989 0.4076255073194829 0.5275723499009315
303.0 0.0 0.0 0.0
304.0 0.0 0.0 0.0
305.0 1696.3938088799996 0.229786819796821 0.21333599700852707
306.0 1233.0924908879995 0.4657495205373211 0.18334665870625044
307.0 56.268972046 0.6059944501640022 0.43581454975478306
308.0 1866.4399872880006 0.4607444253957439 0.5908268437004079
309.0 1464.0755482709997 0.48276904605317794 0.5280162074148755
310.0 211.37582578400003 0.6203099283284889 0.418719144714877
311.0 0.0 0.0 0.0
312.0 22.366976343000005 0.922360828969826 0.8376827784203694
313.0 1161.2205185269997 0.530327374139984 0.3989135345057143
314.0 543.9262154950004 0.5506387032769722 0.4433976196693123
315.0 949.7357063549996 0.6630379520420214 0.4910599237149681
316.0 684.3839417710001 0.7637177164335779 0.5532855861236406
317.0 1115.9459820839995 0.6354109585470503 0.6572123766743097
318.0 1767.7077872760017 0.4801687063795006 0.7452430803585509
319.0 0.0 0.0 0.0
320.0 736.4214990049999 0.8056328858441048 0.6776311308619688
321.0 138.66129376600003 0.9162374473847865 0.8454973782358942
322.0 402.676657272 0.613652954331793 0.5627435435095138
323.0 0.0 0.0 0.0
324.0 508.56687568600006 0.819795731046144 0.7128762664075081
325.0 1409.5704586220002 0.6741654297428206 0.6733124576480518
326.0 336.02374525100015 0.5522777766112695 0.34910843140761144
327.0 0.0 0.0 0.0
328.0 0.0 0.0 0.0
329.0 1965.9356375109996 0.5870716726860832 0.3654618204948963
330.0 1558.2123220540007 0.3071542677237529 0.47662746575352477
331.0 416.6765105470002 0.5796450385647213 0.2580765184353293
332.0 2287.364329641001 0.13000698962641466 0.4030326207087355
333.0 495.2222379080001 0.3402924838194314 0.16104895421334894
334.0 265.503368522 0.7427365142361626 0.6635189388219036
335.0 206.240177483 0.5918564650373757 0.37790672860498425
336.0 129.834556449 0.6544635109119706 0.38985245103143057
337.0 2424.855489386 0.2457012910332249 0.4922038882920055
338.0 838.374886712 0.03413126139481598 0.32539475911010224
339.0 1007.171471200999 0.3368116544621646 0.5988670559691295
340.0 0.0 0.0 0.0
341.0 803.2103114919997 0.4620973795506413 0.14770476698437288
342.0 375.84932550899987 0.4673947901086845 0.2769584457046467
343.0 6.697109586 0.7140357449264111 0.47289560684020054
344.0 940.9583035670001 0.7127769778643062 0.571242097797738
345.0 305.269021566 0.8306059125837316 0.6888242825402264
346.0 2913.101791378997 0.44324156260362946 0.6338430580361802
347.0 2170.9352216080006 0.5412667199059358 0.5241314586649618
348.0 711.4721697749997 0.23998525338850604 0.26742384588296175
349.0 1338.8907745520019 0.5866536690391302 0.17399096898889357
251.0 978.0284068860003 0.36529461926365636 0.6942382161330902
252.0 0.0 0.0 0.0
253.0 1262.135486362 0.6282378497474292 0.576685269579289
254.0 905.2368235660005 0.6613873995746146 0.3589543042188998
255.0 0.0 0.0 0.0
256.0 223.30432056499998 0.7471553353534175 0.553078162537378
257.0 2988.7365250309977 0.368616808851015 0.41260103233230483
258.0 595.8832642960001 0.8175399844869 0.6267570780235122
259.0 5.084104112 0.5529035513123145 0.38624751604219754
260.0 1096.2913753020005 0.30031599050938634 0.11932512248412955
261.0 342.2927970750001 0.542870780913508 0.42514264553741415
262.0 1404.4979691999995 0.29408387177065887 0.7022582555946518
263.0 1043.1075081939998 0.5905557455106261 0.4123380661910748
264.0 247.26241027899997 0.7899219334555724 0.6025674149831847
265.0 663.3273381730002 0.5704530607621255 0.3977757856767257
266.0 0.0 0.0 0.0
267.0 620.0196567820001 0.7197894480706262 0.592800341206361
268.0 6.466642641 0.713567858015255 0.5126757415208665
269.0 763.2165595520001 0.03591858401918874 0.34151480726253863
270.0 210.699376335 0.7715283794927699 0.5805339570243608
271.0 317.28223475100003 0.731700481114846 0.341273515714282
272.0 1009.7344883880006 0.7143585443456855 0.6339333933193737
273.0 424.5394421540001 0.2080068320319904 0.37435661879297505
274.0 305.0399899259999 0.3232934429773865 0.26528311305801033
275.0 1202.847493825001 0.5871225446155673 0.284915754592914
276.0 0.0 0.0 0.0
277.0 412.1695256149999 0.8106803383742303 0.6453712293928316
278.0 0.0 0.0 0.0
279.0 403.0079008149999 0.7230854318376222 0.5218506111260585
280.0 0.0 0.0 0.0
281.0 711.6270446919998 0.3119422143192916 0.31164687115345197
282.0 1520.3158711970004 0.4247588865040825 0.4421395269752609
283.0 1271.4648971299996 0.14601982459786536 0.42089405696407306
284.0 277.8890814720001 0.9223352983078378 0.8449064093420436
285.0 884.3475384210003 0.7241600559049963 0.6610679407522935
286.0 539.6888528099998 0.6972149891596598 0.5059422276353867
287.0 212.02075403400005 0.8159106166839124 0.497640476908896
288.0 0.0 0.0 0.0
289.0 779.5012339790002 0.556009727036718 0.47634463521068526
290.0 0.0 0.0 0.0
291.0 168.440630821 0.752153556395809 0.7217532856079354
292.0 2002.809894159 0.5535007987511317 0.2801238957601228
293.0 1100.641133304 0.9613479212267931 0.9168901640447128
294.0 1271.964060299 0.5875575539353844 0.31783637474851895
295.0 290.561880198 0.8501331587810226 0.7386856763385798
296.0 813.9150311870003 0.15179773989510892 0.13234398504982406
297.0 340.034350165 0.8585213351994472 0.6882901245033525
298.0 630.9736098070002 0.5006983465370871 0.24101683841825958
299.0 313.6469340009999 0.4513480440204978 0.1111541568157122
300.0 16.881165205000002 0.9211026285925584 0.834395613832879
301.0 530.6292240040001 0.7332093796146888 0.5379106304881349
302.0 1553.9911728929994 0.5367279032867691 0.6975750747646652
303.0 765.7914691509995 0.4296309663446269 0.2648767031626458
304.0 653.457819034 0.42523287214997785 0.28378059004045886
305.0 4046.655578606003 0.3807779982592368 0.3144077000163715
306.0 1137.5713876689997 0.5589401714119202 0.5428397428766326
307.0 699.7758974090003 0.8052804709084666 0.6431743280560741
308.0 187.66250190800008 0.46574097855361335 0.43484139172906583
309.0 162.15161857099997 0.6864948468079304 0.497429945006175
310.0 367.8872748160001 0.25399349470125615 0.09346387884482052
311.0 349.71886641300006 0.6271660665892084 0.4130154956465985
312.0 2761.0198484720013 0.42523371330693943 0.2705660400544099
313.0 91.64787322899998 0.8134120015685087 0.6641774828510509
314.0 482.594287945 0.39645517193355334 0.6690086185217686
315.0 861.5793970670005 0.10074636442696122 0.1265080699664261
316.0 719.7279266550005 0.4586233030454656 0.4791104615277194
317.0 0.0 0.0 0.0
318.0 0.0 0.0 0.0
319.0 1835.9621202709995 0.19278663082862127 0.14025816447199152
320.0 416.4209716219998 0.8249926196472657 0.670849839064075
321.0 2139.7177918100024 0.48327527115836766 0.43901382494588304
322.0 393.3448329529998 0.1419104440177043 0.11296607212726029
323.0 0.0 0.0 0.0
324.0 73.39683812499997 0.8030136767041957 0.6300946666708752
325.0 74.105969499 0.4885555782255052 0.14516497344282192
326.0 11.485089339 0.8185493599436118 0.6891094759425936
327.0 3159.353306050998 0.6457247235829356 0.12551045926852816
328.0 1037.1003365389997 0.6955604353744511 0.4321497201340759
329.0 676.9684388240005 0.10573044617782372 0.0010559947279708403
330.0 1001.7219754200005 0.512135922577054 0.27761265368131915
331.0 319.85262808699986 0.5649004120281823 0.7335858492112259
332.0 3908.967332958 0.8483891987780176 0.8601673624287915
333.0 905.9156904039997 0.29454411100135225 0.20859227452703433
334.0 749.6386288429997 0.6507183518240615 0.6153725477466514
335.0 921.4384864379999 0.7684748249049131 0.589449692114548
336.0 762.6595278200002 0.7142028402394177 0.4979728366586698
337.0 874.6149840049998 0.6932686939519052 0.5289591346156566
338.0 807.458955337 0.4805860980067042 0.2848991065499355
339.0 803.2444499629997 0.6617849379592086 0.5479982868639348
340.0 175.397856176 0.9012570971446153 0.800728609049813
341.0 917.31588443 0.6834349716780613 0.46817282511842045
342.0 144.88514001500002 0.8076036896030528 0.6487252910138729
343.0 271.57714323900007 0.4594044887703213 0.7470063328895131
344.0 665.8271600459999 0.8543554038317704 0.4220755962708501
345.0 0.0 0.0 0.0
346.0 1142.1491315750002 0.7831171982551629 0.6558316725768517
347.0 276.0596154050001 0.8605075958990688 0.7313849477891873
348.0 0.0 0.0 0.0
349.0 27.975041341999997 0.9149908969248466 0.8295453847268374
251.0 547.197352004 0.3427848166870195 0.5670962516322495
252.0 201.55693818600005 0.6842046548914952 0.5147009688069856
253.0 1486.0523746629995 0.8909980246843606 0.18738022080601818
254.0 353.57616501700005 0.8064864713829969 0.8336714954645117
255.0 2038.1192883339997 0.44945262468527625 0.5434390537952593
256.0 1049.740636971 0.5597267194366605 0.7232135320560006
257.0 334.945738304 0.18459452335556523 0.5993265723988832
258.0 627.97214489 0.7866269226626507 0.784605016895313
259.0 2383.518123043 0.6869823415507151 0.6601778422531785
260.0 125.09002498399997 0.6255878456745648 0.46454409952640796
261.0 434.15307698500004 0.3249006285444549 0.18872757476551436
262.0 0.0 0.0 0.0
263.0 0.0 0.0 0.0
264.0 0.0 0.0 0.0
265.0 0.0 0.0 0.0
266.0 363.405449238 0.5712661283364878 0.538757601992683
267.0 486.106788487 0.6248227336299884 0.1647699016240409
268.0 330.9229066590001 0.35472520664753887 0.4217425952392411
269.0 0.0 0.0 0.0
270.0 2034.7957030910006 0.5177808929943788 0.1482871996063711
271.0 1547.729525285 0.5861599679122892 0.3467200682144018
272.0 0.0 0.0 0.0
273.0 375.67092220899997 0.36111030894503704 0.7278846416215972
274.0 536.404619837 0.6203952144718112 0.5985938938365833
275.0 447.60417584900006 0.10618608649666939 0.17511019466600236
276.0 18.179035233 0.4363127836666757 0.25150588413061997
277.0 1578.5993521230007 0.4708213465863725 0.5400457356885012
278.0 2276.9801012350003 0.07203690349977597 0.47762568120061455
279.0 2227.7938095909985 0.5630660294916275 0.3670215606503977
280.0 17.151796109000003 0.6813579239980495 0.45329184969478237
281.0 1356.9207564650003 0.31578352768855816 0.23771620121378537
282.0 1136.7898374589995 0.3009425793239918 0.6054721452704884
283.0 139.466591369 0.8036664263810906 0.652646380916341
284.0 0.0 0.0 0.0
285.0 2321.317120120999 0.30472614009347465 0.54599247564766
286.0 3029.667108052996 0.4653930026331705 0.40820165047107854
287.0 556.1046984590004 0.4800739542559953 0.5217698684434444
288.0 67.08011381200001 0.927502892140157 0.8484442468749253
289.0 528.1938446640002 0.6391422019297587 0.7204249994410407
290.0 2771.8394646120023 0.3325090618885338 0.5357538356361907
291.0 1428.1684313650017 0.546710093569404 0.3643342929167313
292.0 188.93501106200006 0.9107802464194552 0.8231164822456916
293.0 2069.2574543459996 0.0678477637234307 0.175380130067276
294.0 0.0 0.0 0.0
295.0 1534.5790421640004 0.47981251363557664 0.13606442604000915
296.0 1106.2474636340005 0.5830842806515467 0.09559548015534101
297.0 1324.11134919 0.6144131691568151 0.5599729906962063
298.0 1534.905221076002 0.7418343812188213 0.550284228169755
299.0 1236.4195223789998 0.44017516438752613 0.20575339686496613
300.0 1936.180932758002 0.12555919664458032 0.4756781860713225
301.0 89.824799544 0.6827191145346861 0.6163868394872196
302.0 171.57726365599993 0.8874945813597861 0.791771676742002
303.0 470.56293315 0.5626820592726068 0.3549528340633034
304.0 919.8592971929999 0.7035650515971473 0.6377565468154341
305.0 1421.5018144980002 0.627045501567604 0.430074683332883
306.0 131.89367353699998 0.6278168143748847 0.41172605478831464
307.0 1602.868650857999 0.393234867665416 0.26134226027733565
308.0 0.0 0.0 0.0
309.0 48.542770395999995 0.36226910976825505 0.2332501075322829
310.0 0.0 0.0 0.0
311.0 817.2723228529999 0.7480248663346911 0.5312671722777117
312.0 2010.5792639239983 0.4841352722951744 0.5014462911159431
313.0 982.1162794290008 0.18895765591116825 0.21430590562651397
314.0 275.86561355300006 0.45815990258274303 0.11190051943782266
315.0 582.3269863069999 0.7157793482540726 0.25718511533485605
316.0 1066.2974832949997 0.3291543561719336 0.11873301413317419
317.0 257.39634130900004 0.050675773307707894 0.1155997581049406
318.0 583.4751757120001 0.785993723943072 0.7307479162698878
319.0 682.7067341749998 0.08014256679087943 0.4946280640550747
320.0 1006.8954453970001 0.1418344769471965 0.3732533344790037
321.0 199.82175056100007 0.7819361814585292 0.6138567743002907
322.0 303.839312965 0.669883772140865 0.6240468438823613
323.0 1975.0140356989975 0.6542146717363944 0.7028038058630254
324.0 302.34804981999986 0.7394385995009559 0.5513107683279647
325.0 351.402199127 0.33363276526668406 0.5483089845956546
326.0 1159.0652666110004 0.25334035875055366 0.4786218415298184
327.0 1698.6974802870002 0.46592492617454917 0.07722599772482383
328.0 1837.313107790999 0.314785536190476 0.4647090892783649
329.0 809.9899604540003 0.8408532999957165 0.82664723406338
330.0 55.699555877000016 0.28550147147647303 0.08753232098872729
331.0 1532.934447807 0.6363014162692326 0.5951761878101984
332.0 253.49012625 0.1340424472332156 0.11094092432747558
333.0 420.42624664199985 0.5247603504349798 0.4794324495664863
334.0 410.19363306100007 0.6366460984277595 0.3447930422657652
335.0 267.691106031 0.7391903194943618 0.4686402648574303
336.0 310.9407026559999 0.16729743596417193 0.16230791984258405
337.0 0.0 0.0 0.0
338.0 771.2978388470001 0.47896883284326713 0.2605599956338353
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 1373.587132403999 0.6182444790479107 0.48406653178901193
342.0 283.7284459120001 0.7244387489365939 0.6540558009944882
343.0 1428.8151845639993 0.8172519881551369 0.3954526795959316
344.0 710.0934558789999 0.5274800252995692 0.5046846024808896
345.0 346.511038763 0.6775231521963373 0.4525966144251316
346.0 373.44105137199983 0.7373213500271769 0.5575321277953641
347.0 1788.9890930259962 0.4597741096015422 0.22969394206393895
348.0 2608.1071078969967 0.5076371589581179 0.422583689019145
349.0 0.0 0.0 0.0
251.0 1761.3900261680017 0.4823633404477842 0.45182713663607893
252.0 724.2894371349995 0.11247851309500806 0.108191366631712
253.0 83.397263894 0.7770355821726203 0.6188241700795376
254.0 2339.283194403 0.39237566368312193 0.31387374282737773
255.0 1136.3959783690009 0.29527642380963626 0.35575373656134995
256.0 174.681479068 0.6744723549677551 0.6050858697985755
257.0 285.2530495769999 0.8816492435110008 0.7685693044622574
258.0 2167.5901805779986 0.5946659157236451 0.3189104935250043
259.0 510.849128775 0.7011384495836734 0.7289025604643016
260.0 101.732458842 0.9330625712995069 0.8611152682918977
261.0 2390.5513252670007 0.5142486494174875 0.3089335880991092
262.0 343.69043275800016 0.6979944880156318 0.5062424996222142
263.0 313.9068913320001 0.6895233782445329 0.4435660251577485
264.0 198.11597476399996 0.25400697012876233 0.06972962717942366
265.0 0.0 0.0 0.0
266.0 0.0 0.0 0.0
267.0 23.895394776 0.8611099939358163 0.7301173714004745
268.0 402.2420339520001 0.35231920238494424 0.5505797333299027
269.0 1551.919279706001 0.04697917898816058 0.6542507554720669
270.0 1257.5378349890004 0.5531907035307201 0.584643893956066
271.0 2058.638999723 0.6377478043606059 0.4471515585538296
272.0 525.385122904 0.3779826085359852 0.2037304082728449
273.0 0.0 0.0 0.0
274.0 0.0 0.0 0.0
275.0 703.5759286069992 0.35662714728993944 0.25822972639409203
276.0 1768.674834704 0.5143230221441434 0.18352224084735846
277.0 117.60871288199998 0.42459210512342094 0.2329235311078963
278.0 5.919127904000001 0.8467224651839751 0.6865172241871461
279.0 0.0 0.0 0.0
280.0 1139.1088778059993 0.6323389105599683 0.4715051861631316
281.0 482.69230167899957 0.3827479963324746 0.48635092206231906
282.0 70.37930485700001 0.8682097771902877 0.8753403364448814
283.0 31.317505560000004 0.4475713881606394 0.26215152958352395
284.0 2128.9238539219987 0.18707814620458152 0.7853332962157651
285.0 3368.4725584580033 0.4729565554969273 0.39791730480849674
286.0 1405.9699539500004 0.6321937881050034 0.3326273430032926
287.0 1918.2936575800006 0.49592755371652564 0.7117682268652185
288.0 535.9255579269999 0.5232659904641396 0.6301809851088997
289.0 0.0 0.0 0.0
290.0 0.0 0.0 0.0
291.0 2581.998651595998 0.3638602127563937 0.124669599783878
292.0 773.7080023030003 0.8606056926336585 0.7394504163162942
293.0 1574.402386914 0.4166609631030756 0.36435132524030384
294.0 0.0 0.0 0.0
295.0 0.0 0.0 0.0
296.0 1446.5676251859998 0.72792233196607 0.5551948913792701
297.0 1188.155984541 0.5663128530708832 0.6205759519265946
298.0 0.0 0.0 0.0
299.0 1034.7467592759997 0.24156914123793943 0.20661394791577486
300.0 1079.6885161489993 0.2536961219160962 0.37333099472637454
301.0 540.0857113640002 0.7106823545457374 0.5481145987484686
302.0 52.121230063000006 0.8222920004367353 0.6720124479763793
303.0 1236.788578567999 0.6060180101472992 0.3283538932405671
304.0 225.12495212399998 0.7684626289512497 0.6145175473066087
305.0 1434.0521140249987 0.659690754902008 0.7607427635759157
306.0 2087.67073265 0.643299923258234 0.6253966995815896
307.0 1076.8418920350002 0.6331283158280658 0.5551616068595023
308.0 2196.5589898429976 0.43829940049365496 0.15621501023969744
309.0 953.2194981100001 0.5347246533912026 0.26730784801227536
310.0 0.0 0.0 0.0
311.0 114.23971214499997 0.44929180573907984 0.20901313434540428
312.0 659.663027205 0.5440251563854919 0.6267759642802709
313.0 366.19460765300005 0.834571826854481 0.7325705006168057
314.0 862.1525495830003 0.8089973226152841 0.7232914231156491
315.0 86.07886887199999 0.7554185018246687 0.5515188875181359
316.0 46.996461149000005 0.9134553110017638 0.8192682918507699
317.0 0.0 0.0 0.0
318.0 1505.727266097999 0.45558913858489364 0.18687248524386119
319.0 795.9303302230002 0.6294294041667469 0.4868044507144891
320.0 1043.0361104769986 0.6529720374250018 0.5513538260548403
321.0 3.913867963 0.9680206867955952 0.9306234197588095
322.0 2127.407528153001 0.1631816895413011 0.433968737537647
323.0 613.2112774539997 0.8962626391537698 0.7866088702490662
324.0 329.780841316 0.2899600495162097 0.4853316033597736
325.0 817.4482975670002 0.22887218132619436 0.1810475206193521
326.0 922.8980050989994 0.385071566203242 0.31075968845957364
327.0 113.31174448199998 0.4378416985850598 0.7764729124308332
328.0 295.74249278299993 0.879437430183103 0.7743697162790792
329.0 1023.7660608030002 0.30323111472083913 0.16426951792121386
330.0 849.9642985150001 0.5234585373405146 0.5276493677047535
331.0 2000.9741972550016 0.6018499797732036 0.7122826480872975
332.0 1153.0117270619994 0.39984061313687597 0.5047171924938622
333.0 2388.577687495003 0.4310005856478639 0.16719965008095575
334.0 0.0 0.0 0.0
335.0 102.36947629499998 0.8078753814512082 0.6180198118283919
336.0 611.197404132 0.5235730941459856 0.6043503388196066
337.0 52.007235305 0.5091004163362037 0.36173315764985714
338.0 0.0 0.0 0.0
339.0 1877.7188969980007 0.39841536529805244 0.14659555502689084
340.0 501.91302351499996 0.11630042742409397 0.5932117699144206
341.0 2232.914931725998 0.2821588720041151 0.47265439098869616
342.0 1285.689099865 0.48182659478806555 0.5564658082198412
343.0 96.20055582799999 0.6218932550130706 0.3667125218016466
344.0 729.2451619689999 0.7490447926274194 0.3777593270756627
345.0 52.673389310000005 0.2816290731904674 0.3538446915335554
346.0 1674.3733697359987 0.6332252254709733 0.3502606975102638
347.0 0.0 0.0 0.0
348.0 73.526881671 0.7381736198312538 0.48790109030748724
349.0 394.98092125299996 0.5094170154824312 0.2981538217501579
251.0 1320.3935688809993 0.4123549125823496 0.21749406196850374
252.0 83.70231118599999 0.7418239431368692 0.44770680529146256
253.0 198.60290985 0.7049268760020303 0.5173791936749337
254.0 1109.3885214750003 0.27568179260596337 0.43238807074061697
255.0 38.01491779199999 0.8653776045117063 0.7376587867080359
256.0 0.0 0.0 0.0
257.0 79.901678741 0.8340192718052951 0.7000291170500805
258.0 326.95558414799996 0.453472406085719 0.06985970512166371
259.0 1898.0366958839988 0.40497740729935394 0.6781743118192698
260.0 1355.2065530230004 0.466035801498606 0.6787685895509673
261.0 0.0 0.0 0.0
262.0 381.37734156499977 0.8125908525658095 0.6747499298512486
263.0 731.3223472649998 0.8077689283466577 0.34266960806482477
264.0 1046.2540061140005 0.5072052207652407 0.5232559842850067
265.0 833.3464472390003 0.36874896837446164 0.5476447030931677
266.0 167.853472348 0.4249004598148171 0.24953786048834858
267.0 111.48334372400002 0.22751230942762382 0.4081487199488772
268.0 1015.540353867 0.27229222120250673 0.19808537874578433
269.0 577.3680276830002 0.7333745482791494 0.44066605887347293
270.0 102.79727640399999 0.9563193389500212 0.9071249710038944
271.0 0.0 0.0 0.0
272.0 1407.1161931589988 0.059406822446384296 0.24358454489124542
273.0 26.050729317 0.7116069598285569 0.5043242194428252
274.0 1170.561495393 0.4291067260221296 0.3879060404312499
275.0 1372.344188201 0.5411046908866465 0.7065359222692992
276.0 229.84087404000005 0.43663546759545474 0.2641563509382538
277.0 1940.0845840730021 0.4618282655156062 0.6595876990429728
278.0 1756.840093498 0.285037895790278 0.6071483985990267
279.0 293.562108022 0.8269592835379 0.6839112532419322
280.0 1057.0624685490004 0.8411025254804227 0.7817476132654043
281.0 481.8261562680001 0.7462656352627255 0.5353067512907563
282.0 0.0 0.7215296830859556 0.5229881362423268
283.0 364.52394461800003 0.29875136494623566 0.32478799817113224
284.0 908.442243477 0.2749942345302408 0.20612690344403906
285.0 300.398852477 0.3891985642231785 0.3679103775657688
286.0 1063.8614865390005 0.8332267588381811 0.7145779883370527
287.0 922.2543756690006 0.5255721452123725 0.3390907107954906
288.0 914.1745414979999 0.5668500433977932 0.46809221626251857
289.0 12.396055694999998 0.958488278329019 0.9124467858517772
290.0 67.124422647 0.701629911052667 0.4968270099305879
291.0 751.8583811449996 0.5407443932569981 0.6221732164735123
292.0 449.644232481 0.8172517631747471 0.7824730995005983
293.0 884.6629093499994 0.41306910023324206 0.17661982451288166
294.0 0.0 0.0 0.0
295.0 0.0 0.0 0.0
296.0 0.0 0.0 0.0
297.0 650.6248709999996 0.8802730387574764 0.7331417395537504
298.0 2680.483046348006 0.17782800440123564 0.25078320420291705
299.0 0.0 0.0 0.0
300.0 0.0 0.0 0.0
301.0 0.0 0.0 0.0
302.0 1097.3083716720002 0.4579603923733662 0.40749258373228214
303.0 1739.7520954940003 0.24766108967416273 0.20332720799705015
304.0 1447.079404171 0.3034116999438704 0.3654982251870273
305.0 10.54220801 0.06001638746647788 0.1554747728193796
306.0 558.7450564019999 0.5446858506437283 0.2692929657963637
307.0 401.49589824099985 0.8488652183165047 0.7084084466615962
308.0 1755.8899655319995 0.17270537580204978 0.40568414828678845
309.0 64.912939717 0.9018363054086266 0.8289132677646969
310.0 911.6163538389997 0.441540669092296 0.1978707253091534
311.0 144.029395831 0.6474448326068646 0.5267079641048871
312.0 570.4103430889998 0.5259537087600511 0.6053610871751767
313.0 341.46128602299984 0.8709993506196495 0.8245807050429254
314.0 1975.6981978420004 0.657505706596568 0.674561187582342
315.0 119.65669003900003 0.3823754734176649 0.25253899420561443
316.0 0.0 0.0 0.0
317.0 603.4796011730001 0.391616222696539 0.30873821099010085
318.0 321.9410877909999 0.42246101408370906 0.45084982475966645
319.0 1295.8434225070012 0.4700118389828281 0.2537646309993546
320.0 1840.8496286359996 0.2551506708530146 0.24401770683090135
321.0 1125.4599648890005 0.28966304335731957 0.38048283164637275
322.0 0.0 0.0 0.0
323.0 1353.9309043500004 0.5598944069373955 0.5558726031181165
324.0 795.2400269470006 0.22588041693523409 0.33644250634510436
325.0 1263.5138224890002 0.42472632514956365 0.38852295971353307
326.0 0.0 0.0 0.0
327.0 203.70441555600001 0.64767158036155 0.47377700167835773
328.0 21.038854605 0.6495663572493924 0.4805753864575066
329.0 751.9449453369999 0.6460166698247497 0.757181113147637
330.0 1167.9808408230006 0.4833931130586707 0.7356091344466656
331.0 1005.8259677990001 0.11101984291971922 0.4690643676838665
332.0 220.24647756600004 0.7999384125206743 0.2797081740670351
333.0 0.0 0.0 0.0
334.0 1118.6441877359998 0.13412822687469644 0.5202570636231459
335.0 804.226465287 0.8189946598621441 0.6951799214730325
336.0 268.718629127 0.7265643292382739 0.5612850842356131
337.0 550.9204279019998 0.8876543908539243 0.7752787484258208
338.0 5.506368655999999 0.4077944899763796 0.2495853425977833
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 272.461787783 0.7775786172194349 0.5681907941599937
342.0 378.128041197 0.5666978520231042 0.7866833634870628
343.0 425.023734938 0.7069984086286213 0.4066540081975634
344.0 2072.5168320219996 0.3778264271767424 0.5608514153326543
345.0 761.4772978140005 0.3873118933462173 0.32556746266914266
346.0 550.7500020910004 0.6657925752584293 0.7830769750166982
347.0 0.0 0.0 0.0
348.0 3312.8966548960025 0.3831567157211852 0.47883965140680945
349.0 583.6655940050001 0.43837668676459834 0.4375409828200641
251.0 173.08161668500006 0.9364570870646494 0.8659535154791699
252.0 774.0293354680003 0.3240271641206483 0.22750716370685262
253.0 354.76247999500004 0.3223809734835105 0.18036744271945299
254.0 4.028472388 0.18139784165643374 0.22093965753559258
255.0 2766.8292651929974 0.6947218661239172 0.4778604333401059
256.0 773.3721472069998 0.871597141247444 0.7990328027575212
257.0 775.5416563400001 0.11629557213908409 0.27659873080126257
258.0 936.8005117209996 0.6034789252343497 0.4054130844501399
259.0 0.0 0.0 0.0
260.0 0.0 0.0 0.0
261.0 0.0 0.0 0.0
262.0 2161.571264755999 0.6993957138706123 0.37412396203808873
263.0 1054.5615171319994 0.6637137130249562 0.4817827161268697
264.0 607.5684462129998 0.36450676492092926 0.4899466246461964
265.0 712.2597403230003 0.3498787803143739 0.24390941180611606
266.0 820.2174706019997 0.31295925088285453 0.4955257245647419
267.0 455.53020986900003 0.8466761162748934 0.7097307056644173
268.0 884.8925897709998 0.6851077214079271 0.36219032681023683
269.0 1169.6439937280002 0.2993190549006142 0.4182369504235641
270.0 21.201428418000003 0.6843106968367522 0.4768060693461193
271.0 0.0 0.0 0.0
272.0 0.0 0.0 0.0
273.0 0.0 0.0 0.0
274.0 0.0 0.0 0.0
275.0 0.0 0.0 0.0
276.0 1.80805754 0.026003892699502918 0.003154835624349263
277.0 1341.2112410899988 0.8155264794262898 0.5354776523934353
278.0 1118.156599845 0.613156435754169 0.3964634101449854
279.0 1223.5806694030005 0.529604726700432 0.30505453524488485
280.0 443.7522081940001 0.25606306897023184 0.12871632486260048
281.0 353.23592784 0.21420219883113656 0.40235718794372516
282.0 319.354434397 0.8623153963258049 0.7288792036037501
283.0 2567.4404684489978 0.6440764442439229 0.5305799556670285
284.0 2331.496184625001 0.30424622145625463 0.3236982703282249
285.0 1441.8447507840006 0.6031008169817493 0.5202849999966819
286.0 1527.6726014260012 0.2878024293719913 0.459975483576098
287.0 0.0 0.0 0.0
288.0 174.57676141000002 0.8709051162028918 0.7442053134914122
289.0 612.9704560639998 0.7124796389005802 0.8494125031022473
290.0 0.0 0.0 0.0
291.0 785.6140518760004 0.6178109751101118 0.30557218502211364
292.0 84.79253942399998 0.6431038607822643 0.4399408917339225
293.0 0.0 0.0 0.0
294.0 0.0 0.0 0.0
295.0 792.5805206359998 0.5334085565272536 0.3089364062787757
296.0 512.0677128639999 0.37788592200044807 0.16217991062506298
297.0 396.58570061599994 0.8167537750943424 0.6642971757844658
298.0 1356.3011123620008 0.2693063360067454 0.6011114426975344
299.0 126.78795745399998 0.4898169348953718 0.6504003133417803
300.0 2450.3599964219998 0.17621162485259578 0.25961939116850197
301.0 814.7594799320001 0.8508767298891265 0.7698398265587305
302.0 443.62917163799983 0.8272288587156107 0.7759390358577929
303.0 1684.7919830240005 0.16262078206638012 0.5793620402209618
304.0 280.54294954799985 0.32237397116628647 0.08868063203818587
305.0 1422.401820353999 0.361024645728363 0.3062192645505943
306.0 1790.1860301449992 0.5306462896304105 0.29412616963347427
307.0 308.275681214 0.540716767813838 0.48801420451578237
308.0 2224.8183334400014 0.49290883910742767 0.5326668098179548
309.0 0.0 0.0 0.0
310.0 21.986634219 0.21918024928342214 0.19418523182613032
311.0 793.8544551860002 0.9228754741354793 0.8434327824146286
312.0 1764.7819352969966 0.782496495169865 0.29084831373220943
313.0 545.117387507 0.5844144787720776 0.5235080658995692
314.0 203.516753367 0.36282008897743834 0.4275301087194682
315.0 722.0833139599998 0.7184537346658385 0.6579830644661747
316.0 522.6127369559999 0.34792637044563923 0.2667844492502978
317.0 41.56057448999999 0.8941841064734245 0.8126608132249008
318.0 1078.093920685 0.5698022600094291 0.34325542384629537
319.0 1663.7398531539993 0.6604183813805582 0.43338871479971497
320.0 598.874208884 0.4990376672690797 0.4499696086577882
321.0 61.58257133099999 0.8996509517585949 0.7933726222471893
322.0 41.361943785 0.8912851253999191 0.7975782790127055
323.0 1304.9360366590001 0.6615494683606975 0.6795413550838363
324.0 1731.1677526169995 0.2881109185846074 0.2780741325252964
325.0 133.17665721599997 0.4453945222435157 0.4197831493364934
326.0 372.24318077299995 0.7551503368539969 0.5878373801227778
327.0 2827.9227695120017 0.37869769851088925 0.5447537827283571
328.0 809.5620001189999 0.6629667801196121 0.6910194153739583
329.0 148.723991602 0.7139026845420955 0.5736341361068099
330.0 713.8316165979999 0.4289639151354862 0.3889179757097047
331.0 277.40325686999995 0.8211383721813439 0.8793367773266362
332.0 0.0 0.0 0.0
333.0 1162.4532328229993 0.8366892773764467 0.7495578102114552
334.0 831.4079716360001 0.34388165962911504 0.39115729687056633
335.0 0.0 0.0 0.0
336.0 57.541944644999994 0.5522340686567663 0.3392063013701413
337.0 856.9411049170001 0.45100456422331464 0.10311330981350411
338.0 1600.7661710970008 0.5002850983397421 0.3010623686757242
339.0 742.5995053989998 0.704272354031543 0.694423211828446
340.0 1429.8002757339993 0.8274398875364524 0.7554844142997716
341.0 132.573728496 0.8230880257205174 0.672143815108365
342.0 1068.3330442629992 0.7878727870161992 0.6123629611221988
343.0 366.9931271759999 0.8877504210411349 0.7718221398970148
344.0 176.21586077499995 0.6611786906775896 0.520246280795098
345.0 0.0 0.0 0.0
346.0 205.98894157900006 0.8592561791456236 0.7965705523259003
347.0 162.46524222799997 0.6703134264447024 0.6982624432911593
348.0 0.0 0.0 0.0
349.0 1716.425419685998 0.11186075091121664 0.21236369872383434
251.0 143.38784844800003 0.8469059866694885 0.6886572167869426
252.0 1671.678860237 0.496231960279438 0.5522670656108566
253.0 1915.2502279469982 0.48236274061222784 0.20026124502564088
254.0 295.57996470500007 0.039175113004227005 0.3376134349216838
255.0 754.5265347579998 0.5783560182079966 0.6495500091711458
256.0 130.36241342999998 0.5911295268718162 0.3806459917142869
257.0 3315.7437120229956 0.5064912948508065 0.33330153951525476
258.0 563.2817891179996 0.8037258036156718 0.6360359594518311
259.0 490.68808843899996 0.7022618083668105 0.3541969067338649
260.0 1598.6065302670002 0.4989817205670536 0.4022811763279605
261.0 856.1496660959999 0.5699998559233175 0.32280270647524995
262.0 67.153360756 0.771720119552285 0.6368203913548223
263.0 442.92051084900004 0.7442781566969864 0.5787141680208492
264.0 1800.6358644190007 0.6431652840802942 0.3054184459899056
265.0 3473.2389462140018 0.37140699891421813 0.4900353131995401
266.0 0.0 0.0 0.0
267.0 46.025218381 0.8474208903033658 0.7092027518983867
268.0 118.13909170200002 0.634979333578921 0.36866349716594843
269.0 167.17806902699996 0.6305056995586825 0.5419522019321861
270.0 1590.28288296 0.5233366996101786 0.5126293582123665
271.0 836.1621200949999 0.3626460354681118 0.5823095606226256
272.0 1042.0529190990003 0.6797709022105589 0.4161727928568562
273.0 40.845297198 0.7884197135845527 0.6293956481380074
274.0 1384.1843072040015 0.554458172448393 0.5512711383559589
275.0 559.4198995230004 0.5317667187037098 0.6651281996810223
276.0 0.0 0.0 0.0
277.0 268.582017174 0.44661852962594134 0.3408805627386288
278.0 71.623536151 0.7307756166638913 0.6009876852550795
279.0 976.5351996200001 0.41036948644906546 0.6210446559566698
280.0 0.0 0.0 0.0
281.0 0.0 0.0 0.0
282.0 266.54454079199996 0.77046306858111 0.6312432083022764
283.0 43.865498942 0.6255887233693863 0.5093469994375909
284.0 1498.6978528009993 0.5619054387521109 0.3617325718308664
285.0 621.224449089 0.3213749326112059 0.48276000608895747
286.0 103.994444082 0.6740607026980655 0.7186569884432301
287.0 1905.7139686939975 0.8447106885419545 0.5076225016577498
288.0 0.0 0.0 0.0
289.0 0.0 0.0 0.0
290.0 2010.4963898729986 0.4741207741058017 0.4489330793662997
291.0 425.32016195399996 0.8693271205562013 0.7583001454207633
292.0 24.556536172 0.7647119215662338 0.5618460978655252
293.0 1426.380031041 0.5714640941952107 0.6514858693126794
294.0 367.82447853000014 0.8229282613282822 0.727660815411156
295.0 1458.81601606 0.45947722886562226 0.5783962597466111
296.0 296.681253915 0.8208161220094615 0.6761575971815983
297.0 1260.102670996999 0.6920516391896827 0.6365802187371896
298.0 621.198656114 0.6662534711816483 0.535628002375806
299.0 0.0 0.0 0.0
300.0 567.4716050830001 0.7153743147544778 0.4872942279293373
301.0 290.31209573000007 0.657929759720461 0.5038331811548843
302.0 153.68903952400004 0.6354183862468802 0.6250893879252213
303.0 2415.2225753519992 0.837154920952865 0.2736069378010818
304.0 236.425696682 0.8793788758750121 0.7638985969845052
305.0 1167.8537631809997 0.20717992536096957 0.6649248058627464
306.0 0.0 0.0 0.0
307.0 582.018493157 0.7327982356568178 0.5970725829233015
308.0 529.1206228859995 0.5384903635669115 0.2773804953863919
309.0 1083.7985897709993 0.6383394985198617 0.5441554179565624
310.0 41.936715963 0.13552239845833264 0.08097091062889364
311.0 0.0 0.0 0.0
312.0 0.0 0.0 0.0
313.0 15.50273751 0.8058227570454886 0.6559720112228139
314.0 58.08037783699999 0.7379090165715382 0.563619713443832
315.0 0.0 0.0 0.0
316.0 340.08294336800003 0.3183632794332162 0.33433175387241043
317.0 1612.9630199610006 0.41975894449228374 0.6489916479300435
318.0 686.2390229880006 0.4440501318991052 0.5619370843706677
319.0 209.67278301999994 0.7986377155747953 0.6303533420547084
320.0 94.204522302 0.5854004000881778 0.4375063638905558
321.0 1898.5940518439998 0.7284897060530143 0.5539823787512933
322.0 0.0 0.0 0.0
323.0 467.95130504799965 0.14113212985413817 0.38367552609076444
324.0 130.45364427799998 0.48600131240651256 0.38653478740586056
325.0 121.20915298000001 0.39925457156520544 0.4199829542877371
326.0 475.2221267810002 0.49893158754744965 0.3770096504916134
327.0 684.5951171140001 0.36149887280365295 0.3736863689630349
328.0 0.0 0.0 0.0
329.0 2777.9222598190004 0.17882423834902228 0.5515323155829758
330.0 0.0 0.0 0.0
331.0 721.9323112479996 0.5500045753353017 0.2089719179318368
332.0 546.1726581500002 0.6448751429419733 0.2558580266329329
333.0 2359.7365308309995 0.4780371665065906 0.5192025939101776
334.0 62.404581879999995 0.8868207367208633 0.783754041583723
335.0 1065.864229699 0.8218457821319176 0.8558171652213656
336.0 0.0 0.0 0.0
337.0 158.028266967 0.9110409652336187 0.8198708045992501
338.0 830.3483418239998 0.08210062773665677 0.24666187325505334
339.0 683.5929059590006 0.6082929601073127 0.6242993423009775
340.0 635.2659233100001 0.5879792369798207 0.4596456429442044
341.0 0.0 0.0 0.0
342.0 579.8835947030001 0.7489772561261154 0.6076526291888295
343.0 107.44844654 0.6505415032932605 0.4405917350192507
344.0 401.6609003129998 0.8031543454192762 0.669222233170624
345.0 357.62388499099995 0.6527751647556042 0.31132249795739314
346.0 307.96686432700005 0.860944677761756 0.7466042063903536
347.0 93.15242414399998 0.71080260479012 0.5264205706930322
348.0 1176.727335585 0.31319518869622553 0.40214391690534507
349.0 0.0 0.0 0.0
251.0 249.142244804 0.8183519598718848 0.676087206042053
252.0 501.21508945999966 0.5440560459909568 0.5117279357944541
253.0 334.07751259500003 0.27619155841428916 0.23253662807403305
254.0 229.92058925700005 0.8093361910596022 0.6396097886102683
255.0 1442.7924540930005 0.6692003847991493 0.7206142637902184
256.0 242.59609219800004 0.5123207149772946 0.4049709191900794
257.0 1781.5504094760004 0.7937301382957628 0.35949400152375055
258.0 525.8717477399998 0.5474126210692064 0.4583691336839138
259.0 499.1617925820001 0.145301553278118 0.5021937081446081
260.0 35.472461689 0.9138322029846349 0.8270767411256855
261.0 197.45954576499994 0.7896622815335471 0.6216236384575304
262.0 826.6467677390001 0.6207637197781778 0.643283052047313
263.0 168.652716804 0.2580313896659179 0.14210276906554536
264.0 621.1366342429998 0.7928632658415465 0.742823709988178
265.0 833.5881906799993 0.5167492609954023 0.44897686810346044
266.0 1484.9757844119993 0.254620443696548 0.23460563561983008
267.0 514.2692529560002 0.7866042159076925 0.20944923741949262
268.0 0.0 0.4467146482615903 0.23440342285287138
269.0 2381.269610384 0.2373033697442678 0.5901430512749088
270.0 0.0 0.0 0.0
271.0 193.68552023400002 0.7691218633040185 0.5951342681189149
272.0 1031.821330701 0.5935467225415465 0.5284655008134391
273.0 3103.0625003730024 0.5257164513575387 0.288710195117425
274.0 337.46828845500005 0.5409624185947587 0.41252559101575187
275.0 264.95439411999996 0.3489249271662484 0.2041359041667361
276.0 501.001330488 0.5690630413952549 0.6930135065277607
277.0 0.0 0.0 0.0
278.0 205.93267962500008 0.6415948304500166 0.40164790442536114
279.0 1823.7081207249985 0.36773015647291285 0.36932591370808115
280.0 733.3301119650001 0.824019141399699 0.34690182403315245
281.0 1984.4772065690006 0.4182751493391818 0.3668437245719504
282.0 35.201328832 0.8689044792260829 0.7446535388202654
283.0 0.0 0.0 0.0
284.0 158.90101557199995 0.4123113658048988 0.13403400639596166
285.0 47.748258298 0.32212645665327316 0.1578193491158814
286.0 50.82435298099999 0.7813745748789409 0.5928207023326261
287.0 1678.4465985789996 0.22683836126355728 0.16274284865716787
288.0 1159.4593668709997 0.430668927762236 0.4310740624729723
289.0 558.0738963120001 0.8107117165792599 0.4772097274395475
290.0 0.0 0.0 0.0
291.0 745.6417016339998 0.41756108210541537 0.4690994600500249
292.0 16.439887651 0.5148471442816591 0.3223647643890911
293.0 14.300542368999999 0.8941527307828626 0.7817748668305111
294.0 1643.1461709620005 0.4785994951229564 0.2910999054525748
295.0 1692.6812286989998 0.32078709101005537 0.37744201489689716
296.0 0.0 0.0 0.0
297.0 2757.649152256002 0.6092689802737365 0.5607165801807931
298.0 1654.9214979720014 0.793951191279143 0.6482435056395592
299.0 243.114067827 0.8429417898441852 0.7005648934272594
300.0 225.43235221799995 0.5258594331793268 0.17316154548059154
301.0 595.6981046319999 0.7640299485886046 0.7078474172939805
302.0 147.34069695299996 0.8660265842195354 0.386905866096598
303.0 259.94794800600005 0.8334786249072182 0.687333794064127
304.0 1241.7564005490008 0.5630704290208931 0.3085054362639244
305.0 608.8130687899998 0.7427004382225725 0.6086618550781739
306.0 335.025897333 0.6669313445353181 0.30321868910983346
307.0 9.450676199 0.4367296151162031 0.3059908128931334
308.0 353.38755708200006 0.7702802119101023 0.5702145069509474
309.0 232.06236002199995 0.7137227463700628 0.543055502480782
310.0 269.20782797400017 0.7092466180625455 0.48593004793717576
311.0 2336.5882985880003 0.7432683662425961 0.8421470479512255
312.0 68.684277378 0.9297680864938022 0.8502160365990818
313.0 33.850021722 0.5472834775953284 0.6312377726784025
314.0 443.7139938060002 0.3085727532167952 0.29334561646331686
315.0 223.18925225200002 0.6471090873304322 0.44248615240736194
316.0 498.72721003000004 0.5692977582478475 0.5399324423940324
317.0 297.42256276100005 0.0513299269186589 0.2951468876075384
318.0 2188.4773448639985 0.3290282365845705 0.503866255317776
319.0 959.2041535090001 0.6336347126406229 0.19795503425777003
320.0 1596.98050104 0.6294287345262802 0.3349059185616045
321.0 688.4524977019998 0.7644974696998713 0.6217352478140458
322.0 460.1350090600001 0.8437986194452312 0.7410145555408747
323.0 1229.3095186990001 0.14050096928357841 0.08480113712688343
324.0 347.49761822700003 0.7689351516941315 0.5650424403198355
325.0 214.19187506299997 0.4676913898825065 0.26584873861944286
326.0 2362.8962350130014 0.39571623918412013 0.25221037874146035
327.0 317.8896152599999 0.25239897845494236 0.4970330603890841
328.0 0.0 0.0 0.0
329.0 2039.1852720910013 0.4284531133777069 0.411208297723633
330.0 153.56282402699998 0.631055144328258 0.3385756387026811
331.0 1422.1022296489991 0.4205814879151408 0.46060335882762554
332.0 49.226752715 0.8890099169210218 0.774976250939079
333.0 596.300858903 0.7609839399316989 0.5272881131052588
334.0 450.5751449430001 0.46112108959028264 0.4076526407721593
335.0 0.0 0.0 0.0
336.0 58.62126774499999 0.8991655815152984 0.858206459293206
337.0 2466.0501329479957 0.42800397305603605 0.5253811248147462
338.0 702.0257564540001 0.800507532424268 0.6635806576207195
339.0 1664.599344256001 0.3167798417170778 0.4878380805423558
340.0 1944.1757716439977 0.3502912933584733 0.25165869117781015
341.0 561.1128069840001 0.3793064526175906 0.29119882945226977
342.0 1970.0781632469982 0.2320204908155602 0.3016873307804341
343.0 119.77405987300001 0.887204061797227 0.880412895654922
344.0 251.612588851 0.7678965655562684 0.7510558117731366
345.0 0.0 0.0 0.0
346.0 1732.6946117699995 0.18926997800226505 0.5708539201310538
347.0 1673.1083816469986 0.35847703866478026 0.17303625097789693
348.0 0.0 0.0 0.0
349.0 339.497095294 0.2862077320046324 0.4800839898959168
251.0 386.256880714 0.6316937929701354 0.3374164621604137
252.0 442.7449320469999 0.35883438311408095 0.08373360527945559
253.0 0.0 0.0 0.0
254.0 471.0019989830001 0.7223482317984841 0.601088684752099
255.0 1342.8906610650008 0.5246247420347399 0.2089338636862609
256.0 754.491317087 0.422264747075383 0.357321202528853
257.0 414.4785674000001 0.31071754518127087 0.6687215258674363
258.0 2500.989433318001 0.511083335704032 0.2702960289867097
259.0 322.74670395299995 0.8970340228184929 0.7908209468022055
260.0 316.40874089899995 0.7618049781782692 0.5576894529172538
261.0 14.002500139999999 0.8182138607600162 0.6466292656276816
262.0 417.22895740200005 0.3796892047198419 0.16043372245830065
263.0 1604.6307367120003 0.4557371233755269 0.4726057696754675
264.0 0.0 0.0 0.0
265.0 0.0 0.0 0.0
266.0 521.4286139889999 0.4699318814338136 0.2428262975747359
267.0 7.28850427 0.8983181354187422 0.794710012088283
268.0 200.27164742800005 0.7323230841943966 0.49796945459289477
269.0 32.856566457999996 0.8943750779883188 0.7951275600825719
270.0 1011.1408456259996 0.644610778584665 0.6757749103207624
271.0 0.0 0.0 0.0
272.0 173.30793450699997 0.4783409810886401 0.20920133620369075
273.0 780.5123044159997 0.756949019898342 0.5784467115274268
274.0 0.0 0.0 0.0
275.0 338.1228557279999 0.10362907319764893 0.19961533570998755
276.0 2356.956632599002 0.3839067752695136 0.16807820015695524
277.0 353.0276261270001 0.256490830424873 0.04891965877551246
278.0 830.9523065410001 0.42370805913277315 0.26089460070190124
279.0 0.0 0.0 0.0
280.0 1851.9041150730009 0.284458642005159 0.12872489324533162
281.0 325.8768262220001 0.7574029407141156 0.5669768405616571
282.0 2666.286347783002 0.4938838398871376 0.17190526772269893
283.0 1647.9147402409992 0.40072157436054434 0.5549765987364039
284.0 218.68019126 0.596801548427383 0.6558454796390163
285.0 0.0 0.0 0.0
286.0 1859.4128343150007 0.5781295705929127 0.41131163112613256
287.0 1121.7986863489998 0.4525193586716783 0.3232200123878178
288.0 80.66966676299998 0.8946405003025268 0.7883337595449804
289.0 175.47791092299997 0.8280633607291735 0.4126623885507698
290.0 1309.4571799080009 0.3321412570970823 0.30084644226643015
291.0 0.0 0.0 0.0
292.0 1926.108899222002 0.15107483942610975 0.32629535573874047
293.0 176.114166013 0.6992136796780052 0.5016268823108118
294.0 210.777336677 0.5043372760799744 0.30101796189258456
295.0 2223.1805173420007 0.5141409198197626 0.6851745228111402
296.0 479.7087547869999 0.4799550263350739 0.34336045947934846
297.0 2250.12447207 0.38968510242568416 0.4993027561835292
298.0 590.4311129340001 0.6253086771714927 0.11178531153973631
299.0 58.172348726 0.13563049579077277 0.36512364690475463
300.0 659.5268818290002 0.6702325057569467 0.6770804318908357
301.0 3738.712262446003 0.42798233191568785 0.5382100515169447
302.0 1710.5729800619997 0.380978628518937 0.36834097801207105
303.0 0.0 0.0 0.0
304.0 1193.7142318419994 0.4873556872654703 0.366890531428055
305.0 27.678874113 0.6678102443279489 0.6636721569815587
306.0 125.67766890800004 0.7668497797512517 0.5737512181787956
307.0 45.929917637 0.3665788412841051 0.15347845450845063
308.0 67.10982660300002 0.6953191016911123 0.6602215914794992
309.0 557.9037116920001 0.3854387374129451 0.31452393423198016
310.0 1755.764631378001 0.4098718744933318 0.2501000957169132
311.0 2838.859568212999 0.1967181568469112 0.03843815249568074
312.0 143.234050776 0.8278411684833864 0.6741441145407094
313.0 331.12642742700007 0.21374179060570905 0.1995319507640148
314.0 0.0 0.0 0.0
315.0 0.0 0.0 0.0
316.0 705.2580450580007 0.30177678614023323 0.26270282116190524
317.0 0.0 0.0 0.0
318.0 0.0 0.0 0.0
319.0 125.03862160599999 0.9290729991665921 0.86165850720439
320.0 2095.9189128730013 0.35510053776619604 0.3583650270095928
321.0 503.01090043300024 0.39097993841311574 0.34992713076260806
322.0 630.9893852719997 0.35252164453047086 0.6178626915954332
323.0 155.918836897 0.7842827451387232 0.6002667783796202
324.0 1386.3624705009997 0.3889178496312894 0.24867097599240034
325.0 162.80729780400006 0.947596256035501 0.90585812882641
326.0 1154.1918087840004 0.6002556397426589 0.4117465520080451
327.0 2318.7238018499993 0.2763578044525965 0.11462544906925755
328.0 25.170308575999996 0.9158819295008772 0.828624385549765
329.0 0.0 0.0 0.0
330.0 254.298400573 0.7956292457408954 0.7623690432538638
331.0 492.5257335800001 0.6241038475684714 0.6400878015124881
332.0 1169.8289296970001 0.6279769821820542 0.5320093403582384
333.0 117.02687904300001 0.6501758223097872 0.6235335463004646
334.0 0.0 0.0 0.0
335.0 3261.129387329999 0.1965606385722889 0.22923301110563904
336.0 240.06878005200008 0.587322589452121 0.4415303186695947
337.0 0.0 0.0 0.0
338.0 43.079787984000006 0.8136993055724291 0.6573552386270739
339.0 1647.9307934320016 0.56219766097615 0.22161693320078907
340.0 63.69044785 0.9103669647415161 0.8092212061447427
341.0 0.0 0.0 0.0
342.0 1730.0144800019993 0.4679092114373509 0.6310676756213611
343.0 456.9792063539999 0.6769067819152655 0.43196664058001083
344.0 771.7937684770002 0.7738253147886729 0.6616040746415063
345.0 132.534307226 0.9161185786723335 0.8141946086833218
346.0 465.23543848000014 0.18004598512785722 0.5141664920415573
347.0 0.0 0.0 0.0
348.0 333.06455353200005 0.7291667371369669 0.7319089191910354
349.0 336.22391498599995 0.7945859349865786 0.7377356275733982
251.0 1194.4141340559995 0.5531657402676669 0.3964450541094312
252.0 90.950671546 0.6749872324171684 0.5156853653863566
253.0 291.70077872099995 0.8091718152966049 0.6483236069143606
254.0 461.8878653009999 0.1426109659969458 0.09018280417425205
255.0 1522.928104025999 0.42943794939601665 0.31992957175091424
256.0 429.43417198299994 0.912056167809798 0.8478994565473348
257.0 13.544526742 0.6801876531114848 0.4339380151909074
258.0 0.0 0.0 0.0
259.0 0.0 0.0 0.0
260.0 472.8352955929999 0.3903340736037335 0.3025804118352399
261.0 0.0 0.0 0.0
262.0 278.52068827800014 0.6354736708398121 0.4298339878073942
263.0 8.303338924999998 0.7937961747735637 0.6533344470962835
264.0 971.3008587430005 0.6103495475178359 0.5415294076712702
265.0 979.5403948630001 0.47333400093188216 0.12242528307004533
266.0 0.0 0.0 0.0
267.0 0.0 0.0 0.0
268.0 1377.8713534769995 0.8502605100839419 0.7496455249004275
269.0 44.02450060699999 0.06382330225889568 0.09307074235818251
270.0 1511.8305380809998 0.2603078665256631 0.3510749941721683
271.0 0.0 0.0 0.0
272.0 312.3028770189999 0.5359755654490045 0.3292358534300279
273.0 636.6462363420001 0.8942690042092475 0.8590946901627102
274.0 161.124673038 0.21219091844042676 0.6043603951874127
275.0 342.8915694759999 0.8662244767030628 0.759085285447022
276.0 3128.6142326430004 0.5951667738886177 0.7187457834121515
277.0 245.84065655999987 0.2688526859518233 0.2434517460499776
278.0 1294.282709704 0.5092575697481342 0.4402024181148951
279.0 1589.5016620659994 0.6625104372824049 0.58973320888974
280.0 1966.110161386999 0.3325869088194459 0.33897293704747683
281.0 2766.585391896003 0.2620772615793172 0.08966568504834715
282.0 2171.892078423 0.6550765262763593 0.6046162700339542
283.0 0.0 0.0 0.0
284.0 701.9748342620002 0.8241635543672511 0.7975161219499513
285.0 790.2372132959997 0.628878162251025 0.43588781214264616
286.0 599.4592786700001 0.0690703607186576 0.2886160909204212
287.0 354.6500009180003 0.5835289727537963 0.7560964639892063
288.0 594.8462263569998 0.07522849943477426 0.06173150466912453
289.0 1196.7150926199993 0.5574665583434917 0.8433722012457263
290.0 1326.1033585829994 0.24528263393368654 0.4590938299751695
291.0 367.48603075000005 0.7897978567643625 0.1280463634038909
292.0 473.72404440799994 0.738031153292018 0.5647547360750684
293.0 1984.688772105001 0.5571326382935559 0.18821920118053018
294.0 447.41579471000006 0.5859156917236024 0.16040718797489995
295.0 1111.395351296999 0.7451297923637707 0.7066154892323893
296.0 2407.198731213001 0.30710894986633785 0.33642665033845404
297.0 404.094515602 0.48075948906587074 0.4074139940724792
298.0 151.09923658399998 0.09881964926117523 0.31664520265658436
299.0 405.62917575699987 0.7707597305410815 0.777545794824208
300.0 0.0 0.0 0.0
301.0 903.3470149250007 0.552637457061184 0.5879777936017933
302.0 0.0 0.0 0.0
303.0 72.417855239 0.8722754327110622 0.7504246581422652
304.0 751.7134237200003 0.6175910299309967 0.3887475425328932
305.0 1858.7977490450005 0.3381932909176061 0.4810234826098202
306.0 636.656535964 0.8946651176384777 0.7869506036502806
307.0 0.0 0.0 0.0
308.0 881.4265157500009 0.017723436905723148 0.25482139894765665
309.0 8.060305287 0.5330383145781536 0.31128409481349834
310.0 462.6473980429998 0.46333140397333733 0.32892203703016143
311.0 1077.1900943729997 0.6101013578168063 0.7076495010952262
312.0 456.5433351049999 0.6308284772087085 0.5815278956191918
313.0 182.85641365599997 0.3485947566520637 0.18898299871220117
314.0 1005.0324682960003 0.17757806940237544 0.2917586630861107
315.0 288.376683752 0.7098524146426627 0.4833806898778448
316.0 865.3517011839998 0.33659364178700446 0.10524908920316028
317.0 298.0411907639999 0.4849506191735468 0.26239764615318395
318.0 316.94471445899995 0.6842225564345219 0.3966288740433866
319.0 144.619924279 0.4401559969010978 0.5651814484776571
320.0 882.3095039130002 0.4572841875960917 0.4736057845438819
321.0 248.32378939400002 0.7835965423738731 0.6118164057744623
322.0 890.0608083489999 0.35639056105488776 0.5526154600707539
323.0 1961.0526856689964 0.2895020972284576 0.7679035443027696
324.0 0.0 0.0 0.0
325.0 1692.7651731150004 0.5059664260234911 0.6121963213998787
326.0 217.292966772 0.6304332111518276 0.40746100099556515
327.0 532.8267521970001 0.9330025784365656 0.8631610987428225
328.0 8.022790301 0.7998390017407085 0.6892906789948537
329.0 361.96914993700005 0.4709155866702222 0.5339387501226565
330.0 51.30039736400001 0.5011164835284069 0.2506237399291623
331.0 1540.6821450659997 0.26892544044148353 0.2064031654822833
332.0 986.8633553330002 0.6293773052588854 0.42473993578039176
333.0 1894.435813145001 0.6770143371506733 0.08548093590636538
334.0 1657.7673500080002 0.20093906427565916 0.4769492962971001
335.0 0.0 0.0 0.0
336.0 1190.5668391340002 0.5112258148717976 0.505755942988572
337.0 0.0 0.0 0.0
338.0 2255.497149413001 0.7252460761832156 0.5644384192557036
339.0 882.5664812570002 0.7083842813063448 0.46207201357127925
340.0 2230.9273397000015 0.09961925589445726 0.34217009004598176
341.0 1430.8516144339997 0.386495156928059 0.49890527320204797
342.0 528.7977842450001 0.8596473152523096 0.7873128230003519
343.0 381.88466520900016 0.7799005280733591 0.6291754339683253
344.0 1844.1701676550015 0.6404194963365333 0.4203183789353977
345.0 542.5748937499999 0.6876108563560746 0.6500996915310465
346.0 2045.8164879010012 0.4086270889509771 0.43749507560564105
347.0 0.0 0.0 0.0
348.0 1344.0059455410003 0.08205442626749947 0.5088995822680624
349.0 432.9423111860001 0.20451393672718818 0.06211236145414427
251.0 288.283121982 0.2472294689049722 0.10081964194771915
252.0 999.8327444929998 0.7168868086479043 0.6805496223382135
253.0 0.0 0.0 0.0
254.0 378.3885528529998 0.09558227922880616 0.1783848643284207
255.0 0.0 0.0 0.0
256.0 0.0 0.0 0.0
257.0 1931.8148101769993 0.32060447534507897 0.5727284956786086
258.0 1341.0132085070004 0.63989071266807 0.6139046250465696
259.0 139.176742072 0.867483929073159 0.7404859303147416
260.0 2172.085494509002 0.6503848679494921 0.18603561312911185
261.0 0.0 0.0 0.0
262.0 461.1731880239998 0.814629262379873 0.5767177041619497
263.0 276.409491577 0.7725134761314697 0.6269059833640123
264.0 1525.1594993580009 0.6864874837575863 0.48409968477114795
265.0 0.0 0.0 0.0
266.0 497.9596538060001 0.757510732986386 0.7170937176147327
267.0 1475.4611260449997 0.2726591693183852 0.41880120718679426
268.0 603.3297695719998 0.7569347568404949 0.5362541979979759
269.0 1608.4734658030013 0.5401818249688933 0.27572442143393733
270.0 1518.6664621610003 0.6476454194063489 0.705639780859215
271.0 2279.2644230190012 0.31819557040087554 0.29549549787573864
272.0 67.51009023300001 0.40938181949926206 0.14983476131311985
273.0 731.297689696 0.4545679496493495 0.4132115846457183
274.0 506.3971463789998 0.6093619101240854 0.47313150459819475
275.0 0.0 0.0 0.0
276.0 709.0868964670004 0.6085708510906215 0.5134930331762803
277.0 155.71145034300002 0.7060743547429247 0.5113348650552332
278.0 1172.7779174989994 0.2699573734581399 0.3188111511627176
279.0 1075.1107301379996 0.8872537007788663 0.7841894524151641
280.0 1355.7170263960008 0.6359819463277738 0.5596138525591902
281.0 252.977579773 0.31650530641473423 0.25345413555201995
282.0 637.9269820359999 0.4336057795616403 0.4758631305808405
283.0 36.894781283 0.9130684936663093 0.8217834545838582
284.0 2554.4467201339985 0.3696640662849882 0.3929506904207784
285.0 1671.4580517929996 0.2810306953224475 0.39237232467042116
286.0 1784.1403566129998 0.4956980924754727 0.36713845114546934
287.0 0.0 0.0 0.0
288.0 1173.9139264459998 0.7571641217128198 0.7240989878346552
289.0 537.2148635460001 0.7452898924770334 0.5535792839629025
290.0 0.0 0.0 0.0
291.0 1001.366481237 0.21116463115540676 0.6879947013248245
292.0 0.0 0.0 0.0
293.0 0.0 0.0 0.0
294.0 630.841252562 0.5796030389801226 0.4395382315341353
295.0 1396.922409609001 0.7358526689387033 0.8003201008035753
296.0 927.668550927 0.47779579377793563 0.4502540229565671
297.0 651.3160868879999 0.12303042254219683 0.3023576826311325
298.0 24.414819074999997 0.8876326827786772 0.77652760312189
299.0 801.6440018760001 0.6324742157569303 0.48980526814478476
300.0 0.0 0.0 0.0
301.0 316.38969162899997 0.3597237541032776 0.26895438276775885
302.0 0.0 0.0 0.0
303.0 0.0 0.0 0.0
304.0 1400.1529770759994 0.7991429166544235 0.3609820381935656
305.0 0.0 0.0 0.0
306.0 561.2555397640002 0.47111301923696847 0.7356672424853836
307.0 21.247735579999997 0.23266674661375603 0.24131095402691924
308.0 0.0 0.0 0.0
309.0 1584.3983092150002 0.5878723472381988 0.38663395709252407
310.0 349.46893831700004 0.4420493380144837 0.2365388328684158
311.0 0.0 0.0 0.0
312.0 89.99155814799998 0.23216978724215703 0.17553008611932436
313.0 477.29905403100014 0.7077921739560341 0.7165645411172294
314.0 735.5034580359999 0.7859843958789066 0.5613697848652369
315.0 2036.6424539010006 0.1382522779334967 0.21799357934075556
316.0 748.8850858379993 0.3441512993105924 0.46158891928163254
317.0 222.7674285430001 0.8740829436659056 0.7435225526848711
318.0 2344.5877492100008 0.5011994639585305 0.41041798877763397
319.0 891.4299093220004 0.43612888998833504 0.5107435268224678
320.0 103.785549605 0.6121233472923182 0.39571065064201255
321.0 1000.8451248950007 0.5137206029856856 0.45281918600496757
322.0 290.8924718920001 0.5686758664530667 0.5867169386368954
323.0 354.6763584629998 0.567903735079488 0.6343879471559352
324.0 0.0 0.0 0.0
325.0 387.797249406 0.39663822652663644 0.4390736485869874
326.0 1014.087414269 0.27575778874267365 0.22644537932170633
327.0 2537.983977923999 0.5723716846014304 0.43307044193729993
328.0 0.0 0.0 0.0
329.0 823.0836290289999 0.42869883432410005 0.272142311275804
330.0 994.8977110869996 0.46184098093701076 0.03690507974352591
331.0 1755.6499659509986 0.5402529156571375 0.459528371006904
332.0 1178.5444941259998 0.47398453798233564 0.3983521917031613
333.0 14.681956869 0.9622897354950952 0.9185204382764469
334.0 0.0 0.0 0.0
335.0 382.5043268640001 0.35652589217670155 0.7472976339226445
336.0 2028.635432518001 0.2065736542167527 0.5700984172822461
337.0 857.4090232180001 0.908900936215012 0.7846435941482439
338.0 760.7569627190001 0.7138392136794877 0.43879555411545385
339.0 804.2370890519998 0.5158117551062804 0.5166291549076832
340.0 232.9508542540001 0.8955828919395864 0.7999951390403611
341.0 1306.3312496959995 0.8495355691175779 0.8436260842601834
342.0 69.61435446399999 0.6748175032092723 0.4689247424257028
343.0 1075.2671751429998 0.8217328740782037 0.7866125129507209
344.0 0.0 0.0 0.0
345.0 290.8368760710002 0.2547776400105185 0.5756704938268595
346.0 0.0 0.0 0.0
347.0 817.6981393619994 0.5762719224139484 0.3201379975400392
348.0 870.6024666180001 0.4334877061838121 0.40772126548965326
349.0 16.796796914 0.8312584966240995 0.6714942585550093
251.0 1371.1122852790004 0.45410122324528135 0.6808843411234653
252.0 423.7557320790001 0.7926616301514959 0.606115224166039
253.0 769.7767869279999 0.40334560191311086 0.23030988126753152
254.0 269.061417514 0.4292762281315954 0.6625116198099218
255.0 0.0 0.0 0.0
256.0 81.492868257 0.2875473390048464 0.18057729987166826
257.0 644.3437437920003 0.7973290052939508 0.6207439813700989
258.0 590.4142273759999 0.5585138799019925 0.26294925232151817
259.0 380.55727502100007 0.7222006960161934 0.4809138970716657
260.0 1056.947284199 0.29139638612761326 0.2531968469966209
261.0 1105.0019144679998 0.371197256540755 0.5175984717478457
262.0 590.5491862289997 0.7394959573236979 0.6816460309451121
263.0 531.2665002740002 0.5797079194580952 0.6322621389863706
264.0 1218.5273117270003 0.42159730291779324 0.13787473433454073
265.0 0.0 0.0 0.0
266.0 1695.191934156001 0.38477851905341487 0.23124672467277915
267.0 0.0 0.0 0.0
268.0 408.5949251629999 0.5845363708630485 0.5414571714422989
269.0 396.43628020700004 0.21388340234548164 0.14353318143009747
270.0 205.86009047300004 0.70653962189677 0.6213372921100376
271.0 551.4196990780002 0.8052668543666894 0.6893178388605963
272.0 102.38809721300001 0.8678992053628461 0.7429282243613123
273.0 1199.9770767459995 0.09682656145621095 0.45990200351579835
274.0 98.23465967300001 0.9093878411764679 0.8458455837633785
275.0 498.01353914200024 0.5311621722323965 0.5339658996403442
276.0 1345.4797695909995 0.2684550060394276 0.23511243922004205
277.0 209.18066228700005 0.7571114647477791 0.5944947119981986
278.0 1196.4951251839998 0.6777878753954393 0.29747733094223344
279.0 853.1134712230005 0.3119690314620258 0.2530271008112795
280.0 76.281521055 0.7704934843974133 0.5959198399875401
281.0 227.29712088800002 0.5896272017391292 0.4350011738849108
282.0 1374.7527399640003 0.7116748162681655 0.6052017027030521
283.0 475.06317872 0.740327399973919 0.31089757374948496
284.0 31.830224652999995 0.789095649251839 0.6118101592235573
285.0 3021.176131251 0.5159832258097781 0.21647074453672546
286.0 2224.2644991499997 0.7169232375115971 0.6491207685464929
287.0 165.81985973599998 0.8378386603630038 0.6999758072579543
288.0 231.9391723240001 0.880414773753909 0.7703968589422976
289.0 175.11501287799996 0.907964889603248 0.8127611594414961
290.0 2899.8621945559994 0.027557134025602257 0.13739675221273617
291.0 0.0 0.0 0.0
292.0 1610.8058771120013 0.3921191368176996 0.42287119743325374
293.0 0.0 0.0 0.0
294.0 566.3098548460001 0.3885485507864884 0.4076406656410483
295.0 1363.9757391310009 0.8089404449477909 0.8455510897302235
296.0 0.0 0.0 0.0
297.0 2020.1113194749996 0.26506872066577153 0.3960600022176499
298.0 2127.2679856389987 0.25375291638893516 0.0814660825117253
299.0 0.0 0.0 0.0
300.0 1726.95562821 0.5886903399970835 0.40777265250104106
301.0 230.16546406999996 0.6222770054526672 0.4001699108300873
302.0 1403.5271583320005 0.16955172000185045 0.4607081693285686
303.0 863.6689438679998 0.5698000585131089 0.09502821373923924
304.0 0.0 0.0 0.0
305.0 36.55035358500001 0.8439715704053331 0.7047931825414792
306.0 235.5661840780001 0.4982170209403303 0.46545138149429094
307.0 1055.5723892360006 0.41183086496658783 0.35166597342464456
308.0 1981.4953720699991 0.2295078532839869 0.5949405788112582
309.0 1874.6603487379998 0.03693132310048143 0.29918716685403485
310.0 0.0 0.0 0.0
311.0 157.425105432 0.7530449266833693 0.5776123586664983
312.0 1723.6330440070014 0.5659901920248782 0.5125286086563083
313.0 853.7452925069998 0.4463506405903313 0.4251257905599136
314.0 933.7817961300002 0.17376995133446543 0.520361801243711
315.0 207.415407506 0.7574475278345141 0.5800767779277903
316.0 2286.135212389999 0.2905378225600381 0.5331029827052531
317.0 357.2971880459999 0.34356899628569965 0.03334421055382029
318.0 22.852503239999997 0.5936033310909091 0.4112746397200569
319.0 914.8509690429995 0.34756557582826764 0.4030253005634496
320.0 143.87953409000002 0.25264456789180456 0.17099711967506873
321.0 371.013061956 0.8415363658757066 0.7097539616330323
322.0 524.989647733 0.7378895058057741 0.6162549715601944
323.0 433.4237799459999 0.7289472855474595 0.7719996699902735
324.0 838.9962109349999 0.10539806626485973 0.2828046079737697
325.0 0.0 0.0 0.0
326.0 3064.2676435270014 0.26139618308710083 0.2731339483983927
327.0 367.085458424 0.716124424401389 0.5479587904622445
328.0 1192.7152357900006 0.3590899531789423 0.3278988716800161
329.0 0.0 0.0 0.0
330.0 315.0690889700001 0.5425664774146551 0.5661307819384003
331.0 108.523622571 0.9260929975375017 0.845937014040196
332.0 340.652882043 0.6005664180341403 0.5182424049611647
333.0 1009.1431095049994 0.86479735146027 0.7711779768383223
334.0 2144.283257224 0.60378432625748 0.43968433023936226
335.0 0.0 0.0 0.0
336.0 0.0 0.0 0.0
337.0 1342.4941288089985 0.35079739211926064 0.4632714093824866
338.0 752.4048595239999 0.5108648949609573 0.25709254082400324
339.0 1196.0245833190004 0.8537754262058403 0.5939714479660112
340.0 632.104139229 0.7664017886811553 0.6594347347815002
341.0 1584.4148834930015 0.09355489638012897 0.21413422663435633
342.0 2309.206720913998 0.31326912466560886 0.39559222258244403
343.0 603.1146880239996 0.8791698307673317 0.7596746963645278
344.0 545.4737922159999 0.8299951173114711 0.767518427713553
345.0 286.4637970790001 0.841202728003399 0.8365400958425765
346.0 772.6544994959993 0.27546246840032607 0.15082992731994907
347.0 1444.6460946899992 0.2336690176652878 0.4748247457875691
348.0 594.7480740470002 0.5630345128964377 0.37031052223103555
349.0 0.0 0.0 0.0
251.0 345.8166098160001 0.7721270196831439 0.6211702446973738
252.0 1941.3724263089987 0.1497373193755088 0.44009647669550017
253.0 838.0002276629996 0.6198181893287723 0.3956186840722975
254.0 817.5797542969995 0.7689033239951016 0.7571348793935526
255.0 796.6613832329999 0.16135806529521 0.23801040177365815
256.0 0.0 0.0 0.0
257.0 1478.2736501370005 0.23101648662997187 0.5586956884363362
258.0 417.59333883799997 0.31499774631677163 0.15020179343891382
259.0 1566.8286201850008 0.29695866391740466 0.18924850848715805
260.0 0.0 0.0 0.0
261.0 0.0 0.0 0.0
262.0 572.282241723 0.8138110138367044 0.6783504643216133
263.0 276.3858842429999 0.7272862759503838 0.6969275352228995
264.0 2009.5278372360008 0.36246308369558866 0.3181734147354391
265.0 344.72893047099984 0.09681679239340185 0.03481999710921685
266.0 360.68803339600015 0.515283409916767 0.3017223649718317
267.0 1554.8235751440004 0.28187409698582766 0.16441251590104197
268.0 3075.5104889470017 0.14350599652237606 0.519471082102781
269.0 1488.6833568460002 0.5234224798940772 0.0725984923559077
270.0 447.6900543810002 0.4974425587265264 0.31697695959360683
271.0 2457.067383396002 0.25231217041839665 0.3885137848887486
272.0 17.298759387 0.7480649411052559 0.5631315894291393
273.0 0.0 0.0 0.0
274.0 334.6249631159999 0.18676731740907418 0.1499724038707544
275.0 422.09845525800006 0.808325296281273 0.7115431265125023
276.0 2467.8593556959986 0.15415346312499137 0.3408262763149579
277.0 98.489955167 0.8466404550997086 0.716617223126967
278.0 2728.4588644630003 0.371447792280137 0.40428480326749305
279.0 161.87265297500002 0.7169766494801458 0.6097212385163888
280.0 57.23153316300001 0.8260033961651985 0.675604606856628
281.0 410.449215269 0.750391330806292 0.5635118623712666
282.0 1263.329435596 0.8111276152618471 0.572069683410177
283.0 2197.4188549730015 0.6509678695893388 0.2560069158163115
284.0 811.7575619120005 0.6468955248078433 0.521906298801189
285.0 1140.4880581280004 0.7265365597246711 0.05395951608191019
286.0 0.0 0.0 0.0
287.0 15.831333781000001 0.8995472273589316 0.798367709731815
288.0 0.0 0.0 0.0
289.0 274.237345499 0.6455560805129048 0.5562926561880333
290.0 1799.76658639 0.7638919862039314 0.5298016379754502
291.0 949.216052245 0.5392867015244261 0.45602294913473296
292.0 21.918210829 0.7277002240651721 0.5396006563931096
293.0 700.3118843569999 0.7113089025761873 0.3909130957444199
294.0 1205.499246700001 0.4794538466340681 0.4067951195061771
295.0 1752.0397520970002 0.7099460885639322 0.6639504642342168
296.0 2252.5573235530005 0.03746988997602285 0.4987311155061597
297.0 1586.9438008219995 0.2144178201463981 0.605277029317438
298.0 124.38791213600001 0.6354208191332601 0.1547204465467283
299.0 920.9255981220005 0.9341774979575632 0.8789716703971117
300.0 717.3733602539999 0.2136848097077418 0.3318458217446825
301.0 783.0031721960003 0.3078679446513073 0.1073175865449554
302.0 343.91363084799997 0.8724622516646744 0.7842733983681369
303.0 105.93096889399997 0.5369976836495819 0.3740079668228332
304.0 7.792618743 0.9101923848004321 0.8165070486040981
305.0 766.8267141540001 0.5030254631680471 0.7024290980583046
306.0 0.0 0.0 0.0
307.0 1001.1698518989998 0.6389382079896458 0.45619571391300984
308.0 0.0 0.0 0.0
309.0 1362.6139568279993 0.356746187751223 0.4878455529997251
310.0 1278.448594631 0.5638082467599361 0.7071771496455881
311.0 2376.8380072620007 0.6470498830075088 0.573933665574931
312.0 412.14250066000005 0.31080694045982643 0.2799410092316614
313.0 178.54539674100005 0.3502298412769487 0.24890460886480473
314.0 1335.4759173179996 0.5308589665763709 0.2057706827573013
315.0 0.0 0.0 0.0
316.0 3045.026959706001 0.5920802832141597 0.6756292653364798
317.0 291.406568373 0.7878474483729848 0.6228540195965809
318.0 308.2196980049998 0.7806540294198189 0.6769002516215622
319.0 53.131912799999995 0.6862921198488794 0.47159089222020284
320.0 64.287970592 0.2917789371583323 0.24891131725912452
321.0 1234.242366724 0.8485147660184303 0.3047998543379982
322.0 788.4171219630001 0.3604654843731654 0.3944850109494987
323.0 0.0 0.0 0.0
324.0 33.863745518 0.45181185840760857 0.2816528382870191
325.0 1379.8926889460004 0.5428857910324653 0.43076532447390425
326.0 2135.2064849089984 0.41551810357285335 0.4407310004133851
327.0 0.0 0.0 0.0
328.0 0.0 0.0 0.0
329.0 7.524470078 0.8655879317220362 0.7402453229684515
330.0 574.4221118810002 0.07060644352847152 0.2738829444872905
331.0 899.8242715949999 0.7341773976167253 0.3456463978996647
332.0 263.304111663 0.6644736509967413 0.45878403873423573
333.0 669.6675230830001 0.6987737344496096 0.6597161416518205
334.0 1918.660097189001 0.6277306024223811 0.5693124902010424
335.0 496.7156642099999 0.23972992120090542 0.18080519087162097
336.0 93.65991321900002 0.721726899367268 0.5206154415712502
337.0 390.7273308179999 0.7506106627317685 0.5523078176206953
338.0 7.473828271 0.9432702866648992 0.8816060156379978
339.0 235.27564460400012 0.7496133680192784 0.42493191289276594
340.0 0.0 0.0 0.0
341.0 611.938278733 0.4970076257247058 0.1628411532611751
342.0 185.92197898499998 0.3945193062757319 0.23155477201054284
343.0 762.865506315 0.6936760645127679 0.5000922858397218
344.0 638.40043309 0.8504924110403483 0.4816565378162205
345.0 542.5229241879999 0.6572565876826355 0.43338882964478825
346.0 1971.5790400399974 0.25100980649626736 0.2910286147895993
347.0 0.0 0.0 0.0
348.0 669.524929639 0.33970112065697283 0.40967033247515244
349.0 1439.6810111019995 0.528831498534395 0.5734995341203996
251.0 37.40149253 0.8199066924561706 0.6618158929110157
252.0 0.0 0.0 0.0
253.0 696.7202163799997 0.7804663220824852 0.6657089520403
254.0 0.0 0.0 0.0
255.0 509.66745803599997 0.5433478955079849 0.42413859738679127
256.0 582.5720961320002 0.16153767833234095 0.2998529345577189
257.0 1235.1442302860016 0.2669677135551889 0.5363032439996903
258.0 1712.632499499001 0.6549538144086743 0.7883818787213424
259.0 169.97104920699996 0.21408815712961243 0.13620331186794482
260.0 1254.2806262509994 0.3043469004350535 0.5408212871723365
261.0 0.0 0.0 0.0
262.0 0.0 0.0 0.0
263.0 185.057973518 0.8123513364637931 0.18584680943680904
264.0 442.85608943599976 0.563994674398948 0.19978076105023612
265.0 3309.429348415001 0.3565415921577767 0.3111201785531691
266.0 161.24607412799998 0.20023909414725288 0.6425928933437903
267.0 661.2102805119998 0.7021600398962407 0.5629898663351219
268.0 1303.8944035840007 0.5697489204230846 0.12031519346475276
269.0 409.08524977399986 0.6772079718155393 0.45873337405949594
270.0 0.0 0.0 0.0
271.0 295.677452066 0.5630542866437843 0.24151576705103447
272.0 0.0 0.0 0.0
273.0 0.0 0.0 0.0
274.0 237.02223243600005 0.5593594984647386 0.32819398608762246
275.0 271.6212512639999 0.5784757781292124 0.41499743603334266
276.0 924.7580524499999 0.7169486064023423 0.6959072565139415
277.0 943.9652201420001 0.7231762010063977 0.7379638038453984
278.0 1334.8530408940005 0.3736353665785458 0.5846866047186008
279.0 781.0737758139998 0.12785035814099205 0.26064683868231764
280.0 1127.339747988001 0.5426385946136244 0.5750214140288158
281.0 1478.2007829700005 0.24793468346473344 0.30390091780740747
282.0 628.1689581129997 0.18150781748683945 0.41630365165567657
283.0 971.6821665269999 0.4550122898691584 0.2928146099108236
284.0 2770.9614149159997 0.22996369670165667 0.5527945986443925
285.0 801.4627732569998 0.40310656501933684 0.5305055768518897
286.0 423.909200564 0.4901398432214518 0.4635469738461169
287.0 12.314126657 0.8644795817144967 0.7412206050968683
288.0 245.16718217999997 0.9129152251427719 0.8264615517486306
289.0 552.6610564669999 0.7620842696037391 0.5811716422968981
290.0 0.0 0.0 0.0
291.0 480.2886992910001 0.6103167812758009 0.34953812688318747
292.0 163.12857672 0.34989195299700215 0.13739386466403825
293.0 911.9292610789998 0.9228677153265349 0.8820104841835537
294.0 217.43136217800006 0.8582821911923988 0.7367065260984744
295.0 532.8524793390001 0.6384208197074245 0.3714896835673974
296.0 538.3184397780001 0.5049243542609195 0.7137446083224617
297.0 1723.1775710310005 0.31693661292231035 0.37670117945169745
298.0 472.06546423199995 0.23344308862557064 0.4245299493866993
299.0 2919.5258027090026 0.34666496935144026 0.7275567856527826
300.0 47.313630937 0.2097602042438351 0.24847553093056926
301.0 0.0 0.0 0.0
302.0 3066.044379447002 0.4165854861301841 0.2728738642861104
303.0 1659.215797776001 0.22523017555871067 0.29648447838404063
304.0 553.79322654 0.7439502063769952 0.5715867337416662
305.0 1368.1395378159998 0.7433570259891775 0.3499963985699248
306.0 28.952764453000004 0.8633731653851472 0.7355777844730302
307.0 1031.558738280999 0.04962972671477908 0.5699314923984663
308.0 669.0450957469996 0.8606039847757299 0.8271452595365559
309.0 142.80318350500002 0.34914263997300654 0.5049467073028786
310.0 417.044831455 0.5177425476153883 0.49927954698497606
311.0 315.67269612399997 0.4529209072157529 0.4646108583599607
312.0 0.0 0.0 0.0
313.0 1390.9211165890003 0.2488132350808309 0.6123308320364881
314.0 1418.2093656959996 0.60049163663739 0.5088638751467212
315.0 1231.055197108 0.3735804275040857 0.5199033573267127
316.0 1212.397482924 0.35755869270092383 0.27054344775344424
317.0 1490.6348739950001 0.29052674405280804 0.4107886336746884
318.0 1127.9315265940002 0.2509147443942777 0.5744048037988526
319.0 729.1662937090005 0.3559785028275287 0.5510644075222835
320.0 1632.3910867090012 0.2849309543077157 0.4127102511351243
321.0 678.5038443749999 0.0746793581583305 0.19198173284461223
322.0 1107.6799486990008 0.489354513200769 0.3188168485090429
323.0 375.0330458330001 0.42316808426517066 0.7216672335608081
324.0 2458.949549510999 0.4491368220510781 0.30227202273929166
325.0 1039.8523177620002 0.694591002787017 0.4241604085953923
326.0 739.3244358390003 0.4101512280200781 0.500691578811749
327.0 0.0 0.0 0.0
328.0 856.6317502650002 0.49918847749457596 0.5712815978685105
329.0 0.0 0.0 0.0
330.0 168.12197798 0.5309557946483215 0.2511324966425381
331.0 492.39169883899984 0.8848698078471887 0.7715653164486872
332.0 3380.4998696749985 0.3472433719141283 0.07198210882035865
333.0 1003.7328246839998 0.8711945977362329 0.8105318915331214
334.0 702.5812009420002 0.2520992180369379 0.4217781007334621
335.0 1050.27487736 0.8864101966237867 0.7533060590671253
336.0 24.421964769000002 0.8546459056308103 0.7262832313681867
337.0 0.0 0.0 0.0
338.0 347.2318918799999 0.4254775184921182 0.29661463710885594
339.0 1547.6523379180005 0.48573023677535976 0.42506656229361023
340.0 87.35091849799998 0.7416355215918286 0.547331250245795
341.0 194.15770320099998 0.5731566895097651 0.7875332710119335
342.0 19.430923625000002 0.4617767611489196 0.19299959148329102
343.0 687.121083293 0.35526738505318456 0.5793792101040098
344.0 1153.8538382820004 0.4571775111960872 0.4170308526744689
345.0 2845.636378722001 0.45561966641989043 0.3773843744579607
346.0 132.464375564 0.6851965615851779 0.4908668333667238
347.0 695.283684513 0.18892399519123632 0.10959786617840037
348.0 386.2711695060001 0.8643435372657807 0.7854657167458667
349.0 2532.865646784001 0.10781074118874383 0.5990663862181098
351.0 1654.7289575239993 0.5365747386773185 0.5081315861654774
352.0 1066.4049571209994 0.12161343313349507 0.17842898104634758
353.0 500.6556004640002 0.6663497371676785 0.47188816704558145
354.0 693.8421238819999 0.48861124813072787 0.24830558831080882
355.0 4185.254224464002 0.6605931238374342 0.42085365983345285
356.0 10.504154192 0.18510540471055137 0.046913578367559515
357.0 1454.2852572659997 0.6575813743806667 0.3995318619227945
358.0 0.0 0.0 0.0
359.0 2226.7339719449974 0.37488412421579853 0.3491519598361345
360.0 1411.1261740510015 0.6901904262162353 0.16010653965623445
361.0 323.8048322000001 0.8981606836743548 0.8098544373299209
362.0 638.3911714060002 0.4398580355154843 0.6732064486507606
363.0 644.559902646 0.7049823981619886 0.052424426093423765
364.0 0.0 0.0 0.0
365.0 1024.7722498709998 0.32813518183647816 0.2907754103950183
366.0 155.81970195399995 0.8492027604791308 0.732124587724139
367.0 328.52437707600006 0.7581957045502852 0.5969993446491466
368.0 947.8772525869995 0.1789272486976681 0.5629293189089634
369.0 0.0 0.0 0.0
370.0 129.168429456 0.9409244667604661 0.8780307585291834
371.0 421.720371044 0.614960616920801 0.46926452244516736
372.0 304.73800493699997 0.430122120128247 0.4233184423516316
373.0 0.0 0.0 0.0
374.0 0.0 0.0 0.0
375.0 2615.7550682220012 0.54128017845083 0.130025557550117
376.0 1467.0253896249994 0.23819112389317357 0.3819224392678646
377.0 1683.855146364999 0.49501839238387585 0.43026029716848985
378.0 0.0 0.0 0.0
379.0 916.0927253430001 0.7303151189213188 0.7409705833220248
380.0 912.9932395580006 0.3405044646103512 0.3244546509512703
381.0 2330.9505283279977 0.12035085144533794 0.2833275647994538
382.0 29.836227091 0.21143305699964152 0.11169056859323274
383.0 302.3027917449999 0.8564895806559353 0.7191906755862068
384.0 832.052956539 0.6855767521754282 0.5751796804991692
385.0 505.785988716 0.7969813460687687 0.8026081768306745
386.0 0.0 0.0 0.0
387.0 881.590954712 0.8162769765316236 0.7699122441258732
388.0 2092.7366371950015 0.6062910564198675 0.7351982869519894
389.0 36.282629391 0.12458577209712934 0.35570213904620146
390.0 951.5693014479998 0.5825296030660327 0.4877685446348927
391.0 107.847798798 0.6626123170932112 0.4797048855749556
392.0 17.487244434 0.31635877091539966 0.1489596011609864
393.0 2433.3559694949977 0.6334080060039518 0.5982259198248288
394.0 501.3198856179998 0.6620548012764723 0.789866750045642
395.0 0.0 0.0 0.0
396.0 1261.0715328689994 0.1789235480772534 0.3490563065204913
397.0 270.20888697699996 0.6203434444239577 0.4189718073187622
398.0 0.0 0.0 0.0
399.0 848.960299316 0.16100712859603283 0.501436462174704
400.0 2191.033802342999 0.665258283638157 0.7969769056745928
401.0 1773.0929104579993 0.3579952953656674 0.4601198424710802
402.0 226.22350207600002 0.21751455084398716 0.5381269536475167
403.0 0.0 0.0 0.0
404.0 478.9071982909999 0.8870183522926037 0.8475353797710269
405.0 230.74288893499997 0.12426326467379205 0.058677215413956
406.0 285.2960135260001 0.28567037438153087 0.29475886717021266
407.0 1258.9073272750006 0.35699642004065313 0.5561257679448586
408.0 10.263145317 0.9524785797390317 0.8988870492769935
409.0 647.7091530389998 0.5720717519883659 0.5080990417554778
410.0 2536.25489608 0.7209564276685306 0.4679403506395216
411.0 755.346788269 0.21465402617846677 0.19971879937553869
412.0 593.2433891570001 0.6872681956377693 0.7115892584303942
413.0 1257.8015472129991 0.4918454575378218 0.3208803986702907
414.0 1151.5519737190007 0.7733717991127669 0.6483804432331587
415.0 757.6401447659998 0.9115910777254589 0.8259636696692418
416.0 765.136751833 0.8805340516734081 0.7617716709266958
417.0 340.470906335 0.6876707377532012 0.559756660875185
418.0 6.171614159 0.8364648778862089 0.6959313744313574
419.0 0.0 0.0 0.0
420.0 0.0 0.0 0.0
421.0 29.077799300000002 0.8862278046122308 0.7643279862118276
422.0 278.7836518550001 0.8482664600858656 0.7297125709392299
423.0 384.2413929640001 0.8008308438605063 0.6477884439810612
424.0 969.8480080880001 0.2403859277915741 0.4046439533929676
425.0 180.37816033899998 0.23273104619987517 0.25245996249412817
426.0 0.0 0.0 0.0
427.0 525.3277528679998 0.5489898831325544 0.3364879308736866
428.0 203.10900432299997 0.8663298872472927 0.7416060598384343
429.0 476.3619611349996 0.6070081594925514 0.28297393624537664
430.0 76.240961502 0.8710241772743186 0.6909398889556929
431.0 0.0 0.0 0.0
432.0 151.53304682400002 0.6264722238566867 0.5468579768376334
433.0 0.0 0.0 0.0
434.0 368.78973754199984 0.6027833788434558 0.35900693622332364
435.0 1821.3685804189995 0.4770879062761243 0.303453669843138
436.0 508.8638840199997 0.6315315419280997 0.5397338331032332
437.0 232.87714922100002 0.6033992010240975 0.3613683677410155
438.0 821.4249283949997 0.45489497934475354 0.5075924018375149
439.0 2087.1577429080025 0.4142936868767379 0.3481764821598405
440.0 2178.0945075229997 0.3172031185552803 0.23146018700561824
441.0 661.2946464269997 0.49398334587827436 0.2710099716795074
442.0 0.0 0.0 0.0
443.0 317.748093354 0.881426290520582 0.8347561893432086
444.0 117.01842771800001 0.7811579406625647 0.5969791898102923
445.0 972.228659134 0.5384227188803076 0.6644955763583077
446.0 444.91421051100014 0.6620604689653388 0.7915286231657194
447.0 310.443636857 0.7766812136179467 0.614819875282474
448.0 1294.6136864570003 0.1413171919419689 0.37262451273017166
449.0 0.0 0.0 0.0
450.0 14.185541476000001 0.8667713569140003 0.7536179898175577
451.0 0.0 0.0 0.0
452.0 902.0155274840002 0.6399685670817756 0.4649850587497108
453.0 0.0 0.0 0.0
454.0 73.849631383 0.8054215969047205 0.7598681985946321
455.0 0.0 0.0 0.0
456.0 568.9615569160001 0.3036190719644209 0.13584944842303143
457.0 0.0 0.0 0.0
458.0 0.0 0.0 0.0
459.0 956.335549905 0.6536373911764766 0.49195702973913913
460.0 483.0236037799999 0.7737328324779423 0.5948054166128948
461.0 681.4566161909999 0.4674903505720903 0.3235346266357788
462.0 0.0 0.0 0.0
463.0 618.3689780760005 0.8294494472721005 0.677727900070045
464.0 568.076687638 0.6856237886467922 0.3022805587738518
465.0 0.0 0.0 0.0
466.0 1886.926397584 0.4671041995689797 0.35093164518788594
467.0 522.856877522 0.4181757332999661 0.6550801016373646
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 291.36459643399996 0.23799296208636303 0.11538365524860064
471.0 1705.0895358049975 0.43987041974212726 0.5253500566515594
472.0 260.66150092199996 0.6646212030617226 0.584988982820899
473.0 2059.247837508002 0.49013389363297705 0.4682624267166533
474.0 1023.495439152999 0.3375115850538217 0.6680036813435957
475.0 46.46776492200001 0.7757879668313772 0.5968970322199427
476.0 17.496601632999997 0.7316918596688538 0.5394661623686582
477.0 753.8539817490001 0.4286265787955368 0.5692158429489143
478.0 1617.5657913510006 0.8121693039693616 0.8050997478496067
479.0 12.621076110999999 0.8118475303782511 0.6237417811212388
480.0 0.0 0.0 0.0
481.0 178.8878156760001 0.7939073143945515 0.7286262273961425
482.0 772.7853270240001 0.0558885828314126 0.27679715282379996
483.0 1668.9273783959998 0.33586241501449765 0.2611858689571272
484.0 1582.01855609 0.41725817432018614 0.15516631404706824
485.0 0.0 0.0 0.0
486.0 113.67077625099999 0.8960423760356768 0.802859360507988
487.0 214.894569726 0.7901893792745629 0.6099842548347724
488.0 549.8340316020002 0.7689172163377218 0.7191436669550868
489.0 0.0 0.0 0.0
490.0 0.0 0.0 0.0
491.0 4.60737892 0.750303800434231 0.5620412729654777
492.0 254.83545302800007 0.8910520972083503 0.7800178387548874
493.0 0.0 0.0 0.0
494.0 717.3113880319999 0.1933089676296036 0.0897705051179044
495.0 76.773664787 0.8132432204065828 0.7218720742023995
496.0 47.823451212 0.9289176443401299 0.7615781667992964
497.0 435.60909749999996 0.8814501520604077 0.7658534654735207
498.0 31.949036601 0.12522652545414076 0.11915604207204082
499.0 1131.4916853930006 0.36377323467479983 0.3574084142071221
500.0 48.36568156900001 0.6694753213244257 0.4439510287831801
501.0 0.0 0.0 0.0
502.0 2058.859322323999 0.13131527818879038 0.17538395315582403
503.0 2053.3771193310013 0.3098163685661568 0.23963075634617992
504.0 0.0 0.0 0.0
505.0 115.60135639199997 0.5781120814314388 0.6798304921737711
506.0 1911.0824021150006 0.3186883329483914 0.40087992517373494
507.0 657.9965448360005 0.6770496843404079 0.42774837295479073
508.0 474.54374652399986 0.7619261454734025 0.657479179461769
509.0 430.8192004059999 0.5626493930369134 0.279114819886887
510.0 79.96351679000001 0.18017604867327347 0.004410859172884051
511.0 1534.4376147189994 0.3188092285550369 0.014453771990126386
512.0 587.4588260939998 0.5437046003699649 0.2775715376885211
513.0 1134.2807876869995 0.6861559406194975 0.6627067245072138
514.0 311.70734747499995 0.700742495929655 0.6303019667090117
515.0 605.169321853 0.5488319038911371 0.6951567499404316
516.0 1191.1393949419994 0.34669664170932496 0.12507393534534758
517.0 0.0 0.0 0.0
518.0 342.778956151 0.671563023774038 0.46932673812347
519.0 1830.8069355709986 0.03940585652212612 0.1271810574336024
520.0 1144.3204708570006 0.5349764457638182 0.6331354539347924
521.0 1347.2149202620003 0.38036067775694726 0.11448296727070183
522.0 1062.65289358 0.23076318002090473 0.21844925419712363
523.0 1086.1840070910005 0.18999122080649586 0.2631273581329686
524.0 375.486816615 0.7815540320184319 0.748023208182373
525.0 1664.4700597709991 0.40097427530574503 0.308158503793547
526.0 48.006771151 0.8907912722747546 0.7879875917334442
527.0 0.0 0.0 0.0
528.0 998.9108284489997 0.5208445906484402 0.557516453721826
529.0 583.7268102360001 0.2735331113442 0.2101606947025658
530.0 1303.0616450260006 0.8086388331235602 0.7061256705389845
531.0 406.339569111 0.8972869118268793 0.7888306643061642
532.0 36.160236717 0.76497612361739 0.6015152585909398
533.0 89.89283620100002 0.892479192861095 0.7865251943193332
534.0 0.0 0.0 0.0
535.0 216.65426069600002 0.8760560877668482 0.7561293802584875
536.0 727.0423294450001 0.4592120839889367 0.2886700640728857
537.0 195.934725099 0.944580524341274 0.8829977177729215
538.0 25.861038995 0.2835860421607328 0.1893288857698246
539.0 2780.852481039001 0.46063848695312903 0.2908149931399182
540.0 774.8093963649998 0.5266244515028963 0.4733559520916022
541.0 0.0 0.0 0.0
542.0 1438.7419912379999 0.6940608398478366 0.324119728474986
543.0 52.74438816299998 0.8466572957431487 0.7094364815950231
544.0 28.511131579 0.6492082373975118 0.4416987609610259
545.0 1535.0801372349986 0.436588605144965 0.6570190564867854
546.0 857.5108817919999 0.2864256043835374 0.31488133195196855
547.0 2777.8576836730017 0.3352909276792029 0.2792338811548616
548.0 1856.9416880849985 0.6763714633668261 0.553521990448185
549.0 0.0 0.0 0.0
351.0 64.849507296 0.14731954768572228 0.45781420998647193
352.0 390.9277573770001 0.5716023509366484 0.779103388217859
353.0 927.022459558 0.5326249709114458 0.4585994738635608
354.0 598.2487796769999 0.8637207430456698 0.7286019928250138
355.0 2527.190901775999 0.11866157120089474 0.24176041935188292
356.0 142.867641866 0.8466647210886026 0.7847581196916162
357.0 1538.936575002 0.17691227339708526 0.47696350867454745
358.0 1923.1564035550002 0.46021750769461156 0.6712065372171645
359.0 2681.424195130001 0.6718656620058484 0.0851067880947819
360.0 2113.0528957810016 0.18033385057548804 0.4717422895868286
361.0 665.1363863770002 0.6639532444192251 0.583064772879912
362.0 73.92783672 0.910091004868267 0.8157630873842024
363.0 1414.3326727670003 0.4177656497518938 0.36819587138943655
364.0 74.79673786199999 0.8595339342564609 0.721398635019186
365.0 3045.425312624999 0.13783568941663046 0.45249332200853365
366.0 1051.2491106150007 0.5663553172569125 0.5949432652814314
367.0 612.6912657169999 0.5717546544314259 0.28251688569365246
368.0 253.74500884999992 0.4451607262009422 0.2594384420962066
369.0 64.57598634 0.8583656078927493 0.7283671757543467
370.0 1942.630871174999 0.49081565497026314 0.5851593659736639
371.0 33.160437021 0.9337703217549347 0.8604026138782803
372.0 819.8352485880002 0.3407640023851373 0.37132415852407485
373.0 548.2410854230001 0.5565409629933611 0.4703015912309356
374.0 595.1286278660002 0.8061303522603629 0.8323617056119756
375.0 189.94095605900003 0.8461909838292395 0.7292006290552734
376.0 355.95549611699994 0.8645810858528932 0.8152193190362179
377.0 79.930183027 0.8043731485477541 0.6428334322712441
378.0 68.223833865 0.5256554913096506 0.20368507226049812
379.0 1062.3535802670003 0.6820910397109411 0.5434376050434303
380.0 372.82972879100015 0.8433954508565227 0.7930841663738424
381.0 253.69171512100007 0.7411385886702756 0.43530531403927125
382.0 0.0 0.0 0.0
383.0 652.3285531170001 0.9144906530320915 0.8248178985689497
384.0 867.5268253 0.5096751911268866 0.4286633973979006
385.0 25.244671929999996 0.7126966167746486 0.4993862936274291
386.0 1198.5685744290004 0.7837750527452974 0.7804961931042861
387.0 296.80138524399996 0.7520344612008448 0.6074082099491124
388.0 398.33475507800017 0.5623560119165377 0.41518319974454543
389.0 1990.1600482780002 0.5661438891289496 0.3034514938099601
390.0 1842.5516326740008 0.17436927408825095 0.25094622526984306
391.0 195.69283448400006 0.2959379857288938 0.14165870955392926
392.0 766.3195391000003 0.3968713011145346 0.24829530357188292
393.0 0.0 0.0 0.0
394.0 1399.8431013340012 0.8058630338138395 0.6173365827679463
395.0 247.22067413299996 0.5123820720737166 0.31751091963826483
396.0 1163.5741145069999 0.3497096048927673 0.3064897481504077
397.0 0.0 0.0 0.0
398.0 801.3966093990001 0.6220078748996127 0.5336625991224038
399.0 155.29228635500004 0.35478835878605863 0.17926482459328855
400.0 5.9987748110000005 0.36363580617273256 0.20351775031401528
401.0 3250.708889485997 0.27061134272719795 0.4113909927042917
402.0 234.38504895000003 0.7437086501307489 0.6825314272603866
403.0 526.4785415370003 0.9021884871280418 0.801041387536465
404.0 984.1257784149992 0.5752513249842764 0.4781656982474798
405.0 723.0668618480001 0.7522055187652336 0.39922859850545867
406.0 282.73435241400006 0.395157239926465 0.24181400200842562
407.0 2552.6561251630037 0.29839957659251803 0.3750282214882985
408.0 1793.769873358999 0.6000470212182889 0.7255278564668368
409.0 975.3071154370001 0.37299581510415625 0.5411112606988704
410.0 1497.9334891939993 0.4971113176421693 0.6231796877008945
411.0 367.5755008070001 0.834906162809905 0.7042981685982358
412.0 320.41743908000007 0.8658537668609673 0.7338905640260192
413.0 564.208732244 0.5533988431363461 0.7567642876432044
414.0 158.059653959 0.6933258337025271 0.4673387746728868
415.0 757.469843718 0.6406728398402369 0.7627382660428997
416.0 0.0 0.0 0.0
417.0 94.27014701600001 0.843476210340353 0.8531937417468355
418.0 0.0 0.0 0.0
419.0 829.508234846 0.8714928227508602 0.7660023583429802
420.0 1999.7076708739985 0.3230634505111415 0.5406836370477089
421.0 1989.1673767460002 0.7931283095753475 0.8126131212240976
422.0 53.885274232 0.6596278649580787 0.44359627897445536
423.0 1205.6300295489998 0.21078649783611975 0.2549296000528206
424.0 46.935075319 0.9187969222677907 0.8354893174979535
425.0 876.0211942060005 0.7876052976729531 0.6818651418411985
426.0 0.0 0.0 0.0
427.0 1861.8225210330013 0.5791774769778046 0.23015434632202975
428.0 476.80018810200005 0.563191137473614 0.32886218760706754
429.0 487.27059905100015 0.5053374081383304 0.6151051648550551
430.0 753.6035576639997 0.5628765426774263 0.31372711799052555
431.0 1961.8742303300003 0.6850537942923994 0.6588234022607447
432.0 583.2610327069998 0.3235303500864476 0.2638591226446991
433.0 317.2085252220001 0.40804632792306106 0.13049257099717493
434.0 873.4338671419999 0.5898257315811121 0.4806090638535167
435.0 865.1097602300005 0.20216334727125468 0.10719754603551196
436.0 1180.3468504880002 0.8561803709995568 0.7889978784072955
437.0 1806.402093630998 0.5042201561514058 0.16543856551189903
438.0 1518.0856209260005 0.47270071931523244 0.3622930651578524
439.0 1542.2073278550015 0.3033106503664402 0.07202045542082398
440.0 106.722220143 0.8175736167960114 0.6765309846102382
441.0 1152.264900235 0.48666113702707947 0.53759524114478
442.0 994.7134189309992 0.27868609129841604 0.39550689478693984
443.0 0.0 0.0 0.0
444.0 1139.1666137590005 0.4481176959165981 0.3976956013137212
445.0 278.88792399799996 0.3837024969198225 0.3026963373620516
446.0 164.20318406500002 0.8908284416024269 0.780434543712058
447.0 211.76276966799992 0.40008421519978615 0.2140211157787331
448.0 0.0 0.0 0.0
449.0 0.0 0.0 0.0
450.0 12.758337010000002 0.2696681059314314 0.1131733401207223
451.0 1455.2044907460001 0.625605569573893 0.36904549637063894
452.0 1150.253251666001 0.7567054527601321 0.40114516446202664
453.0 0.0 0.0 0.0
454.0 7.489458291 0.9763424987505657 0.9476252072939225
455.0 705.1101512350001 0.5466987443680639 0.23069509788326606
456.0 1768.591751609999 0.14520122842863215 0.5574444192189836
457.0 38.370939162 0.7883046099887014 0.6097899246217159
458.0 445.59636959599993 0.6266507462747062 0.5878072010134036
459.0 1635.878675652002 0.5616960074117715 0.3488428781690686
460.0 1676.0584700600011 0.38861071948993997 0.6764477161355466
461.0 10.334224402 0.9152012796024978 0.8232078085815603
462.0 0.0 0.0 0.0
463.0 3.52635085 0.5123214835951888 0.30033288133956487
464.0 984.799640028001 0.2010765936166648 0.333877089865228
465.0 387.19170160300007 0.41713986438513734 0.3222663676551402
466.0 246.28628267599998 0.837060279403878 0.7064978602945569
467.0 1642.281464282001 0.7200098792147933 0.683361759518432
468.0 145.431028789 0.3475056165861028 0.25250931746973104
469.0 444.7647743060001 0.8305877628435099 0.8156839617296998
470.0 1946.4638087729982 0.19396655847187275 0.4702171938581424
471.0 0.0 0.0 0.0
472.0 407.25373861899993 0.871165396170581 0.748693057074952
473.0 1627.3270532940012 0.6962942689400742 0.5942225389125348
474.0 351.08854968400004 0.6750949248987146 0.5234278889334754
475.0 1350.2286387779998 0.33427497561411046 0.38665562632476963
476.0 1773.0197087079996 0.44664345761481444 0.651841125292712
477.0 703.9222413159997 0.58061322686599 0.3515363722636431
478.0 2525.701158600997 0.7273517685887385 0.5827856503880984
479.0 1543.7267534090006 0.07950679746426627 0.5369510858324423
480.0 96.43721215000002 0.4177803453037538 0.1326633931539691
481.0 123.77103854699999 0.9576277137354224 0.9087165446513635
482.0 756.7405039820006 0.8762064142163791 0.750672190971478
483.0 0.0 0.0 0.0
484.0 906.2687100069996 0.45426969241818105 0.4869526904350318
485.0 4353.770178512002 0.47773912008386826 0.4056402150089373
486.0 488.32404133799986 0.500780203316047 0.3009340115966184
487.0 11.66738705 0.6404688952607728 0.4241782128968397
488.0 33.276392257 0.8107233482291901 0.661098649183456
489.0 281.0427269180001 0.8502638975785876 0.7110002471785108
490.0 696.2534252859996 0.422529860927978 0.2581263552963735
491.0 191.997364914 0.30629151962025697 0.3263508957730253
492.0 1357.800543532 0.8219208556801979 0.4939597024023203
493.0 738.3713013490001 0.6242590689750839 0.3666786006753861
494.0 702.2559321430003 0.540278142488967 0.5343880578254522
495.0 3085.9024640619987 0.404921505299357 0.3726858067979041
496.0 0.0 0.0 0.0
497.0 1263.6087585700006 0.6262518352387504 0.4480956703766841
498.0 1505.1984231299998 0.689088805253895 0.6547595327418109
499.0 2542.826385319001 0.39574537450017977 0.18489911675703025
500.0 1791.156032429001 0.3999880804731072 0.16177928444565814
501.0 288.6696716039999 0.8916397406711947 0.7850920738022685
502.0 1203.4446120929997 0.7418585622021561 0.39447289299780186
503.0 1392.6635776090006 0.23141930525522497 0.46318793487161275
504.0 203.37451572099997 0.4649709981934562 0.4091565138332827
505.0 120.163147797 0.8938035143488631 0.7882858014989861
506.0 1322.9940512059995 0.28179069813078944 0.11631212822395438
507.0 2177.288106857 0.4837443468816528 0.4458622278351877
508.0 144.86362296299998 0.7271385458977043 0.4810081577770234
509.0 1382.1264587489986 0.7575478386496785 0.2063925848877836
510.0 1435.5867813019984 0.3673261141203981 0.1497440178122565
511.0 3035.0638095340023 0.5836524528090958 0.2570221254826715
512.0 0.0 0.0 0.0
513.0 261.06362909 0.8110257667728534 0.4711504311251605
514.0 77.683563468 0.8616338162224727 0.7298002327769718
515.0 2042.6436685060005 0.38006125365083665 0.48535640599045476
516.0 243.36389922299992 0.7783578433768499 0.569687968515849
517.0 3059.641373836001 0.46151205191553485 0.6197094472571183
518.0 591.0950113859999 0.8079509922970323 0.3981846276151291
519.0 1414.3745196850023 0.49790866800283956 0.575750006722265
520.0 1245.7062923680007 0.5423175357407432 0.3928697216764208
521.0 1659.865885301 0.8838277951633353 0.7589102820568796
522.0 546.6695677189999 0.6591571909397166 0.6532877901610232
523.0 2145.385493928999 0.8283782536060826 0.5622816472546723
524.0 250.62088318200003 0.49216168301491847 0.4518400555328741
525.0 0.0 0.0 0.0
526.0 1850.1757790939996 0.268147781111657 0.5867263993753183
527.0 3054.956245515 0.14133881952760843 0.32730279881749963
528.0 2294.510725058002 0.557969257042942 0.21655048284532927
529.0 814.9300998519999 0.11808927605992986 0.10391951127728853
530.0 0.0 0.0 0.0
531.0 1647.796884637998 0.5695132809538392 0.2894149864126783
532.0 1714.3053451520002 0.3796763606287229 0.4834453602448377
533.0 140.23048692100005 0.9025081360792009 0.8083099842724725
534.0 116.088815414 0.9061674010128841 0.8214285986003461
535.0 7.908109619999999 0.06074090373369533 0.011269129201879485
536.0 0.0 0.0 0.0
537.0 1514.3286220049995 0.8394606509600264 0.8118672106777722
538.0 817.3222536569999 0.6922260364603889 0.2939780649400055
539.0 1625.3609368539992 0.1684083781483499 0.07675317289461005
540.0 72.03106614699999 0.8025775317987468 0.6395493225250319
541.0 46.671360234 0.8942992362996608 0.7909383678585703
542.0 403.694596342 0.393659664530264 0.43493211705735135
543.0 627.9168748829999 0.5391700905946203 0.166473496103306
544.0 0.0 0.0 0.0
545.0 157.01922288099996 0.7750078371560751 0.1604905078749093
546.0 259.655855501 0.6453985459423439 0.5677832088707158
547.0 411.61966079899986 0.38718992286300985 0.3146383840853718
548.0 2199.695936594997 0.14378577736249581 0.21188216759133519
549.0 10.818977763 0.9255278141709158 0.8450744917116864
351.0 0.0 0.0 0.0
352.0 507.8656259159997 0.8352786806503197 0.6967834570344155
353.0 323.54009467400004 0.6242346383848942 0.33967330757481456
354.0 1043.8503761540003 0.4490118259903657 0.3436399991268834
355.0 3544.137822273 0.632133651455348 0.5144829829817132
356.0 907.5687052829996 0.31419811058242947 0.4210284845671635
357.0 0.0 0.0 0.0
358.0 1130.9336916999998 0.6364962557225773 0.5262470830752662
359.0 30.847663724 0.7630289591008984 0.551931169608743
360.0 2011.885986939001 0.5474314311453639 0.5714112730934857
361.0 941.2522321610002 0.5339489910098478 0.2616185091278777
362.0 2340.399756145001 0.45766469212376293 0.38025032486349836
363.0 491.98096814400003 0.5998775180807387 0.6321324337153151
364.0 1843.1479080510017 0.3181738190114179 0.2548915344682677
365.0 795.6873374009997 0.7910634418589193 0.6568113821328069
366.0 1388.8734225939997 0.5378526839081579 0.4337944903904841
367.0 238.23807864900002 0.11289964547255416 0.047550314586364544
368.0 1544.0347233379975 0.35982896945345333 0.6450231848344378
369.0 0.0 0.0 0.0
370.0 900.017789312 0.4834135076553461 0.3309132928333003
371.0 0.0 0.0 0.0
372.0 0.0 0.0 0.0
373.0 2074.685234914998 0.4699831926430166 0.3401214206297661
374.0 1352.807945093 0.745102231277282 0.35571091981056446
375.0 327.8770584720001 0.9097570796455083 0.8152489710110451
376.0 515.6652815679998 0.53953716284041 0.45207131067946404
377.0 186.466894401 0.6978020381673992 0.503388880623896
378.0 2407.313121923005 0.39781033172852726 0.4749601653211894
379.0 95.11700276699997 0.9168955907171008 0.832021915069185
380.0 177.32293630099997 0.534143221211227 0.38360646057853065
381.0 839.2860353069998 0.2559099187119181 0.1913733148987968
382.0 355.22575003699995 0.5319620095896558 0.5735684085214643
383.0 1583.6594046550003 0.391378354927763 0.314281162102068
384.0 1773.3331228479988 0.4541921591095146 0.6751180130300944
385.0 0.0 0.0 0.0
386.0 0.0 0.0 0.0
387.0 81.47303444900001 0.6884387372287479 0.46614917277367496
388.0 1850.7635885789991 0.3288389275672914 0.24026305865793238
389.0 194.12628496699998 0.15122075137941643 0.32408232231946954
390.0 25.264570640000002 0.6998944171525221 0.4875652216926691
391.0 1083.6344235259994 0.7706038963117431 0.6196391802389055
392.0 411.028557311 0.5760701449863205 0.3908249452412119
393.0 204.71884296800008 0.7606783431376171 0.6432651367484739
394.0 0.0 0.0 0.0
395.0 2.977124539 0.6830006416127739 0.46958285096517643
396.0 1027.7627072810008 0.7664969040825336 0.580161206336394
397.0 2083.0162096200024 0.3734041052550654 0.3305812059919158
398.0 326.01848202999986 0.36308761575662407 0.15323941138765215
399.0 1237.5465651109998 0.2588600558996356 0.23404573761602926
400.0 304.0727449930001 0.7785268375047018 0.650032034570872
401.0 471.7068176510001 0.6063204035577044 0.6708241330524242
402.0 387.83083348900004 0.41988130056546213 0.2726166828415582
403.0 1142.3162604760007 0.49688271424410796 0.7476554381077335
404.0 219.71264549100002 0.40127641936383196 0.699635503908557
405.0 442.0769210860003 0.597877835373171 0.46783388464721715
406.0 1041.5383165369994 0.1020431289896805 0.4094492680078818
407.0 801.5836777499999 0.32874301969808284 0.637577462770853
408.0 1405.5460755799998 0.34749661497810874 0.4072925154747257
409.0 0.0 0.0 0.0
410.0 716.0956710949997 0.35055137919377943 0.36232337974422285
411.0 104.77200252899999 0.7625282850217034 0.5798560227856296
412.0 1840.6350567889986 0.44408523856781396 0.6808033718281841
413.0 0.0 0.0 0.0
414.0 76.41386039300001 0.5803943472130955 0.6059483318740969
415.0 0.0 0.0 0.0
416.0 1478.4755348479998 0.5442499888757282 0.2986721337907808
417.0 128.10877380999997 0.5321772735861375 0.4492124229723811
418.0 2499.1174741280006 0.6583439206002476 0.4753957847767261
419.0 647.6525957139997 0.33593072433632093 0.03246163911273317
420.0 1277.693065614001 0.35885737821070823 0.44055006874909863
421.0 1227.464409481 0.24036575567587917 0.28612897873961274
422.0 0.0 0.0 0.0
423.0 2647.7733400580023 0.14228909898304465 0.4775005683704256
424.0 3188.036682413001 0.6225442489405704 0.7853476349736364
425.0 377.9098183619998 0.2966939582841136 0.43881948916341035
426.0 1966.0315335350008 0.3298270570805394 0.22158301190519092
427.0 376.53115294300005 0.6327084455861637 0.5070287824040933
428.0 83.05945877300002 0.8113798155567152 0.6577900841138259
429.0 238.13515232300003 0.4699326661804792 0.2711335049160552
430.0 0.0 0.0 0.0
431.0 119.28480972099999 0.08917712980545107 0.0770144981181068
432.0 120.43043625599998 0.8823591375278554 0.7770971852143321
433.0 129.58704679200002 0.7809327639594036 0.6053636053595338
434.0 23.859279086 0.9584108076124991 0.9124116163834488
435.0 251.91017354299998 0.8714521910617972 0.7434325651618455
436.0 350.540590453 0.11544468885425967 0.08225751922945618
437.0 97.039853319 0.33727476523173744 0.1977791833848575
438.0 339.2507845980001 0.939073809134623 0.8725159551020579
439.0 531.3956683590001 0.4658792566803453 0.597614207755377
440.0 1548.2979277110007 0.30989574412936616 0.32136666299936806
441.0 1613.8797837569998 0.47076666779243814 0.49517614629487094
442.0 3149.1174619159997 0.588721148691092 0.2941863591924215
443.0 1206.1347269219998 0.2697842013105139 0.20128265929300426
444.0 719.2173680089996 0.7162396455613355 0.6278422561674363
445.0 10.946534195 0.8770827044470871 0.7490381297631248
446.0 726.05393088 0.9321327470733091 0.8625811801575026
447.0 1133.5227891859995 0.4866049222108883 0.47301051860038024
448.0 0.0 0.0 0.0
449.0 119.214032822 0.100069925432384 0.4340992161342512
450.0 115.776260945 0.1675346285572966 0.4440342972819105
451.0 523.9315645410002 0.5713595476137431 0.6395190502464756
452.0 463.43722493499985 0.8032366144211252 0.30496822060590484
453.0 604.3913353809997 0.6312269541943133 0.4949423803616503
454.0 5.10327115 0.8895166684952289 0.7791637327241571
455.0 531.4627356170004 0.5627857234955644 0.5415461418563602
456.0 240.41703335999995 0.6635589152063885 0.5148764440223781
457.0 0.0 0.0 0.0
458.0 1650.1625837509994 0.5220588319730342 0.2519999980925084
459.0 128.900462263 0.1472146856735011 0.15088792582169985
460.0 0.0 0.0 0.0
461.0 499.1933393859999 0.9324164540475801 0.8570907202408574
462.0 21.988014953 0.7206559975856595 0.5089653922448231
463.0 0.0 0.0 0.0
464.0 988.0284070659995 0.17893797636563807 0.53173695270555
465.0 0.0 0.0 0.0
466.0 259.68782142200007 0.43153939041978995 0.3843331282973369
467.0 1067.4937780630007 0.6060186844894841 0.27153208149997654
468.0 1029.745507346 0.44738803107764147 0.1257872176028656
469.0 0.0 0.0 0.0
470.0 682.8721194069997 0.2616958252278488 0.15538257910556555
471.0 1222.7706769830006 0.5781060349996525 0.4607001875460789
472.0 57.558431686 0.8246429412398644 0.6777381411248403
473.0 853.511007797 0.7138308887936514 0.45876362524454745
474.0 217.882317651 0.6843616378962275 0.47445575622506697
475.0 394.52453950100005 0.17639778002951362 0.02288797420877199
476.0 594.3704050530002 0.5182714866284427 0.5252324150264137
477.0 19.355110047 0.8121284147925067 0.6242855427963474
478.0 501.12552609799985 0.4684462117117675 0.10100170490003843
479.0 1046.6236011799995 0.34466252756101307 0.12219079567177339
480.0 69.35831632600001 0.39361295499363935 0.1769931038027363
481.0 1231.7872378960003 0.7807963863514754 0.6122333208751991
482.0 959.4907457760004 0.8409299103412032 0.2933373119953377
483.0 866.6823000429995 0.5141766007134938 0.3879503521781916
484.0 2270.273979205 0.35868140124073494 0.2701922956825492
485.0 1562.8905971029994 0.624826523093021 0.5902197344732389
486.0 1453.7306765299995 0.6872883578309499 0.663822445293286
487.0 2133.896243941996 0.50048594022793 0.21393839992657887
488.0 0.0 0.0 0.0
489.0 1046.159662470001 0.6644883482189547 0.3294669899477709
490.0 0.0 0.0 0.0
491.0 1031.6469779189993 0.41550438261453904 0.37864613576902945
492.0 170.52033173700005 0.42177735292569535 0.1864514856370636
493.0 1089.4042520100006 0.29385000225004665 0.4303737700549947
494.0 144.45479844399998 0.7245829066936168 0.52255724650036
495.0 0.0 0.0 0.0
496.0 1463.5871918589992 0.7838361896167857 0.7906294811444167
497.0 101.40005567000001 0.9479937788572504 0.8880742100338117
498.0 1870.266763667999 0.8622208651904842 0.26991476125157016
499.0 482.2036749030002 0.7413416599502125 0.7424565134255792
500.0 144.39626965600002 0.20565659665640398 0.07315766064059726
501.0 265.3664878530001 0.5435622627653106 0.6976770826884817
502.0 157.69139556100004 0.49955213603106785 0.5429155071812114
503.0 1369.571668509001 0.303694126301915 0.5855423971569996
504.0 194.67264494799994 0.5267020364553442 0.4236689880812963
505.0 708.8399103720003 0.2789597785544083 0.48343520264413004
506.0 0.0 0.0 0.0
507.0 0.0 0.0 0.0
508.0 0.0 0.0 0.0
509.0 181.40455783299996 0.9438942052823343 0.8801875353655533
510.0 464.5798579099999 0.813975012396787 0.6480163570180659
511.0 1647.0202796199999 0.2741060097719429 0.32734097106883775
512.0 1431.4378676650012 0.15485979519214207 0.45338040959896514
513.0 0.0 0.0 0.0
514.0 564.5799252150001 0.7392421636316264 0.5461837009820836
515.0 1192.2744741770014 0.4317073042439261 0.682510332461882
516.0 0.0 0.0 0.0
517.0 224.59416624299996 0.8668175270347481 0.7477635600949736
518.0 617.383006406 0.24363415036038122 0.3585032390186171
519.0 534.143445369 0.675998215918197 0.47534991322784714
520.0 0.0 0.0 0.0
521.0 491.2332609679998 0.6397841474942374 0.4648341358385027
522.0 115.35130939700001 0.5027458822962274 0.4648035681164112
523.0 313.13086027599996 0.22345392107626513 0.08324595797847785
524.0 1006.6916015229996 0.6573626299090805 0.7089528264915925
525.0 0.0 0.0 0.0
526.0 2305.7199110349984 0.3139872272700068 0.3500325608891984
527.0 525.7324281719999 0.9192676134532669 0.8326829850266801
528.0 1418.1893573029993 0.8510461006837311 0.8055804624624515
529.0 1172.5212707710007 0.5707607589997982 0.23732904731415316
530.0 131.88105117499998 0.2147044914394494 0.08659813209850169
531.0 1653.81190294 0.3948144831640658 0.5612653789135477
532.0 10.4380645 0.8330052706295551 0.6851622174365366
533.0 1015.2285316460001 0.18647114348768548 0.2068871717607049
534.0 0.0 0.0 0.0
535.0 169.08138436599998 0.454303431743135 0.27948595206709226
536.0 656.9403073779997 0.4787199336153487 0.5425234300031233
537.0 1432.6352669589996 0.4274729241812644 0.43496960845120064
538.0 227.73354536399998 0.8247664932038091 0.6630117971065965
539.0 557.46506048 0.36219745549254917 0.2439357642830395
540.0 886.0892674090006 0.2954757807770055 0.35967550594513564
541.0 0.0 0.0 0.0
542.0 5.56644917 0.858229956216923 0.7249169155118917
543.0 755.7693394909996 0.44239390289988967 0.14891580706165738
544.0 822.5168006910003 0.3585692432699852 0.6164547566789056
545.0 197.030160667 0.7332309964346885 0.5450015573218253
546.0 0.0 0.0 0.0
547.0 1658.6418908750018 0.11942521890153271 0.2534705694643647
548.0 1367.7042380059995 0.5304581829234207 0.6276254554476434
549.0 1969.0236374469976 0.2239437144811592 0.2181019989541611
351.0 502.69703160200004 0.7971232298302345 0.7812997842703758
352.0 14.920524533000002 0.8177879346664992 0.6778312884535863
353.0 392.07628775300014 0.4620331256090302 0.36405608627427033
354.0 751.6638926790004 0.4600457449447792 0.1939724615783705
355.0 115.98057267999998 0.7476439937246072 0.552846211444019
356.0 611.9249042900001 0.21420931110219976 0.1047000152342247
357.0 168.326876632 0.6831069513356572 0.47073236477124225
358.0 511.78261944300016 0.7968218579446674 0.674490448145867
359.0 0.0 0.0 0.0
360.0 90.55966991999999 0.923234192929532 0.8407257807205885
361.0 234.45664915599997 0.7222595386163398 0.5443139356148629
362.0 20.176673909 0.8939657441603918 0.7855898077416336
363.0 0.0 0.0 0.0
364.0 1492.921759545999 0.6638441438726158 0.28824271218831937
365.0 2333.3155789310017 0.5741729062088217 0.6440496449722054
366.0 705.2390661429998 0.16343921827549962 0.2145454510629036
367.0 14.936545424 0.6706166848657561 0.5316543351770325
368.0 717.7174078920009 0.2455209187069337 0.03232626817800089
369.0 1754.7954017609993 0.21245653514456714 0.48113653940664136
370.0 378.3540190890002 0.7517261471127269 0.6469976998646109
371.0 69.199773365 0.9213819399671878 0.8421198483514236
372.0 206.34606576900003 0.3530551466975822 0.12411545263251159
373.0 285.2504815870001 0.7571787733444858 0.5685103964282426
374.0 1121.0489926010005 0.6434480495117644 0.32600436453331405
375.0 168.46795067 0.19392568445572425 0.08800336282374226
376.0 454.17111804000007 0.24981855808494094 0.07811705078251845
377.0 38.944458055 0.8787044432506833 0.7567479764386237
378.0 1221.750783915 0.3207201074566912 0.2748484461041121
379.0 0.0 0.0 0.0
380.0 62.538332355 0.8073312672627282 0.6039731341003151
381.0 352.6651487479998 0.4117140340138606 0.24359926320542793
382.0 0.0 0.0 0.0
383.0 36.18502255699999 0.8025788033227728 0.6137331845750442
384.0 2082.338625077002 0.4609416734092306 0.47177232204879194
385.0 555.3266970080001 0.3366985158420773 0.4689982007545535
386.0 376.988995805 0.7724531034893913 0.8014985839642288
387.0 1235.1748966710004 0.402303541628181 0.48974083614762665
388.0 161.04546137500003 0.7397448260262164 0.7660715780405865
389.0 1741.7256321219998 0.8464731901458606 0.736600857413385
390.0 1074.048057256001 0.4681189147124426 0.44997642583181297
391.0 919.037430544 0.2915632383923043 0.444011815941152
392.0 1415.1587079599994 0.15527405636035752 0.2478847217634414
393.0 1171.087051053999 0.6791607696900932 0.3271797259696848
394.0 103.05657236 0.6141325574793179 0.4399984157655642
395.0 0.0 0.0 0.0
396.0 51.72341917800001 0.8922794381588591 0.7818986986948163
397.0 40.745531323 0.547538032499083 0.298566991805874
398.0 42.81268824 0.3642334329294924 0.1393832714258587
399.0 1274.8807373479992 0.3594604775403838 0.044787969451939136
400.0 588.7584347809999 0.7337515801375082 0.42228351301547934
401.0 0.0 0.0 0.0
402.0 850.4363031219993 0.3770819277134094 0.4122912772927118
403.0 99.50691719000001 0.8387359013770072 0.6991389128942015
404.0 2041.1744065429982 0.37211520637702633 0.5329218645173336
405.0 0.0 0.0 0.0
406.0 351.257134207 0.5056314036026647 0.3343787857806648
407.0 553.7699410189999 0.39898987936018626 0.4933310023076837
408.0 131.962060919 0.4585159298507264 0.13265159732571147
409.0 2165.466119012002 0.5564073697613034 0.4148257269153807
410.0 441.75415757900026 0.7282096124932637 0.5424731356731968
411.0 0.0 0.0 0.0
412.0 19.714900492 0.6945033087596122 0.46572187953191857
413.0 5.5286716600000005 0.8661648254098397 0.7382966301512249
414.0 214.69419398400004 0.6779105585359706 0.6265526888591741
415.0 3569.9467950800044 0.28147914004618674 0.3104414650941834
416.0 398.1190313130001 0.8716110144150566 0.6338241577930668
417.0 1237.7710642269985 0.4258264147174645 0.7798644409768806
418.0 1317.4962058270014 0.22969727795408468 0.0520900657271157
419.0 600.5744224729995 0.6366650838578812 0.490238740131948
420.0 954.0131293960001 0.6932365348527937 0.7733417079174479
421.0 502.256674468 0.2642741111999862 0.22888992301545655
422.0 418.3929266490002 0.7147409266556481 0.7152204590183338
423.0 1821.0793060699987 0.13923715153795754 0.2692802860998496
424.0 255.04028757500004 0.8242723126142345 0.2705023100134564
425.0 0.0 0.0 0.0
426.0 486.92569682800007 0.47720077963664925 0.2984867426865757
427.0 18.521337208 0.8997259876593914 0.7904025898568794
428.0 811.5664241459999 0.5019516475893074 0.6508092076625962
429.0 0.0 0.0 0.0
430.0 453.5012905089997 0.7904362402949044 0.6798973477056385
431.0 0.0 0.0 0.0
432.0 1089.4302721059998 0.6430165899588823 0.4466112208775928
433.0 1826.1520171439997 0.2295849152581531 0.37906547167395893
434.0 553.7147134020003 0.2612633345654737 0.30725312504729707
435.0 306.3899774350001 0.13302222420180182 0.14865164672077918
436.0 0.0 0.0 0.0
437.0 0.0 0.0 0.0
438.0 925.8552547889997 0.7293060874086776 0.4413228939868498
439.0 0.0 0.0 0.0
440.0 109.51535219500002 0.8432158081917972 0.7079131059778901
441.0 602.0202638760002 0.6896622992745751 0.7886584762980647
442.0 482.27814269499993 0.3716411750506895 0.1200678791827771
443.0 101.41093111499998 0.8481380396448581 0.7077414544842894
444.0 16.160766932 0.4291785347950214 0.20705845049786528
445.0 1185.2243672109996 0.36382604375608557 0.46987170247754223
446.0 249.30664225500013 0.8046301795064165 0.6914113069779103
447.0 2108.9903292499994 0.3815584402055348 0.6386805127522124
448.0 155.556813029 0.7640407935395407 0.5327123045441471
449.0 966.8395518719998 0.5734199248025543 0.2768952620215288
450.0 664.2482621889999 0.6593261142730636 0.6477108517230825
451.0 816.0599248329999 0.7660257190344121 0.22249774504569558
452.0 1215.6569394190005 0.7381906386357112 0.6370372705080906
453.0 523.4469255480002 0.16891266548804362 0.31287058844157845
454.0 714.3161680730001 0.6234276090435327 0.10492123752360796
455.0 895.1048476370001 0.3354662265470508 0.18928522871648631
456.0 954.2843105420004 0.3621187788708435 0.5979517176712081
457.0 1222.8757872030008 0.6824419228830371 0.5259849082713051
458.0 416.3326642039999 0.6146675227864606 0.37863102857030206
459.0 1802.6849884169987 0.6686465636479287 0.25845835715545323
460.0 365.07088398800005 0.6467435315974479 0.4612159374139371
461.0 30.240258287 0.8192636284445391 0.6923863282730947
462.0 78.34810152099999 0.5982331221776869 0.3913345479618136
463.0 2443.4489684710006 0.33758180868801013 0.17977071193267394
464.0 378.2266245510001 0.7910334327955703 0.6265057723552326
465.0 0.0 0.0 0.0
466.0 669.3939448719995 0.8598214667285635 0.7076456567406494
467.0 1087.0525184929993 0.3407986866736328 0.18597736956218078
468.0 476.53633005600017 0.2495146330059138 0.5808537892490471
469.0 253.40927168000002 0.828376069362548 0.7251633735429263
470.0 0.0 0.0 0.0
471.0 0.0 0.0 0.0
472.0 245.80176572199989 0.9217643500850261 0.8398504867769461
473.0 0.0 0.0 0.0
474.0 1039.858747363999 0.6831630614744644 0.5172989439987259
475.0 109.70031275800001 0.4180110070669156 0.33537204230849815
476.0 785.9070683479998 0.8417798999987701 0.8442553920151421
477.0 73.85889756700001 0.8590256190576022 0.7615811106625089
478.0 2172.197544478002 0.6679293679342815 0.572526050182328
479.0 175.69372810400003 0.8161234413945165 0.6604630441032017
480.0 0.0 0.0 0.0
481.0 376.7094847780001 0.6238117930744544 0.3883385191056271
482.0 31.208220054999995 0.1664276034281119 0.052305079029905575
483.0 631.7024690760003 0.4624337091323289 0.6363450567741455
484.0 1234.0954413680013 0.6106475455689904 0.7264641427213216
485.0 1412.0583502720006 0.12973133632122189 0.384431120568555
486.0 516.2101727709999 0.6218669887893623 0.6256987207063015
487.0 2341.6259450529983 0.517447019953515 0.5662527356749119
488.0 78.97044855300001 0.759979539287745 0.6545495427721377
489.0 3653.5524530250013 0.3357708829042012 0.4297826305384036
490.0 7.875245905 0.6460714509424389 0.46832273518970247
491.0 0.0 0.0 0.0
492.0 317.4926678120001 0.7517797483014107 0.5816604457266601
493.0 1483.9518707229997 0.7946935899517479 0.09495085466721108
494.0 0.0 0.0 0.0
495.0 0.0 0.0 0.0
496.0 17.151754356 0.8274259924356939 0.7661022653702037
497.0 0.0 0.0 0.0
498.0 0.0 0.0 0.0
499.0 304.283974885 0.8554899539305133 0.7195943982841853
500.0 1402.6841871860008 0.4222488781850969 0.24656114293514783
501.0 706.7749954640001 0.6635840578589927 0.5770772058562834
502.0 673.3483235580001 0.7070075993301057 0.4204532253701733
503.0 1837.0957148249986 0.7870894949131719 0.7878823984744572
504.0 307.5912191060001 0.812167024868489 0.6698424361536811
505.0 0.0 0.0 0.0
506.0 459.97627032099973 0.4633006369226327 0.2079797752257676
507.0 1291.1211626259992 0.7010700909796959 0.7923716215870168
508.0 0.0 0.0 0.0
509.0 50.26017064900001 0.6265068190989959 0.5723361802207467
510.0 979.1152588179995 0.3879358703713196 0.6761961409863988
511.0 656.9709483219998 0.18217436237832438 0.06928231911727098
512.0 238.98002225899995 0.7608050231586692 0.5781498903772857
513.0 401.4441831640002 0.35180829553110793 0.09901824121440286
514.0 1012.0803267959999 0.21029111553892071 0.4330798676917414
515.0 106.27619165799999 0.6862141639218619 0.4823265202727858
516.0 1317.147032988 0.3791199336898771 0.22146641889937027
517.0 619.322028194 0.9260114526924298 0.8584182859777156
518.0 1307.6045594169998 0.4955145417830636 0.6332759752234298
519.0 1097.925037601001 0.5342141596939333 0.4560800142603856
520.0 1992.8752010050007 0.3597483126392025 0.20651209164527531
521.0 726.3591653539999 0.48455845040738826 0.22071700633213368
522.0 0.0 0.0 0.0
523.0 434.75954922799997 0.3758182731375559 0.4773908793001294
524.0 345.26607799300007 0.774563950829855 0.6068367913715605
525.0 1492.5100478480008 0.03645161451912851 0.43878560162172686
526.0 464.50013278899996 0.7881264107588132 0.6835796567990473
527.0 987.4103157899999 0.24416779262867155 0.2832328498501409
528.0 474.42037279300007 0.9323493674380601 0.8625031145685143
529.0 909.7888618309995 0.31972056303949914 0.31381038922086946
530.0 1210.1679563769997 0.19610681368764787 0.5575471281165324
531.0 133.92389749400002 0.7600876505720376 0.5772363071199933
532.0 448.86123469600005 0.13539756733047326 0.35042380073589663
533.0 423.984714405 0.3392982954778554 0.3321112528691906
534.0 2024.8146215220004 0.7623737280158387 0.7724352642733524
535.0 145.75835572900004 0.7556586362637278 0.6874686811136541
536.0 276.6070515010001 0.2712643057518291 0.7017032010135602
537.0 129.881293337 0.4733007196455048 0.2895806799282971
538.0 463.83846738999983 0.7859872539120452 0.6059763787671425
539.0 277.2536407080001 0.6331157709053119 0.6685143622167465
540.0 290.085323032 0.8795087846963277 0.764345615641504
541.0 0.0 0.0 0.0
542.0 45.19281941999999 0.9238744900593472 0.8485016393686915
543.0 0.0 0.0 0.0
544.0 78.094657055 0.6726957275848849 0.4956048583595867
545.0 0.0 0.0 0.0
546.0 294.996012005 0.49784804806095473 0.5709622911100495
547.0 0.0 0.0 0.0
548.0 251.12280991400004 0.4596440567733944 0.6092253695667829
549.0 0.0 0.0 0.0
351.0 1446.8103075169988 0.7635237435297919 0.19956766788923083
352.0 272.23355655599994 0.6947412156488765 0.4812476998232898
353.0 82.446307431 0.6994782783598136 0.48852445850320014
354.0 2433.8492169149986 0.166790562587292 0.7070617231045212
355.0 9.559176834999999 0.20758820026497457 0.2446243136832343
356.0 1713.6380009030004 0.4061387628830403 0.459336698293502
357.0 1217.0275198199995 0.4517820464299255 0.18962444703557166
358.0 3707.525818457997 0.17420484556355584 0.28804126569257976
359.0 337.5647327259999 0.050427223995984156 0.46922711156084757
360.0 1712.8242217350005 0.7843964444506696 0.2832580940125422
361.0 0.0 0.0 0.0
362.0 549.0822384009999 0.2727041420577068 0.22419239559594464
363.0 441.0926927820001 0.9007212086178946 0.8118767947882396
364.0 218.92145610400001 0.7779830562343975 0.7061942853351247
365.0 1954.4115949430018 0.42291617712727503 0.3840661133366132
366.0 0.0 0.0 0.0
367.0 0.0 0.0 0.0
368.0 1980.4357191710005 0.414870581334404 0.46711163375343406
369.0 565.3943024920002 0.19953104302350808 0.06570221703532712
370.0 894.2168574380004 0.7820817232694853 0.6361318897733054
371.0 268.5182107439999 0.34264674067747886 0.30925444386259593
372.0 1987.1638808309983 0.7377667756899561 0.5266988887855841
373.0 2703.970372158998 0.6874954834849112 0.09266789138170999
374.0 1039.6472941609995 0.27388791391099665 0.23550074320848605
375.0 0.0 0.0 0.0
376.0 1484.3667989220012 0.7391378447070232 0.6383754177546929
377.0 1447.6641508169987 0.13379001000195268 0.5328855007399365
378.0 0.0 0.0 0.0
379.0 2196.921650884 0.15242964369574316 0.26813431887956435
380.0 967.8076154880001 0.7104686876774966 0.6562119604259615
381.0 1252.4599768209991 0.6351500286320844 0.6978758586765541
382.0 210.14171766900006 0.6907091710783868 0.4898718817961422
383.0 1181.2417448679998 0.3278477067820824 0.3762084810416817
384.0 1275.3996560149994 0.6568959462586986 0.0195144467448069
385.0 2498.032463123997 0.3198592757681541 0.6280880864800295
386.0 651.2335792850004 0.3858754563821441 0.38370038739398105
387.0 1488.7102260499998 0.5253850545143405 0.6473240709526702
388.0 624.9386309789998 0.5635192259142322 0.6079392503528512
389.0 1242.8136623450005 0.21341966486039574 0.534076826566956
390.0 848.2819992059998 0.6331729031379147 0.6311171507996363
391.0 86.725204025 0.45858237682762165 0.28081212659424054
392.0 0.0 0.0 0.0
393.0 343.759461917 0.5751288599449309 0.4316403946490988
394.0 1665.1408487079998 0.44119738528410807 0.47979772340343846
395.0 0.0 0.0 0.0
396.0 638.379292455 0.26420558404043615 0.3339878545264579
397.0 983.86180074 0.6864769024079697 0.26206328002214585
398.0 423.65251504399987 0.8576958822615952 0.8003591168155445
399.0 1266.4826206479995 0.5785363799190748 0.5195731006406734
400.0 293.8909820590001 0.8441072064461738 0.7038901470474921
401.0 443.0101153559999 0.9392341057801282 0.8776046001999893
402.0 418.0324802910002 0.6148780769754384 0.5781374695974298
403.0 164.672970342 0.841119251611308 0.7118047266885117
404.0 20.095612163000002 0.40689593290092174 0.14825440430519424
405.0 1331.1173712159996 0.3744060441420959 0.4099490660369345
406.0 228.39433515 0.7393805149445744 0.5413060419002927
407.0 352.14556330900007 0.42300716746887673 0.29699686587846474
408.0 10.851294108000001 0.7821125068354695 0.5603084339146653
409.0 2389.5341068499974 0.44160219602908785 0.4308844516073932
410.0 0.0 0.0 0.0
411.0 403.0650834969999 0.48314742784461334 0.4690282749564212
412.0 89.310320886 0.7380789571261221 0.5957103240898286
413.0 478.192230598 0.727523322022665 0.06235613002107568
414.0 63.386518695 0.6216859700714162 0.5324318725412213
415.0 527.735366853 0.7209126127965548 0.6919837300914905
416.0 266.672652549 0.4698283585292722 0.5772086133700371
417.0 563.1218087649997 0.20156549624211953 0.45240644908254524
418.0 66.17435786099999 0.39388366339387804 0.1716073820413691
419.0 38.00047127399999 0.7874627269169487 0.7902641814518456
420.0 504.97897605800006 0.8431773067538784 0.7626675529842767
421.0 0.0 0.0 0.0
422.0 395.86463197099994 0.7449152311606334 0.6281175688034737
423.0 1120.8016840589996 0.5600987676451469 0.4616593091571215
424.0 217.2837621910001 0.8681384849920654 0.7580218433397201
425.0 954.5020095020003 0.6472564239570517 0.5390166207509581
426.0 461.0861198679999 0.8789328174255184 0.7596207157433501
427.0 1649.8323145809998 0.15858230366266626 0.36285835334974015
428.0 1574.079273962998 0.2503451143399526 0.20794740367335887
429.0 1583.474734406999 0.6129018814584942 0.5603846522414723
430.0 75.87736789200001 0.7239355830206837 0.580985600186996
431.0 1295.0173301590003 0.6682571821589762 0.48712373991077146
432.0 1088.9738295520003 0.6158052797566492 0.40039274621067283
433.0 226.55449330899998 0.3524337224809339 0.14729680584108484
434.0 3249.7390953040026 0.5431305960128047 0.17412795894395608
435.0 456.292108964 0.7312431210014242 0.40962983926390345
436.0 50.837531708 0.6536621871485802 0.3951799929027849
437.0 1424.0579920260004 0.3762475918652983 0.3302659986365698
438.0 1386.2090471389997 0.7214026292022071 0.11245174171849388
439.0 0.0 0.0 0.0
440.0 2481.0548609480034 0.5671791321706524 0.44688025752458793
441.0 1299.7376882049998 0.3952429082327158 0.37168810514659784
442.0 860.7071947429998 0.6034657897243816 0.07544329040785151
443.0 1497.3999273819984 0.7597141637499164 0.653255498420268
444.0 0.0 0.0 0.0
445.0 33.183099417 0.6411467340667423 0.44246456205173135
446.0 182.81500201100002 0.7122213820738785 0.48318878005023425
447.0 745.0324236249999 0.25123871398753433 0.2544954157865096
448.0 0.0 0.0 0.0
449.0 744.1759557779995 0.6712991434339961 0.6076342321011099
450.0 1195.6924271909993 0.5015315377138038 0.40470821792556916
451.0 304.17203379599994 0.7554820636387628 0.18347731807187198
452.0 81.93406677399999 0.22942704787885 0.23197978548285564
453.0 530.954450993 0.674800651628368 0.48803049287494105
454.0 85.221950987 0.7929122825153309 0.6412544473409059
455.0 245.91242736799995 0.4271902868869899 0.24916351641147036
456.0 290.501107267 0.47455481318274056 0.5127659832459553
457.0 2864.4019320030006 0.31734556932153 0.490948384945061
458.0 86.60220789399999 0.58435835296121 0.6845977993233922
459.0 616.356224075 0.6272926393882328 0.549930941335119
460.0 1144.1351426210006 0.755366416409506 0.5652890739830515
461.0 82.557748908 0.9481399892716945 0.8938244956943424
462.0 1536.569706958999 0.4765553309667119 0.5008786296074321
463.0 0.0 0.0 0.0
464.0 70.22254671999998 0.11297996280541665 0.43223415976934476
465.0 0.0 0.0 0.0
466.0 2413.376242241002 0.10283264230212538 0.1447275407757528
467.0 268.64529094900007 0.5404003057931577 0.2907895671430497
468.0 718.8672458879996 0.4108834313198693 0.09513572224467874
469.0 375.9332893040001 0.90925661937964 0.8160100666345141
470.0 1043.9114134299994 0.2619985383296768 0.5224419302878455
471.0 966.0224451270007 0.4251569538552451 0.7345141115498716
472.0 57.634291581999996 0.5032612897447782 0.4182894944955326
473.0 285.92680938399997 0.4473296117476128 0.49183006622993636
474.0 1416.4975932139982 0.377201752083088 0.6686258809027629
475.0 1982.0752798739998 0.6293507577056163 0.17187893525275738
476.0 210.05952032399992 0.7370385764573627 0.48654837910978316
477.0 2006.471801555999 0.4278958586487969 0.4511754285992865
478.0 0.0 0.0 0.0
479.0 263.18259503700006 0.8794727894824756 0.6645651597387171
480.0 2050.674550748998 0.3258021018878131 0.30752588864404595
481.0 1712.9379461140002 0.6228044920381686 0.4346177424970485
482.0 0.0 0.7695608645390825 0.5883157802544918
483.0 1389.5209641020006 0.8229571166543075 0.3691956479663878
484.0 749.9615308399997 0.19825184880965818 0.42389261143687823
485.0 821.9955258219996 0.6201420398674027 0.3832625530721147
486.0 892.5465507969998 0.6981947893414479 0.3382769105306699
487.0 0.0 0.0 0.0
488.0 53.431182517 0.8547680645724016 0.7190360276747255
489.0 866.1564897249995 0.29299368848140406 0.5245671388165563
490.0 158.64932448 0.5830808138511198 0.332951147443847
491.0 487.99713991800024 0.27043855290851376 0.15143128754961577
492.0 684.8374038089997 0.35115996026321633 0.11755056736564325
493.0 262.10716899799996 0.3790044309920206 0.17711966330660883
494.0 112.10954541200002 0.3533268406724724 0.09634032231477097
495.0 238.21150713500003 0.499758890974405 0.2612625114794041
496.0 0.0 0.0 0.0
497.0 106.52265378500002 0.452471645112635 0.19768664540530706
498.0 350.197981637 0.5119116695253707 0.39344141034276836
499.0 24.138025366999997 0.9290731903674367 0.8513285881095495
500.0 96.01187265299998 0.687568767493247 0.4714366948609936
501.0 13.046980109999998 0.8603607153977613 0.7287838593568586
502.0 622.9475512089998 0.7573118986420393 0.4529108582932874
503.0 1444.5450983230005 0.27165787655820633 0.3791356897509313
504.0 1070.3405549319993 0.79629998511449 0.470080199317745
505.0 688.887372624 0.41596946038320043 0.5938654728182601
506.0 834.784162604 0.6685140114212044 0.805253376127189
507.0 622.405422469 0.3340986294682523 0.5321977636683478
508.0 160.68876145299998 0.3137386491783949 0.14115135155106717
509.0 23.277627898000002 0.8716963594299885 0.7534786386093238
510.0 135.068121416 0.8381501351841036 0.7349729321733098
511.0 124.40743297300001 0.6981538130132487 0.5202695243634989
512.0 841.3864796449999 0.6449042562592997 0.6285507166642462
513.0 0.0 0.0 0.0
514.0 665.5403696430001 0.6552201905657061 0.4973679811197791
515.0 315.201518337 0.7543385709989322 0.6035061404947785
516.0 517.466430653 0.7541735091098485 0.6102328441393099
517.0 0.0 0.0 0.0
518.0 2742.3114580569995 0.383400658346129 0.23355099578442942
519.0 200.79075808099992 0.629207541434452 0.6279913537258945
520.0 920.8595748890002 0.6072337856407747 0.4928144359568464
521.0 0.0 0.0 0.0
522.0 282.61694831000005 0.6221219482551095 0.5776650351637824
523.0 228.89992577600006 0.739851079375487 0.5547014281630855
524.0 502.904785129 0.8914894290029087 0.7861305580111069
525.0 449.6902359060002 0.7842380996827111 0.3438200728542053
526.0 403.08111352699996 0.7728115224992751 0.5832160273510806
527.0 1245.8035180019992 0.3826973343523427 0.28638883874960425
528.0 701.0932408880002 0.7254356505059878 0.7258701262367294
529.0 1949.0975301820001 0.3266907111291596 0.36374385584155855
530.0 0.0 0.0 0.0
531.0 0.0 0.0 0.0
532.0 0.0 0.0 0.0
533.0 20.443367275 0.4672698161367138 0.3202907882441261
534.0 1612.34367429 0.5895519779827784 0.6783199916431878
535.0 0.0 0.0 0.0
536.0 426.4297699420001 0.4603924663638707 0.5366673853274677
537.0 1585.483246639 0.40732859145165873 0.4141319991401036
538.0 475.7058001890002 0.5314119032125126 0.5326999575147824
539.0 622.7612380990001 0.6027151286410669 0.3190055521310125
540.0 0.0 0.0 0.0
541.0 1677.503342857 0.44614733570035325 0.4849673750992282
542.0 0.0 0.0 0.0
543.0 1826.9348643400006 0.4105571691656384 0.5695064869556148
544.0 1552.8349275440007 0.7135619438889335 0.5298657367689726
545.0 0.0 0.0 0.0
546.0 1508.5508406720007 0.4736742592813296 0.30260489750770697
547.0 1239.434329193 0.34255870597160476 0.4456223701721671
548.0 0.0 0.0 0.0
549.0 218.182173593 0.8114655795516466 0.6628626875324886
351.0 1742.338759865 0.5601230969229904 0.2765756388238247
352.0 1543.3457002810005 0.7256349591282745 0.3334322573484616
353.0 2371.566667483001 0.4488076887097192 0.2599913472842471
354.0 992.3822233700004 0.8973792274200212 0.7998654390883088
355.0 383.7908709809999 0.6251102503492164 0.4134128776322951
356.0 2194.7037811740006 0.5493745504557059 0.49126493639851837
357.0 420.93517042800016 0.7028366885151474 0.5445297057440213
358.0 316.59062588799986 0.5807136709605957 0.5038960582280549
359.0 0.0 0.0 0.0
360.0 174.17807563800002 0.7837682897494552 0.3077842100470191
361.0 0.0 0.0 0.0
362.0 650.1962799709999 0.32107988617983824 0.5259829807880603
363.0 0.0 0.0 0.0
364.0 904.9826791950004 0.48632987504354275 0.31453686748601023
365.0 1206.1983315609991 0.8395002857903233 0.8205381219768766
366.0 272.66797889500003 0.26084402485457436 0.3341427680819813
367.0 981.9056198170005 0.3398497998973745 0.0628583171556966
368.0 242.4187425819999 0.6598757979443154 0.4906636027049353
369.0 67.951737804 0.2676255596038147 0.3213863319411719
370.0 0.0 0.0 0.0
371.0 926.8849447910003 0.5419883155180867 0.4198281432547958
372.0 154.80933805 0.5690445448520615 0.5803721880490057
373.0 0.0 0.0 0.0
374.0 673.6023936769997 0.7950191583070096 0.6287919229469382
375.0 461.3838556690002 0.8359165900666656 0.6943345749711664
376.0 0.0 0.0 0.0
377.0 0.0 0.0 0.0
378.0 1375.4002410840005 0.46401520287280873 0.3975445412501995
379.0 551.3878588389999 0.6111324511622338 0.7459765798096314
380.0 648.7185480950002 0.656841970396065 0.39708079419573267
381.0 0.0 0.0 0.0
382.0 506.81195128600035 0.7876863782356727 0.7280621818853189
383.0 2475.3867921230035 0.3199666923952482 0.6515525846001006
384.0 14.570155644 0.8239331604767707 0.7052700492345371
385.0 0.0 0.0 0.0
386.0 10.502820928 0.629063298904201 0.44686166220605167
387.0 1340.5588511729995 0.36279660027942495 0.5112481905522586
388.0 0.0 0.0 0.0
389.0 1433.5891131310007 0.46842662229919885 0.4932809703280991
390.0 214.61857370900006 0.8837380492706035 0.7691081226568125
391.0 162.52966057300006 0.647090056087998 0.5181551199643496
392.0 0.0 0.0 0.0
393.0 319.2427483610001 0.5582683784399265 0.3873866397558129
394.0 0.0 0.0 0.0
395.0 1977.9176111449997 0.6586907453739597 0.16659973509212886
396.0 1349.220125656 0.6455121680196402 0.6386629436456996
397.0 26.077765281999994 0.8470791621197733 0.7248409434856709
398.0 0.0 0.0 0.0
399.0 934.2465692119999 0.3065766542574917 0.13082313075759577
400.0 809.4293305740002 0.5084439019535577 0.4754950181009114
401.0 503.500597729 0.8895011073538561 0.7851895593118078
402.0 85.53490442300003 0.8791315627073975 0.7579102226868816
403.0 245.567137747 0.7932417581612566 0.5993052320432012
404.0 910.0916879620002 0.16598790784446235 0.3733650613765363
405.0 0.0 0.0 0.0
406.0 699.910149252 0.8177067311122095 0.3752709116274015
407.0 0.0 0.0 0.0
408.0 3636.7126265649963 0.2435467777590535 0.24618451244468256
409.0 1718.9839814899988 0.6986070286516763 0.6476677677115265
410.0 1599.989051452001 0.09834649004465532 0.25672031687382596
411.0 0.0 0.0 0.0
412.0 0.0 0.0 0.0
413.0 0.0 0.0 0.0
414.0 2483.832096860997 0.781835530452918 0.7234799224051394
415.0 403.946243324 0.07891497141820655 0.47072909530433316
416.0 803.2471449129999 0.21789122433644537 0.26453962386561375
417.0 151.61655979100001 0.19151406778260394 0.10850016846025379
418.0 456.700694738 0.5122369938605473 0.5597092090823368
419.0 1952.222062585 0.7146944445111305 0.5208074879406983
420.0 0.0 0.0 0.0
421.0 176.36756872000004 0.6886085233591567 0.40011645678640706
422.0 765.9747047679999 0.7944792105648473 0.48921136017008926
423.0 0.0 0.0 0.0
424.0 259.342960237 0.6074763499094566 0.3587528874882112
425.0 1853.2431771969982 0.5940361916472454 0.0808887080674461
426.0 1359.569463726999 0.6338668238026808 0.49403898146267716
427.0 62.817304919 0.9106373567669681 0.8186968552651568
428.0 1071.784650183 0.4586165846089174 0.4833782442923663
429.0 1172.6163792029997 0.6051091014558527 0.7170318448792184
430.0 620.3007264490001 0.6038969833180677 0.13722598095606495
431.0 0.0 0.0 0.0
432.0 82.28350711500002 0.9225644181150707 0.8419558153641378
433.0 1268.2404227309999 0.39756932738574324 0.21679100223331715
434.0 2190.584674785001 0.62427273970013 0.5066423977169245
435.0 91.69950510600002 0.2722085630618415 0.4565907078055021
436.0 0.0 0.0 0.0
437.0 0.0 0.0 0.0
438.0 0.0 0.0 0.0
439.0 201.88738298999994 0.44427578573163157 0.6198138295060031
440.0 2403.178561339997 0.5668162936451336 0.6693610352495378
441.0 760.8194590439999 0.7147452484100099 0.5413488218528035
442.0 1900.3860624569993 0.682368922257586 0.24189137782811018
443.0 628.4899200459998 0.19624327361937077 0.1435201817789785
444.0 1888.7564586450005 0.2771635806612539 0.4959168822159676
445.0 568.0258575000001 0.6262914903863523 0.6615712799518879
446.0 1604.4792017529996 0.4873715059851569 0.6840971983648433
447.0 775.2749982580003 0.32947692633463366 0.3968861680594083
448.0 621.1106990609993 0.35329935095806614 0.37292098075687874
449.0 1655.3509152639997 0.5035461465354314 0.3686262810914852
450.0 1056.025363727001 0.6347073580472923 0.357904587638946
451.0 558.8673570740001 0.6886975924632328 0.47095059741824513
452.0 515.7159064080001 0.5327554554645664 0.39686343652500733
453.0 1061.0637826500001 0.7194439283395478 0.7119044876710418
454.0 0.0 0.0 0.0
455.0 8.756273167 0.8321778546785527 0.6839524364075079
456.0 188.588731764 0.5143938522991519 0.4596440042811449
457.0 126.70520883599998 0.7403512213578372 0.6194120945341655
458.0 2186.0784361040005 0.6735527862144446 0.6248211682148711
459.0 117.66603569300001 0.7370365260087514 0.5720800517366554
460.0 1264.7967146570002 0.5773182398950201 0.4794516373001133
461.0 706.425601411 0.7421835223142725 0.5242598752630551
462.0 2341.3516804319997 0.11699225982892777 0.37142676783230233
463.0 1313.7174050130002 0.5426150735143461 0.43104560987221585
464.0 0.0 0.0 0.0
465.0 136.57838499000005 0.7309668437426808 0.6185094899299244
466.0 2100.0257216429995 0.28395417978109844 0.09365991566728715
467.0 0.0 0.0 0.0
468.0 912.8499992039997 0.2792065165307374 0.618549536747454
469.0 1575.7732197579999 0.4395677820425556 0.6510993930168109
470.0 33.934136947000006 0.9342048477341319 0.8583041518241716
471.0 1838.8058973319994 0.28598092038789696 0.20932568118964395
472.0 796.41585617 0.5491416255940542 0.44378659708895735
473.0 2166.7399277969994 0.6717399595131216 0.3676631788418446
474.0 1616.414495023 0.2341032491248693 0.26330671783818954
475.0 34.514466248 0.8823705271486373 0.7643410003935232
476.0 1092.7771573480006 0.7863301678799701 0.7640113517016403
477.0 610.3733033520004 0.5416368557443327 0.31220592782966283
478.0 19.663500847 0.41634167359151597 0.20627268202908988
479.0 1209.2112706330006 0.2958151991159856 0.3789665179618936
480.0 463.7151239539999 0.6067523170198009 0.48793462839777163
481.0 891.1311014070005 0.41767788840282344 0.6573342695624617
482.0 1518.0259916180003 0.4108640151068568 0.3002814944082387
483.0 617.185912519 0.2439152963284346 0.37670378182832914
484.0 727.8424620219998 0.8374815843541068 0.6863059636681531
485.0 1849.2007049769998 0.4724473596376215 0.2264718427125749
486.0 79.97473416199999 0.871392043975591 0.7533654871996375
487.0 826.8096420390001 0.5963599994892587 0.30222525451406723
488.0 0.0 0.0 0.0
489.0 0.0 0.0 0.0
490.0 1428.8370683620012 0.5283613563965402 0.7538561921880026
491.0 0.0 0.0 0.0
492.0 2046.598073601 0.5083758552463975 0.5401021586370873
493.0 165.463911224 0.7034214152286489 0.6112078203958785
494.0 1804.7635448430008 0.5034755754784183 0.37324532666332605
495.0 0.0 0.0 0.0
496.0 0.0 0.0 0.0
497.0 883.2224683800004 0.45885951622996923 0.27437968587812733
498.0 0.0 0.0 0.0
499.0 861.911090676 0.4627516493819723 0.3860389765533231
500.0 1144.3985867240008 0.8818804724311075 0.8075948185719983
501.0 0.0 0.0 0.0
502.0 365.006045449 0.3798322356745829 0.31805023352745565
503.0 725.9321220790002 0.7142038537329878 0.771231352010734
504.0 0.0 0.0 0.0
505.0 1578.8272697879988 0.12138289387714046 0.05127453080857949
506.0 1565.6827799029995 0.13618759987279505 0.22591333751765846
507.0 120.22483883500004 0.8161779944502086 0.7891611193164855
508.0 258.2251173160001 0.6718400849705122 0.6588097622547919
509.0 3465.0033031330004 0.0368991183282114 0.6002839503237775
510.0 666.0497987300001 0.809783393524385 0.7122395483236929
511.0 596.022422175 0.7301863608165065 0.6284748010157283
512.0 1230.0267739620003 0.39570804268728665 0.1972506161962703
513.0 40.244248291 0.14918208554966997 0.04708526457600494
514.0 1766.1844497390005 0.5636342216775405 0.7212931489798516
515.0 151.102571635 0.8072326855677898 0.6876419436188833
516.0 815.7125103229997 0.373249188210911 0.42129369092377555
517.0 137.71705206800002 0.2832650418099931 0.20919873766091518
518.0 673.9023789580001 0.49620013477039276 0.3336853309558901
519.0 1273.5561327400003 0.6317199227072126 0.10940821791121606
520.0 0.0 0.0 0.0
521.0 2550.8809373660033 0.6119877365476681 0.10092197713326025
522.0 238.63693721900003 0.9121054760983309 0.783033108183302
523.0 97.30188000300001 0.9239082953000979 0.8450796108882361
524.0 734.0675676839994 0.6041589779037494 0.5425065098950127
525.0 1227.5709034809995 0.5654686174858607 0.4840553813225409
526.0 1880.2638786800005 0.5786153579788217 0.24172959269281816
527.0 136.61915985099995 0.7655584211511317 0.6101477161154469
528.0 110.85770991700001 0.8764771770731865 0.7631537279043749
529.0 1001.2629254489998 0.7173884877430335 0.7246461772856871
530.0 205.03055349099998 0.6440202447673306 0.41691377228941434
531.0 3.7205676 0.15996452555295845 0.047373355637305055
532.0 1400.4286172399995 0.4219882992497878 0.5355919278151452
533.0 64.274500365 0.7049842105135097 0.45659307785156833
534.0 283.2477060240001 0.243728734880582 0.10786777027596961
535.0 652.8885579799997 0.5973710433449927 0.7147155213749099
536.0 0.0 0.0 0.0
537.0 3163.718881465995 0.2198321969589429 0.2866594410845636
538.0 466.80245156900014 0.6254921715978491 0.5799495653699072
539.0 406.4657432280002 0.3006383434446044 0.256756801775214
540.0 0.0 0.0 0.0
541.0 730.397294254 0.7408542256085132 0.6071516467088452
542.0 376.6381187200001 0.6259289028769565 0.4567942193839695
543.0 731.962126351 0.8450918399945722 0.714825372500291
544.0 31.899693972999998 0.7599865916631838 0.610381998697555
545.0 396.84564198000004 0.8313205849719875 0.5156823017358722
546.0 2237.7069133660025 0.47558493275504005 0.1075298687683771
547.0 941.2656194839999 0.7633154202692466 0.7390278414995542
548.0 166.29384045800003 0.9004727783911528 0.8322330092807291
549.0 1359.8170043399998 0.37369859700784247 0.34075214049805336
351.0 431.11465794800006 0.630381764105303 0.44393064877411886
352.0 523.430689887 0.09713693831171162 0.559067615505521
353.0 66.352875459 0.49968101287130473 0.2700920977894182
354.0 642.6230959529997 0.04361842691992816 0.20827768894635906
355.0 0.0 0.0 0.0
356.0 2644.941619268 0.45696090484142393 0.3644850088198738
357.0 1003.063892663 0.7372773736637254 0.6014885624435021
358.0 33.167894647 0.1619880180103153 0.12486089828624466
359.0 1009.657820175 0.7934447471597225 0.7538902071161913
360.0 0.0 0.0 0.0
361.0 2233.1982538530006 0.6891479602167017 0.22406873011704032
362.0 122.20724417800002 0.2732042253336747 0.26212406937337224
363.0 340.0987222769999 0.8378536938122004 0.6956778757329113
364.0 81.72380433500001 0.9573835962562662 0.9090110340821909
365.0 11.734461876000001 0.10181794900177842 0.1705306129539703
366.0 502.48044949200016 0.742651301787627 0.7033959831142149
367.0 1562.666320531 0.3889561588671156 0.5230159961901175
368.0 26.377472284000003 0.8997427022465219 0.7880383853737514
369.0 1541.6017201409993 0.7963993808484605 0.7358512084351599
370.0 985.3441906849998 0.5650410686482911 0.42100678340171804
371.0 148.23176643999992 0.19443139312762428 0.3218875591266639
372.0 668.2352075460003 0.7587044822526838 0.7704036968010701
373.0 0.0 0.0 0.0
374.0 0.0 0.0 0.0
375.0 359.684084197 0.9143785111675515 0.8464850075667549
376.0 622.8971041419999 0.8107037515137683 0.6475001622773953
377.0 0.0 0.0 0.0
378.0 2190.1528757550013 0.12995684037997934 0.34237670989926533
379.0 112.53321004999998 0.8600283895064954 0.7436718455114742
380.0 308.94684578100004 0.8365336807434973 0.443116386009951
381.0 279.721121929 0.40298211315715426 0.20663937825513912
382.0 1298.5356625219993 0.6290338628913765 0.7453414526902131
383.0 10.07845008 0.745866118902136 0.5307271934054136
384.0 1365.704984152 0.5891414373072568 0.6082046291923713
385.0 1142.7810589690005 0.39879287440044503 0.14170223334482857
386.0 307.45308563200007 0.6961433051403041 0.51791039308788
387.0 1123.3509795230002 0.16380118821027304 0.1657086986239253
388.0 980.0978317600005 0.4862468046665864 0.368811079627999
389.0 0.0 0.0 0.0
390.0 3105.558908520999 0.28984230309503234 0.3238826975622637
391.0 2953.887041186998 0.27742257709849305 0.4901243324095152
392.0 535.2057921469999 0.71131774938727 0.5196709678744705
393.0 685.286515416 0.8119363715968665 0.6793964664627158
394.0 1102.074358845 0.42104991611070447 0.3515061457061903
395.0 0.0 0.0 0.0
396.0 0.0 0.0 0.0
397.0 0.0 0.0 0.0
398.0 285.597513534 0.7927594720457853 0.8663389546661995
399.0 0.0 0.0 0.0
400.0 3.3882310639999997 0.8358709675153437 0.6852864424368399
401.0 746.7229467469999 0.6422693635243976 0.42017631244584763
402.0 2336.3938132180006 0.23257134801947457 0.14353232698153393
403.0 500.75973580400006 0.48774289956434613 0.2905662659001611
404.0 1777.7114999530004 0.37453039646684455 0.5237803976477096
405.0 551.9937221780001 0.37663174093482815 0.5418957857405323
406.0 1465.4880493849998 0.5239557855424594 0.2413434238308599
407.0 389.06821914600005 0.08712889546682376 0.35954848257263167
408.0 1988.221146217997 0.6346275257390067 0.7652048109981993
409.0 0.0 0.0 0.0
410.0 595.6571678629998 0.7154350372664452 0.6017879244101539
411.0 2627.8882200990006 0.5013549987764074 0.5141904152834231
412.0 0.0 0.0 0.0
413.0 438.55733816799994 0.4263755046662706 0.8213458075512553
414.0 1267.9755452219988 0.7193669799388024 0.7243652328971261
415.0 865.8278447839999 0.16023837389317858 0.5912334750540353
416.0 468.8483332840002 0.7790578392624867 0.7053690995404294
417.0 0.0 0.0 0.0
418.0 1705.6933252289994 0.2097857215696783 0.33130492811085727
419.0 1990.8942985919982 0.5811225843169876 0.4713512140858044
420.0 1355.9616791819992 0.43847936457475906 0.5284859103599413
421.0 1030.366910274 0.5374060595679727 0.20351323024630333
422.0 269.7294644290001 0.5663318793370812 0.3929043959537554
423.0 0.0 0.0 0.0
424.0 144.88280724 0.8880351477398765 0.7797271583280042
425.0 448.138823367 0.7198199720293029 0.5630206909380429
426.0 2211.4781278140017 0.4656704047584319 0.49258027074124366
427.0 2077.9886683160003 0.6268632985823649 0.17412617898431224
428.0 110.11488689700002 0.722079998288687 0.5278263972152692
429.0 452.82821560099995 0.8301625930744252 0.6819387563382686
430.0 239.29357348199997 0.1834748213939577 0.07751343903047718
431.0 1988.776384587001 0.5852401045003904 0.08964978145384185
432.0 36.590343008 0.1410661754481249 0.20614090095685944
433.0 0.0 0.0 0.0
434.0 33.500554853000004 0.7978841223098578 0.6404013313311765
435.0 1350.6745965539997 0.3466742985516171 0.3688016233363459
436.0 1082.386911311 0.7456272158693534 0.59967658659567
437.0 959.2679641909992 0.9084218476896215 0.728602517174147
438.0 1427.3113256209983 0.6214460893933813 0.5014256611926929
439.0 1686.536003168998 0.21835171699741493 0.3441775449915796
440.0 0.0 0.0 0.0
441.0 1730.9496192010006 0.5699412521661787 0.5109320102582127
442.0 2327.445417300002 0.5097185827278481 0.5712296125296886
443.0 287.11890913300005 0.39615417196168234 0.27124110686538644
444.0 798.4921623520002 0.5834555785091718 0.49401140136364774
445.0 832.2149360549996 0.4502284813189278 0.14902320087052756
446.0 0.0 0.0 0.0
447.0 0.0 0.0 0.0
448.0 0.0 0.0 0.0
449.0 71.167561839 0.7112612737618269 0.5029317608470368
450.0 0.0 0.0 0.0
451.0 11.66100827 0.905852144194147 0.8017337486684573
452.0 1943.5593410480005 0.33070332801428226 0.09583540129702275
453.0 2111.2813348449995 0.1681119522361279 0.15562339960125868
454.0 366.255471212 0.8091893191011144 0.6937513472851502
455.0 243.75019118099996 0.8871095004616717 0.774710387127865
456.0 136.081873269 0.792632199106886 0.6157461432605108
457.0 1244.0992353970003 0.32547765160880443 0.36058907782288113
458.0 1848.5538652230002 0.48883138244835045 0.16733228411084716
459.0 827.5658731599996 0.8281433881099132 0.7357846777282154
460.0 569.4325315140002 0.7950919217083475 0.7469222118240773
461.0 8.808289423000002 0.9662125655896042 0.9271593687949571
462.0 471.7079640400001 0.6523144871146088 0.6141378353888273
463.0 240.00314661999997 0.7815267289290218 0.6067422175892594
464.0 838.755090697 0.7156899540290148 0.41656947227692404
465.0 1138.2805278060005 0.308002490110599 0.21029786475453494
466.0 1106.0568600830006 0.7243649750099787 0.698889175848233
467.0 2007.8136815780035 0.5901920411009908 0.4417680541860843
468.0 45.56930294199999 0.5412783740179323 0.3577299852406309
469.0 481.55001201300007 0.8420917037649827 0.8844243825269579
470.0 932.3210374189997 0.18276700600046197 0.31052329655664584
471.0 1077.194086093 0.7154750420009224 0.49090454807218586
472.0 138.34382793400002 0.6356132701199747 0.6179504156142819
473.0 1550.0440501820005 0.3839179082520548 0.4254142033006056
474.0 686.9070615620003 0.7237605404257295 0.5397629711329712
475.0 379.13025743099996 0.6373096034904425 0.40897397697470284
476.0 299.9327566200001 0.898435341278227 0.7905576699278616
477.0 0.0 0.0 0.0
478.0 0.0 0.0 0.0
479.0 61.48228387999999 0.498952718495773 0.4471036021660137
480.0 22.643299839 0.13620129617567267 0.22217694583531217
481.0 176.456119166 0.8037557997688763 0.6181858546684857
482.0 947.575862208 0.7982572146205729 0.7771416683526746
483.0 1150.233695645 0.5534859899289561 0.47472573403919577
484.0 0.0 0.0 0.0
485.0 1325.6059809969993 0.4174824742196548 0.5839616916678132
486.0 1144.8414027019987 0.5692475786157952 0.7164437599933688
487.0 2433.525556459003 0.2827210027404923 0.4392400717108317
488.0 990.9522245750005 0.11491287864975162 0.4855733406839151
489.0 2597.281489605001 0.43782451835024006 0.5620632002012956
490.0 0.0 0.0 0.0
491.0 75.811859615 0.9406777393734598 0.8766310119057994
492.0 104.72893395599998 0.5894391207083831 0.3581116859395946
493.0 0.0 0.0 0.0
494.0 1206.373863678999 0.30833139602712334 0.35206786528841033
495.0 388.6631405899998 0.5598847607373063 0.34518695431699287
496.0 0.0 0.0 0.0
497.0 199.585266992 0.3001060318151887 0.15810779287894108
498.0 771.7251424110005 0.6106792486072691 0.6278808814664328
499.0 1640.124770453 0.3145220184737002 0.17285373777636745
500.0 9.02787249 0.8298163928235694 0.6805942424749714
501.0 259.3264438909999 0.028648989912810386 0.08312871302114272
502.0 185.552678615 0.8907351222081957 0.7856948522037308
503.0 1934.117619193 0.48592451600226333 0.40711973623449554
504.0 412.7200587409999 0.6178170197303202 0.23164211629976428
505.0 698.6471316399997 0.7615161102375501 0.6245667301024231
506.0 1367.3574745879998 0.1867888850655477 0.16719413584856782
507.0 315.87811819099994 0.8207646642708146 0.8150374564102415
508.0 0.0 0.0 0.0
509.0 2096.8703397430004 0.2456090001763021 0.3653550037594136
510.0 942.9964712249997 0.48047966295603184 0.3866566799303172
511.0 0.0 0.0 0.0
512.0 933.004418047 0.24768414869258507 0.814188125492327
513.0 355.154968054 0.5008856403326772 0.13571224327944953
514.0 853.5096362620004 0.7643666309349749 0.5783632588264644
515.0 50.216885618 0.5437936691579249 0.3555435085180228
516.0 423.6659007 0.7976761350315648 0.6314478270846743
517.0 1424.9825737819997 0.5897814674528238 0.45619178203400707
518.0 1374.3516658750004 0.0488865299010265 0.39654409837186133
519.0 281.7824346150001 0.7272023391088583 0.43353335836108403
520.0 229.722965171 0.4527929127936577 0.2986229344736766
521.0 0.0 0.0 0.0
522.0 2092.4428552819986 0.4451885207111429 0.481229509289598
523.0 620.944165144 0.4339462397831694 0.17343522235312625
524.0 788.3285222979989 0.4700610466357517 0.633776426203467
525.0 721.4949634050005 0.6166738857707891 0.5242309325863872
526.0 132.704785265 0.8704814032301635 0.7381940388510538
527.0 197.2574622650001 0.8221384641621412 0.7798428869734482
528.0 802.937453437 0.7948569051735006 0.7302710164219778
529.0 0.0 0.0 0.0
530.0 47.861839479 0.7721996027066148 0.5912429976423186
531.0 2766.7995479759975 0.387770891434772 0.31261083471999124
532.0 2348.6608821840023 0.26213359203515274 0.07503649506779039
533.0 2060.235133949999 0.3661337922563736 0.39123364219312856
534.0 549.750737287 0.46996173571543726 0.08699635188813742
535.0 10.270841186 0.8034490232278446 0.6441992774163823
536.0 2719.9396141309985 0.1380095778650786 0.5162618015643561
537.0 2006.800888785 0.545967891953169 0.5908637671721524
538.0 1630.8875077589992 0.32412409656503793 0.0661118150329404
539.0 1518.5962645939987 0.35065354761874645 0.09745205585387859
540.0 51.43561510399999 0.6058782597314918 0.2992849016820637
541.0 197.07158047199985 0.5908755624337432 0.23853687906908808
542.0 707.8874270049998 0.6734645172205569 0.2126020135516194
543.0 4.79381599 0.7916409082466113 0.6202666834977252
544.0 70.24424945299998 0.5612436317238298 0.539584623958437
545.0 811.6768631329996 0.6185147087309786 0.3455326113347893
546.0 194.37462745600004 0.8628389590530776 0.7298157307101989
547.0 1873.0985237960006 0.12624607442968847 0.4282965258214549
548.0 760.9798077839993 0.7625017748851455 0.5876754109740162
549.0 820.8848816729998 0.6071359507082509 0.40712410784371517
351.0 507.8511673660001 0.5818562851525277 0.8669491365598305
352.0 128.998485687 0.6234343740823134 0.3877662240696366
353.0 260.66858188300006 0.5418295397361047 0.38121185782741046
354.0 1853.4862741199995 0.7776902338577183 0.7566335542238187
355.0 1466.0895532650006 0.6217897826088261 0.7253947762312691
356.0 471.31727436700015 0.7639829584057354 0.5460319960629435
357.0 7.823059541999999 0.8598507718183038 0.7355102640452641
358.0 265.84856855499993 0.43165177926752696 0.5872714379410078
359.0 413.51129148599995 0.7150071476351191 0.6804860494383735
360.0 0.0 0.0 0.0
361.0 930.6792853780007 0.0286843669092084 0.5178082707036923
362.0 784.8565503180005 0.2305101123321143 0.30581527682580156
363.0 160.24782612899998 0.47013252043811765 0.7517676527728836
364.0 1183.117136033999 0.6611359529939316 0.6564810969260775
365.0 1210.1536038889997 0.43379058986003177 0.5468422698611501
366.0 0.0 0.0 0.0
367.0 2255.7478564710013 0.7513622220690997 0.6637064559807819
368.0 1280.1190267680004 0.7156157443363799 0.734247534003239
369.0 803.8467233270007 0.5316481445010272 0.5848773005366227
370.0 0.0 0.0 0.0
371.0 1854.5908773560004 0.5920484502091874 0.07499534983640624
372.0 23.125055163 0.6083678776616249 0.5331368187843019
373.0 488.72525113299986 0.40071023003939454 0.4629083877054552
374.0 475.0996287250001 0.7532042209743643 0.5719316666552525
375.0 271.9059699400001 0.46330307102278206 0.6287179388993672
376.0 0.0 0.0 0.0
377.0 935.4229258140003 0.2580606552238753 0.36689205711113826
378.0 2110.091433200001 0.652030694987759 0.35993518753956866
379.0 459.06661043600013 0.7642732069462802 0.7888545047006523
380.0 72.353820505 0.817341855402388 0.7678656219005818
381.0 0.0 0.0 0.0
382.0 21.639435063 0.7714119390517199 0.5925198000041559
383.0 213.29386153299998 0.893091154555364 0.7895347683734457
384.0 19.308564596 0.5025918446711057 0.34323597303685127
385.0 2871.7212584659974 0.634752736932699 0.3916790825572143
386.0 300.603583174 0.6841238202658877 0.3552651408991266
387.0 251.93890083200006 0.8326873077406194 0.8233267465651265
388.0 93.075897545 0.23190255871587348 0.14640261905395022
389.0 787.2079084139991 0.630683372811803 0.373915553282088
390.0 619.2049938440001 0.571036486118687 0.5133984237748347
391.0 1143.2232305250002 0.5221777414510881 0.2577638300254328
392.0 2402.8550207969993 0.3106917579257 0.5009824050713994
393.0 1038.596746423 0.37254764344077734 0.42896175975353706
394.0 219.35581171500002 0.7546323686458274 0.7319566999811766
395.0 909.7367068830008 0.259570291059283 0.19869170683689835
396.0 180.744553421 0.9385516404788854 0.8707072090802592
397.0 82.76107273900001 0.516286280295949 0.3617508813407209
398.0 743.3982599299995 0.7907531569247455 0.6715317357754066
399.0 29.143833184 0.7869208902152475 0.6210826000958072
400.0 0.0 0.0 0.0
401.0 75.50463895100002 0.8024327878991739 0.6379361448113458
402.0 303.06721249199984 0.5742531614213615 0.6427265388748884
403.0 96.109834475 0.43272646726960745 0.29122701891252945
404.0 12.233504321000002 0.8093240347898979 0.6470556414215947
405.0 313.39024377999993 0.2931407101208501 0.4494622336220636
406.0 182.07097441599998 0.6912037347725953 0.4797053709809218
407.0 3431.6240726080014 0.212432966098199 0.4388139018061787
408.0 810.8344048520004 0.7230811002496292 0.6015728822616175
409.0 651.4992874819999 0.2918193451780401 0.23312201548781458
410.0 346.6362204939999 0.6479404182957665 0.5472337613931236
411.0 1752.88561628 0.3939500722268021 0.657344969954064
412.0 0.0 0.0 0.0
413.0 172.41107071599998 0.7405742819125369 0.5476220043662037
414.0 2522.684606275998 0.5614503734463855 0.5737628744277796
415.0 28.006272848000002 0.9053332178552782 0.8110274478235245
416.0 0.0 0.0 0.0
417.0 1316.1422449640002 0.4967870515163306 0.492106320516482
418.0 525.2689998459997 0.8550933887147357 0.7002912195546223
419.0 975.5277278790002 0.5626803840003657 0.4754124608736373
420.0 315.2428610469999 0.331602540769944 0.30071138011212517
421.0 804.6712067219997 0.28238949337446906 0.32128803810202805
422.0 465.21698249100024 0.6468658813099647 0.24575232607418301
423.0 352.883893868 0.6751810296422547 0.4512651520394932
424.0 475.8557178310001 0.6773693757753134 0.5798653743156075
425.0 725.4559026550002 0.3828288071448056 0.1185920995065467
426.0 142.13107897799998 0.3561884629331913 0.2127940585389587
427.0 0.736117192 0.7252780421033492 0.5278920904449603
428.0 2167.9753002819984 0.5134377664429892 0.6659645059402887
429.0 245.551754672 0.2595602043073672 0.09544810060988462
430.0 9.861609957 0.7896038001875834 0.6487562709140025
431.0 934.9033444749998 0.6478015056582453 0.6110265422309684
432.0 1980.4833520449981 0.4573537170438193 0.15993239676431378
433.0 0.0 0.0 0.0
434.0 9.526313012 0.35006117018971433 0.24129528006294573
435.0 740.8276484989993 0.877594350230828 0.7579082369255793
436.0 660.2070494639999 0.4539796643981144 0.4759872122277978
437.0 562.28240733 0.830697770497437 0.7383468703522313
438.0 674.3153304670002 0.5505926479290019 0.4207512851659032
439.0 165.43077336000002 0.8816535357774115 0.7674556526085641
440.0 0.0 0.0 0.0
441.0 4.92081904 0.933129446050497 0.8601668945653494
442.0 1460.368814422 0.3035654687832181 0.23115570597068413
443.0 0.0 0.0 0.0
444.0 1419.4888372179998 0.5687461485065746 0.5433055498069572
445.0 661.6989324449996 0.29576119900641257 0.5827438111187645
446.0 1626.0898559090008 0.6001793780847617 0.5297681942600196
447.0 0.0 0.0 0.0
448.0 991.9382808940001 0.5103139393899521 0.6929390019341578
449.0 343.88479030499997 0.7443943377012648 0.5734324088577654
450.0 699.5677419940001 0.48594558615632166 0.5120299554786593
451.0 283.92423671899996 0.7954592358901431 0.6295073029867005
452.0 0.0 0.0 0.0
453.0 73.33080693200002 0.4378781915288713 0.33989559711608824
454.0 1155.6942896900005 0.3917904104924715 0.2219447174193524
455.0 1344.0871617579987 0.41061786594479827 0.44922861255675406
456.0 1768.8247513690028 0.6759480458941114 0.31985889499783465
457.0 178.00623994599997 0.5552181393968578 0.5323253910505911
458.0 606.6262631979998 0.6754461265296312 0.4075752183601279
459.0 0.0 0.0 0.0
460.0 97.098422902 0.9473842071038397 0.8895702292399013
461.0 1305.5339870960001 0.2818638625728441 0.4461687655317919
462.0 411.86391511000005 0.5982391241203047 0.5732768766066082
463.0 0.0 0.0 0.0
464.0 164.51923304099995 0.734215627673471 0.48313063908616743
465.0 1295.8526039339995 0.23010389926856809 0.49253332640355685
466.0 24.067604042 0.7197001515518853 0.5163171300973619
467.0 133.25731794 0.29405095613504967 0.1873267400392107
468.0 1610.1797481049998 0.2925249892347055 0.7203707391758958
469.0 310.43196006000005 0.3099413172917512 0.7078375009239816
470.0 569.5687149019998 0.7868665139723054 0.722617055371656
471.0 825.2046924409996 0.4713318583575195 0.09553939351881442
472.0 994.4579014060002 0.8138243949997357 0.7237206700744028
473.0 372.62448451999995 0.7211465203612248 0.6299413394194721
474.0 84.201978584 0.732200376583679 0.5963223249861752
475.0 348.684008933 0.4664625750287541 0.5249940454247495
476.0 1168.19737988 0.3636735040859932 0.5912288654215205
477.0 1510.2352292440012 0.6179805644963579 0.08989319726044624
478.0 690.5794824630004 0.459129196950245 0.49181894230195583
479.0 0.0 0.0 0.0
480.0 157.064140771 0.8719722847125987 0.7529951946725709
481.0 2437.964467845001 0.7270487885302244 0.5007697619579365
482.0 1601.348495872001 0.6289913086180722 0.6265757301690438
483.0 2597.911034786002 0.8385803749590994 0.7328158284773787
484.0 605.9462193990004 0.12197749846647309 0.1118273558915533
485.0 416.903070139 0.31691380345472975 0.5281771089350938
486.0 21.469599940000002 0.7995129453643495 0.6432198080653181
487.0 299.639230733 0.8000265486482446 0.6420682391739521
488.0 176.24894251499998 0.5252964875281009 0.5389666967322057
489.0 259.54224500799995 0.8943607336931839 0.7912493040570349
490.0 1807.4656624549996 0.3222005556955907 0.3035075190782287
491.0 1580.9285263109998 0.4861896096024241 0.1892262059979548
492.0 301.57409982099995 0.6295778986975311 0.37079650272253944
493.0 33.328888894 0.837500954151349 0.6820542154499709
494.0 790.3325622399999 0.34865840182680047 0.35592229839994666
495.0 743.2097760910003 0.45180232168909845 0.5675297017154297
496.0 2188.8964864669983 0.10762722792295389 0.1970433795141219
497.0 382.876374067 0.14057709094238602 0.09448158952849922
498.0 242.22402403700002 0.7713350977816692 0.6083522145759371
499.0 1038.163264434 0.615257260492991 0.22628843248068134
500.0 234.00793303699996 0.7531122804392925 0.5658071928452565
501.0 1724.3363910079995 0.5799978265564802 0.29369000246047927
502.0 279.939464285 0.7655482131865352 0.29540225996368236
503.0 364.5784326660001 0.9114763925363963 0.808717032158745
504.0 538.0320956800001 0.2907673772709145 0.19980856107141437
505.0 494.0369082549998 0.9162512799372057 0.8347243172071228
506.0 762.8395432770001 0.9445180735397396 0.9170906059590092
507.0 954.0657822820007 0.4648695132565667 0.37550321004977666
508.0 1075.9773700389992 0.6120538844677679 0.6231495100046995
509.0 0.0 0.0 0.0
510.0 634.3710211809998 0.3944508069711846 0.17017173793955137
511.0 0.0 0.0 0.0
512.0 423.1331014120002 0.25647536854599406 0.19137400125050572
513.0 200.60109148900005 0.549920474827024 0.3273130800939276
514.0 2751.878049772999 0.5085671939707844 0.17804680474483112
515.0 729.1330899389999 0.293948231493006 0.12818462299958444
516.0 765.7086373660006 0.0841338676702857 0.5474046494816635
517.0 966.1280182500012 0.7872643120099462 0.4314802604011491
518.0 2704.8708875530015 0.354366224577027 0.26522234216676926
519.0 379.723000539 0.858628024444098 0.7256098061661828
520.0 2759.282792892004 0.6440388243388174 0.21326194721560032
521.0 0.0 0.0 0.0
522.0 1027.4619877520001 0.17432731534788157 0.4745423533668932
523.0 433.181309733 0.2699266363738603 0.41611144277480955
524.0 125.21153038600002 0.49911813161254814 0.7572874653636125
525.0 4.131775092 0.8186670995787177 0.6574758070796736
526.0 995.1279357670004 0.21891024902294334 0.13543681920995815
527.0 601.5566393040003 0.47701550913482854 0.27362604289120707
528.0 1228.5779253029984 0.6263227574178468 0.6285089563134736
529.0 1360.8080963070004 0.5007684645536549 0.26601779820528676
530.0 1639.7332329079998 0.48955552264572294 0.4914763414521695
531.0 295.56760686499996 0.8636983890359704 0.737075831815879
532.0 538.3663755320001 0.8913879607790819 0.8089817312505158
533.0 256.00675086999996 0.7666395862565262 0.6396215591429728
534.0 0.0 0.0 0.0
535.0 260.26823232500004 0.8261597168915515 0.6768726737850792
536.0 420.2092080529999 0.2826731160153998 0.5015331831765124
537.0 473.801062121 0.4624861513709963 0.5793114414528401
538.0 600.0655343739994 0.4734849307183602 0.32521290875968223
539.0 718.4589045220004 0.402724285521039 0.4356271899794631
540.0 1277.816236376 0.48873394861273595 0.1777509416274535
541.0 0.0 0.0 0.0
542.0 1895.0435799400016 0.08516174781121717 0.6031993028148575
543.0 691.9619468360002 0.7132788059686148 0.604066016015614
544.0 1752.471948102999 0.11014700137999407 0.17376960320484638
545.0 0.0 0.0 0.0
546.0 0.0 0.0 0.0
547.0 989.5619808559996 0.18420028943184896 0.37894620516443955
548.0 2422.907086679001 0.41891670696669525 0.21224301196354012
549.0 240.68202049500005 0.38711428530643355 0.2692368661690306
351.0 1891.341259748 0.2127933938040533 0.2170462136577828
352.0 306.35452781699996 0.7054473383886065 0.6261817938246902
353.0 654.85200457 0.602969851939834 0.47559436021553353
354.0 18.049600648 0.7103026350974762 0.535215982922041
355.0 799.1723395899999 0.4932924022342888 0.5261923019204374
356.0 1064.2556795630003 0.2696642075833163 0.10847947582227203
357.0 2214.6554717509994 0.5721897336254635 0.47912494031648595
358.0 1539.556045749 0.8544598849581401 0.7984195137555552
359.0 1406.7106270360005 0.46944863593513425 0.38310526190270705
360.0 1260.3646915539998 0.4624482354635312 0.10969476644498395
361.0 1464.9967189270012 0.479113189233044 0.6835366642168383
362.0 1182.2787234860002 0.45418021298959027 0.6777639409589363
363.0 1206.2823037550002 0.7271300177853621 0.4691511817301317
364.0 465.8822902299996 0.41253681546492216 0.20741481519918994
365.0 1636.707088095999 0.09407531638482577 0.03817108519625793
366.0 193.21046352900004 0.7980978402307158 0.6824193895237801
367.0 396.3825711899999 0.6435823776225866 0.3806870369894714
368.0 839.387370099 0.5447800834487084 0.7116454994020842
369.0 1743.8640464980003 0.6864946209119344 0.291941430119821
370.0 2105.398735643003 0.4090369045967916 0.3023427163023851
371.0 549.983691488 0.8585589602306932 0.8548283860116618
372.0 86.63067755300003 0.7993813123680251 0.6523865624451658
373.0 108.82829915200001 0.6934766054758408 0.5107846736895492
374.0 0.0 0.0 0.0
375.0 201.07117796800006 0.9115952535240283 0.8209882737734602
376.0 510.3583365919999 0.5178229457588014 0.22886995237214855
377.0 1863.3835127829989 0.28010107816576835 0.40632348652782485
378.0 758.6477592070005 0.6774009268102456 0.6226454315932601
379.0 1.6563098630000002 0.9344849801569882 0.8627130663153142
380.0 352.83990890200005 0.7457083823353879 0.6125309469716801
381.0 430.8365928530001 0.7305543767515785 0.508433948513474
382.0 1816.282392981999 0.6667768753175359 0.541033248645199
383.0 367.7514869430001 0.818834247971199 0.6549440801480708
384.0 1107.6389098269992 0.2546622230957928 0.43819110664806504
385.0 11.82166462 0.865580688682143 0.7373166873330488
386.0 2600.853655524003 0.5672361001151862 0.6132825112445388
387.0 385.67634281199975 0.7485517002154204 0.7104916121486982
388.0 479.90137375099977 0.6525067008229826 0.5077926682535512
389.0 1010.55894638 0.3451073986534217 0.6347872012742706
390.0 0.0 0.0 0.0
391.0 1226.5874428019988 0.5144192713438311 0.41460528199539937
392.0 1195.0267031180006 0.48491066304540925 0.41384913346807695
393.0 2012.5641304550018 0.41434993141370635 0.3321916966695979
394.0 45.347468477 0.946782041370704 0.8864147069126914
395.0 470.7528783250001 0.8655012270143545 0.7974621176685581
396.0 439.3754922689999 0.7770072772363295 0.6197547661371036
397.0 9.077575921 0.9218748793982255 0.8420490835493875
398.0 0.0 0.0 0.0
399.0 102.76181376899999 0.7897215711174869 0.6124496184579835
400.0 1375.040759975 0.8749729706327475 0.5201417356900566
401.0 1477.6901379360002 0.6355583543227692 0.43615930021712374
402.0 323.3783153729999 0.8370597398527558 0.7389573646487873
403.0 355.21436049700014 0.8233330787886306 0.6679949756537553
404.0 186.20454851600002 0.6644063326750733 0.7183491392217519
405.0 478.71467463999994 0.6272746272494714 0.33793444086516566
406.0 550.032301298 0.3406502585366639 0.4657037898190717
407.0 2323.5284130669993 0.41609642098287175 0.3078472598917134
408.0 0.0 0.0 0.0
409.0 0.0 0.0 0.0
410.0 107.90262739 0.6173107437938741 0.32849609074793124
411.0 420.0498882029999 0.518814931304767 0.6067803583898276
412.0 216.44391247399994 0.5629433424555511 0.4159905752210258
413.0 635.0755700110002 0.22985764597015693 0.540812075977744
414.0 900.8665721949999 0.30921545519126287 0.5366379291910056
415.0 559.2459081460001 0.6743156812224402 0.5467431972159376
416.0 322.8881318910001 0.5268626356518913 0.6292404785504372
417.0 1456.9203221160008 0.6345386374856384 0.4377044222409815
418.0 264.806557702 0.7210117349622724 0.5477549716019767
419.0 8.387281313 0.8602342633304478 0.7266174971513768
420.0 2235.534360273998 0.657790434265917 0.1858092853706123
421.0 1590.8567836000002 0.49659470894890206 0.2267380545821266
422.0 898.2839646909999 0.5184272242450234 0.7126155085954485
423.0 447.4212528859999 0.6255873313004539 0.6457194524025162
424.0 0.0 0.0 0.0
425.0 0.0 0.0 0.0
426.0 0.0 0.0 0.0
427.0 1409.418695612999 0.1703053128171883 0.192917378017158
428.0 773.3675831089994 0.2453717401450774 0.2186443848060593
429.0 2028.9994275789998 0.34728669851751587 0.4987992143633354
430.0 0.0 0.0 0.0
431.0 1966.3047636029976 0.386732137273872 0.34041856836006873
432.0 1565.6384232099992 0.1851316566338499 0.12277465403127868
433.0 286.88085959 0.7271599306069317 0.5408417461070151
434.0 73.62167641399999 0.931219917080146 0.860480866968173
435.0 1714.244252504998 0.3796156723331752 0.1742513044398352
436.0 449.1179326120001 0.5550434363074288 0.28109237178871216
437.0 1509.5747376360005 0.31530391157895593 0.1858403051480101
438.0 2460.5494255529966 0.057576753232856735 0.10409145608690315
439.0 1854.903046499001 0.575187533926426 0.33171572050784215
440.0 99.784592649 0.796808395439288 0.6294948290955297
441.0 15.435578543000002 0.7146729914144112 0.509221217418819
442.0 989.3535984999999 0.6096913497371553 0.3242417321270951
443.0 0.0 0.0 0.0
444.0 2.64890268 0.9067348635940833 0.8295275287204287
445.0 0.0 0.0 0.0
446.0 1271.2688046419994 0.6222345527479284 0.5412096188270455
447.0 210.66534304300006 0.7236550000162457 0.6340240744918619
448.0 0.0 0.0 0.0
449.0 3646.3508810999992 0.38916575083228705 0.6714668732294486
450.0 441.38348211799985 0.6373102297194738 0.3277682754046951
451.0 1980.9166015990008 0.6635583233779665 0.648358256445634
452.0 3246.2149003640034 0.3690050209292612 0.5677225015738784
453.0 1892.0337036739993 0.6064561439971206 0.5914476545866134
454.0 1576.1416639299987 0.5434551749513821 0.20522819414575136
455.0 856.9395220739996 0.34555978728145637 0.10839960072969969
456.0 695.081369099 0.060542040956959274 0.3134412727093998
457.0 1681.937872431998 0.297003638198283 0.25589508547025724
458.0 49.96351844 0.5496327897808272 0.4101042884765162
459.0 245.40432034600002 0.7609259293609929 0.565708114336916
460.0 729.5367276190003 0.46923866305080997 0.05219520461547373
461.0 1912.9885756009992 0.5729678805296898 0.6415313596549205
462.0 469.8106042179998 0.563747876290041 0.3640193619090007
463.0 14.435185365 0.9246128766053107 0.8444665653140323
464.0 770.709026717 0.7340492729628045 0.37740618903725903
465.0 551.0908196670002 0.22304513353055566 0.23340573341841425
466.0 1430.5880913040003 0.4346111287052714 0.5496898815210893
467.0 323.863390539 0.7037155673740336 0.6869533902337173
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 1556.5021184649997 0.7307400459118735 0.75233457578335
471.0 112.34344219600003 0.2314885708394984 0.12292817342381715
472.0 2132.655025739 0.4972150345119662 0.26144785397990217
473.0 1190.4850294560006 0.5944236357003431 0.6748042135300637
474.0 0.0 0.0 0.0
475.0 0.0 0.0 0.0
476.0 71.046774255 0.7783468475988009 0.6002855949990109
477.0 1713.9247434739998 0.422597847103235 0.5815179475542507
478.0 329.03008502500006 0.6454527589764435 0.5951445489447875
479.0 839.7065895969998 0.7650265686927118 0.5632454296340279
480.0 1578.1828555020002 0.5726177355806163 0.21302628076025193
481.0 355.5056849270001 0.4900671616235266 0.534980475235338
482.0 116.89446431499996 0.26240822340886066 0.14619833658361442
483.0 1177.2562489329994 0.7557333590636085 0.20780139829116678
484.0 0.0 0.0 0.0
485.0 1513.4419558730006 0.7253483114757344 0.24324087074156686
486.0 153.53904736400006 0.5955713318139522 0.5881569740440165
487.0 651.58634123 0.7958774797381549 0.7215277279783235
488.0 1082.3905457859998 0.638652899204214 0.5977832080554242
489.0 251.38727721100005 0.7765429667640227 0.3784758403559299
490.0 458.93613677099995 0.45998162495175876 0.668450494893732
491.0 1118.7764423740007 0.47748855523016503 0.3877788251768068
492.0 2001.1345637229992 0.6723515736986898 0.7193995457257277
493.0 822.0175497250001 0.2657087405989816 0.2675922000799184
494.0 1672.0736805149984 0.6886754576312217 0.20483529986628862
495.0 172.193555824 0.8292975148926431 0.6827781163437975
496.0 196.15853939599998 0.81281124392902 0.6847472818063407
497.0 45.72670791600001 0.04477891007290416 0.06767103114905573
498.0 1550.728697053 0.04370765392438982 0.4142828801000462
499.0 861.1850554430004 0.9510735851497367 0.8930066847707613
500.0 521.471477372 0.11488769706975403 0.2613198268467714
501.0 400.0672237989999 0.6340485701713533 0.37943482167751175
502.0 547.5990270340002 0.5930119216220102 0.5459968630990973
503.0 121.49365739599999 0.3691243113143737 0.1760379074235828
504.0 0.0 0.0 0.0
505.0 1252.7806660150004 0.2964854757651438 0.7546240325472777
506.0 302.625825898 0.10724043628496127 0.5071508673420854
507.0 310.0263170810001 0.8219726970592379 0.7593802617610264
508.0 2252.2233442709985 0.1252146749227716 0.25710691800085883
509.0 0.0 0.0 0.0
510.0 112.96583028699999 0.7715406954805503 0.8022369306805458
511.0 2161.2722110199993 0.5593840816171621 0.5647034197258247
512.0 3.415135785 0.3541166536721722 0.04529083854624291
513.0 308.26409190699997 0.7747136262197414 0.5811372902475304
514.0 0.0 0.0 0.0
515.0 705.6337628269999 0.2930744493673316 0.08638405983434701
516.0 0.0 0.0 0.0
517.0 1745.492987548002 0.5389270169955851 0.6439930084466486
518.0 258.97345906999993 0.8618868677173945 0.7203541825177162
519.0 1697.8192208050004 0.4596506030215437 0.5132614258083011
520.0 0.0 0.0 0.0
521.0 576.6006074450003 0.6817485027147067 0.6860198267920435
522.0 228.18130614899997 0.7055547257296914 0.49977993504501095
523.0 180.340828761 0.36937310747804436 0.47979368495629626
524.0 2518.076401563999 0.0823760906049686 0.09616620200941005
525.0 864.2546764810003 0.7220693577465938 0.51844467660998
526.0 242.51123609899994 0.7650733747466042 0.582326623253885
527.0 0.0 0.0 0.0
528.0 242.531590903 0.7441279423765318 0.5870547907130589
529.0 115.78146500499997 0.751915100232314 0.7575017992352112
530.0 0.0 0.0 0.0
531.0 502.6973819750001 0.10772605520404586 0.06359926724319166
532.0 3079.0580778759986 0.20148080588198752 0.4523134208799352
533.0 9.909566635000001 0.7716630218732595 0.5912343610807718
534.0 44.356203776 0.8565474908748796 0.877407741888051
535.0 0.0 0.0 0.0
536.0 623.7213373129998 0.6035117925526441 0.615620579396061
537.0 806.2031182190004 0.43917549475606094 0.5978808740261894
538.0 2087.5163018390003 0.43271246903872734 0.42679108503219193
539.0 15.77632208 0.8266604129057291 0.6740992304509961
540.0 0.0 0.0 0.0
541.0 1411.3029400059988 0.41690991709711195 0.5820456626501476
542.0 0.0 0.0 0.0
543.0 147.851833588 0.8626853281200649 0.7458651250713143
544.0 667.8741429050001 0.5054440844549872 0.4131969909599434
545.0 105.87125940100002 0.7164314299435882 0.5209599991030656
546.0 475.49257497699995 0.7283156659719247 0.6119174458410348
547.0 1624.5550503929994 0.608566899044534 0.5112137489601004
548.0 48.748763891 0.7663252821042529 0.6039247112303371
549.0 586.4276295250003 0.7773001665066143 0.6058265620737675
351.0 585.2757003710002 0.6575169307225692 0.5486347915629316
352.0 1714.4115861149994 0.37155556396202616 0.44861659835022477
353.0 126.10296767699998 0.4515649112838395 0.315575401319541
354.0 2769.173695525004 0.6280311179143473 0.440878321035039
355.0 200.066024101 0.6087243367619698 0.6389420507739667
356.0 2899.815844158999 0.3497747441979424 0.439813186835799
357.0 2220.1514155059976 0.7642666546108641 0.4917110821442831
358.0 0.0 0.0 0.0
359.0 953.6298560899996 0.5671939871515861 0.02426786447898214
360.0 553.0790377080002 0.21526045175360373 0.10646957487819213
361.0 248.29061508700005 0.8451770765253256 0.6967146769973422
362.0 577.020066811 0.20881313563103865 0.5383292272620411
363.0 621.7688389770003 0.8433224535653706 0.7022546624076995
364.0 34.267785319999994 0.7676043693529111 0.5880063393808967
365.0 895.1848099489994 0.7566465598402128 0.6125481914490565
366.0 893.205648748 0.6340833891519885 0.6452961300473663
367.0 2022.3414464800003 0.32235745536947696 0.0677022748817643
368.0 414.0952865689998 0.5995403529747765 0.34098775401857756
369.0 1313.4855299549993 0.3710300609721402 0.5167856464933727
370.0 593.4511779120005 0.5397668941984906 0.3004033157047753
371.0 1093.9076527089994 0.6949609089055938 0.5690300079412777
372.0 828.857001644 0.4302241167295477 0.4242054678687541
373.0 0.0 0.0 0.0
374.0 0.0 0.0 0.0
375.0 236.26556715099997 0.8370245302361785 0.6775226603932767
376.0 630.9751624020003 0.8514891041514828 0.8188796811592237
377.0 867.301742028 0.0888727192698875 0.23798376481304534
378.0 927.9734034440002 0.2158848010541278 0.45327939904994535
379.0 1455.5409037000002 0.638238528381003 0.4074311839941989
380.0 542.4638919629999 0.5265465344973296 0.5333356849564277
381.0 1126.0016871199998 0.653137574392095 0.49441723162005413
382.0 689.5247911420004 0.14867524199648777 0.441424797787371
383.0 1872.0674965190015 0.5294190608769699 0.22556852722113258
384.0 780.0458786660005 0.7059815236334163 0.5991667753493425
385.0 901.9974215279998 0.6734502644631788 0.6522796540115756
386.0 1080.8782570380001 0.6215051764157723 0.3977216055580306
387.0 539.1606526730001 0.2312379112961957 0.5595876217108838
388.0 787.1441093079997 0.8442586949375172 0.7096097645489242
389.0 279.95639622999994 0.3039504356417731 0.10551584100238172
390.0 698.5130582499995 0.9052108824096862 0.1137054546338443
391.0 1557.2551872619997 0.1855501037334894 0.5266874875200458
392.0 234.10200387199998 0.3537421059736109 0.09934980466039771
393.0 1329.942584188999 0.47260400197318436 0.4833273530273612
394.0 573.6877182090001 0.5640777595280467 0.5691517184371561
395.0 1033.2599324930004 0.360592356384059 0.3187880661799081
396.0 0.0 0.0 0.0
397.0 427.3283674119999 0.8379955135145243 0.684939738388665
398.0 1276.5475692240002 0.33867611796575336 0.2859649438363237
399.0 70.815303637 0.8621600647521135 0.7364807387152307
400.0 29.899242528000002 0.5956340590862316 0.46294150812966534
401.0 0.0 0.0 0.0
402.0 1677.4583999360002 0.7393131992817968 0.38773101231086876
403.0 0.0 0.0 0.0
404.0 1379.6848400010012 0.4247261843420692 0.1975074700566238
405.0 1327.8635096620012 0.4096356860181243 0.43834840962567695
406.0 0.0 0.0 0.0
407.0 62.936820755 0.5993905299517128 0.3431544997198178
408.0 1915.102443309999 0.6511933645467285 0.29580456601634036
409.0 446.25268250999994 0.5833296831727275 0.6151940230958233
410.0 148.866581959 0.6739765285120577 0.6849031486481594
411.0 960.9598933800004 0.5331997254605454 0.7137931570761107
412.0 1220.687860519 0.5597883085974079 0.5605529651657992
413.0 1149.771371751 0.41301658445951245 0.5752378536788839
414.0 0.0 0.0 0.0
415.0 16.735887535 0.9106141780660024 0.8214759802103705
416.0 68.67475603 0.7623985618072379 0.5711428328084004
417.0 521.4934268059997 0.3762093569534612 0.39419303951680623
418.0 961.3634747079992 0.5627460162548852 0.49005323992382305
419.0 598.5584220240002 0.883773056880085 0.8065285808057564
420.0 486.388399752 0.4460299608700404 0.17535299006310642
421.0 79.09309551799998 0.9543616575158322 0.9272083784911538
422.0 286.208251171 0.7206463061911877 0.5901717084648135
423.0 341.675662359 0.8497391251418203 0.7054396094842935
424.0 922.6102268979997 0.4472954965637383 0.27756729572837424
425.0 1197.9060843290004 0.4050655262174347 0.218785847725066
426.0 575.6234677949998 0.6728666349606238 0.6676575456830524
427.0 1196.3165155520003 0.24886790449290896 0.1222498057072995
428.0 600.7874106290001 0.623266902904727 0.41312127414366934
429.0 962.1936464459991 0.540532860009982 0.5037192170147371
430.0 192.20547874200003 0.37684407327582836 0.6232475237298813
431.0 359.6642363469997 0.8705693635451759 0.845478912399484
432.0 1063.6909440419993 0.318906202474415 0.4047285581464672
433.0 1452.4349107859994 0.5350777208688042 0.6447951111388862
434.0 182.19544143899998 0.7444680827519723 0.5380573029824178
435.0 1476.7559568070003 0.8083262978218365 0.7860000749241265
436.0 417.24971112200006 0.7840185567731326 0.6883528423827485
437.0 1676.067085307999 0.7413364489802684 0.6341594802552614
438.0 0.0 0.0 0.0
439.0 288.87047527299995 0.8851737162289299 0.774741577017124
440.0 224.4597329000001 0.8410326212071706 0.7250099505923648
441.0 905.553586031 0.10835022378700075 0.25105769015178836
442.0 1513.3510647399996 0.5149296351049086 0.7039182082108164
443.0 559.8008835590002 0.7687821240496011 0.736718324934156
444.0 0.0 0.0 0.0
445.0 27.024494109 0.9107573633863201 0.8268748330577584
446.0 1778.8348672230009 0.4543835957017061 0.7153130782391105
447.0 0.0 0.0 0.0
448.0 10.132306296 0.6495824178078059 0.4052941488830765
449.0 0.0 0.0 0.0
450.0 700.2073372659999 0.6492505935641332 0.6553533046339364
451.0 723.330887668 0.25154463620558115 0.2975930736711406
452.0 527.2393118059999 0.8165614193352562 0.7373788543379379
453.0 920.1026216140002 0.5600716882816426 0.4940575722191773
454.0 555.584668457 0.571203545647244 0.7722115300860686
455.0 789.5659265120003 0.8643386556790158 0.8262101412875232
456.0 79.379949404 0.15837645319745067 0.0770313197948665
457.0 2181.1011448100003 0.6054647386171226 0.23609142718033138
458.0 0.0 0.0 0.0
459.0 549.02841425 0.43369762812447377 0.056240317325064966
460.0 14.032495774000001 0.07584739744923207 0.06432702238211963
461.0 2035.2997948989987 0.6903629843061487 0.40674830845867493
462.0 453.7101682319999 0.4348996356136387 0.4551825356002092
463.0 1496.8406581849997 0.16138265086444364 0.12652247066402494
464.0 0.0 0.0 0.0
465.0 255.28658097100003 0.40676613265617584 0.17686168581454523
466.0 677.568990832 0.5095935367337472 0.49176435330910556
467.0 108.77797685199998 0.5674237922774008 0.3342608010945126
468.0 0.0 0.0 0.0
469.0 1550.7988359000008 0.5528327698750194 0.21611784692602332
470.0 138.702671825 0.7811837623083934 0.6790374202848868
471.0 62.413355079000006 0.7998067078755242 0.6409838860873842
472.0 12.32014086 0.9630219292846366 0.9198983895208892
473.0 132.42545428399998 0.7293499516098363 0.5891314250162119
474.0 1.62916521 0.707943855952853 0.5054753923550998
475.0 81.28728443700003 0.3652820767671245 0.14967442765716996
476.0 2555.1232624010004 0.4091438073428188 0.4960602987359342
477.0 0.0 0.0 0.0
478.0 685.7982320869997 0.8992600152736667 0.8126807989855921
479.0 2047.528562831001 0.3727186223669378 0.41948096987794703
480.0 0.0 0.0 0.0
481.0 377.59717251499995 0.9206545059374397 0.8416421450377884
482.0 22.952831099999997 0.9176657613926319 0.8293894995379593
483.0 0.0 0.0 0.0
484.0 1937.2991728299992 0.2457819509625466 0.6432961474912282
485.0 1424.0483976900005 0.6602886136036147 0.6831538622196011
486.0 0.0 0.0 0.0
487.0 2247.723148750002 0.220796317863845 0.46544205675906813
488.0 1934.227949974 0.47365209020328614 0.36839604205460535
489.0 54.75197881599999 0.9296734902681244 0.852520843035206
490.0 504.4694626220002 0.31228267944231836 0.521335932599736
491.0 927.8556403270003 0.6310074836075635 0.3844395990924298
492.0 1043.9049144730002 0.70243229205148 0.38636033064128494
493.0 491.22550402300016 0.30822151462558806 0.5214360556903305
494.0 2043.354636508998 0.6674325328004157 0.4273174486392451
495.0 0.0 0.0 0.0
496.0 1693.3775554310012 0.6202279046084106 0.755790210122458
497.0 1243.4270946530007 0.2919236158649219 0.27956291961789304
498.0 549.9123255799998 0.7326201712307416 0.5968240144823587
499.0 0.0 0.0 0.0
500.0 885.4624147390002 0.2774252632826563 0.5182818766094865
501.0 94.982192239 0.3968758237607136 0.266456021023815
502.0 1572.3237344800007 0.5656704412348923 0.421026237372425
503.0 1261.3453770179997 0.8207154540755658 0.7123407622438512
504.0 247.714110101 0.9303063296726429 0.8559296826930771
505.0 45.256087725 0.9682224140436871 0.934871901251581
506.0 0.0 0.0 0.0
507.0 1346.4123033970002 0.6831567002756943 0.6368208961820954
508.0 1250.6477661480005 0.1933882302129819 0.5042774846316826
509.0 1525.752959927 0.723940685273428 0.44509699367904726
510.0 298.5196190300001 0.43318169792785155 0.15240033011186796
511.0 0.0 0.0 0.0
512.0 108.821557693 0.5502897213573668 0.4872684985981451
513.0 2313.333204501999 0.6458908142785104 0.2241188702117332
514.0 542.5353911450003 0.7130971783366613 0.6587115633112617
515.0 20.378673909 0.8783261714558275 0.7945462686933412
516.0 411.4618610640002 0.33441304260496163 0.12988203892362452
517.0 886.2208015080004 0.6277871796408975 0.6937827811041378
518.0 0.0 0.0 0.0
519.0 705.0286946990001 0.8508777383864045 0.7301134027541788
520.0 61.039400562 0.32572010418578584 0.39930827027435517
521.0 1174.4661472790017 0.27705845939202006 0.13557871437973062
522.0 698.0128818450005 0.6089631512464871 0.6328173865390935
523.0 83.39878788 0.8662810810876064 0.7378111213438989
524.0 218.20564117599997 0.8055945054766316 0.648859526809933
525.0 1575.0029146240004 0.49323331535739273 0.2705806685579952
526.0 0.0 0.0 0.0
527.0 1825.5298209889993 0.6443868763859348 0.5891182801175836
528.0 829.0624341080002 0.7481377045774043 0.578737838982984
529.0 604.0799495190001 0.7449662540132661 0.33687357743096813
530.0 253.57956726199996 0.806649310125824 0.6513417451291784
531.0 2546.8871159819964 0.5453437365377563 0.17365848540031936
532.0 441.77638769400016 0.7069850756064852 0.6763282652816811
533.0 694.0527475389997 0.7376158068388987 0.8441626728185797
534.0 0.0 0.0 0.0
535.0 0.0 0.0 0.0
536.0 0.0 0.0 0.0
537.0 305.33979699799994 0.8546758429804955 0.7909501803825205
538.0 961.3229289330005 0.43134627655248003 0.6722742255131222
539.0 30.108453501000003 0.8780077703214164 0.7679721090943415
540.0 1344.3212304690005 0.3306584193145243 0.2503637012473038
541.0 468.50410057300024 0.8215743110520222 0.6686318300961265
542.0 1565.0835241469988 0.12491005697789534 0.3434256665343639
543.0 35.24978644 0.9670231262362813 0.9299937443318488
544.0 1274.2929521949989 0.5690090486416143 0.4199464161549182
545.0 1721.9683176819995 0.631116488626587 0.46072140683752644
546.0 123.822710303 0.7701438334614111 0.5241992449757082
547.0 716.5928263969998 0.5167064028043338 0.5049011677715248
548.0 354.7642410469999 0.7648555425914394 0.6156986706502157
549.0 1481.462745985 0.4732943306586602 0.3206456713067699
351.0 24.827660359 0.5744627655677517 0.3126681217960202
352.0 342.91804952799987 0.7126828070193029 0.5893115918712578
353.0 190.86887990699995 0.5751506292732964 0.4886287429045937
354.0 1098.901928928 0.30606800943892115 0.4657642299853137
355.0 2112.296221322999 0.5763091393924795 0.6411898726836601
356.0 1379.0027673450018 0.6494266385772625 0.5739101651479325
357.0 0.0 0.0 0.0
358.0 1410.9812955399993 0.7385622144656379 0.6600729731684594
359.0 612.799052642 0.3431536954458196 0.37161377249172145
360.0 270.1651173899999 0.7092542038846038 0.5573441144644191
361.0 247.32290710499993 0.6339869953177767 0.603848848167678
362.0 1002.432550969 0.8595723100319381 0.7260558716938259
363.0 39.606882927 0.8849504095140878 0.7682146974249667
364.0 730.7145964829998 0.7902873414155359 0.6547319914106351
365.0 22.375183475 0.8680290837556698 0.7481162440103445
366.0 36.058252120000006 0.1725046401561204 0.06025960819640093
367.0 1149.775546296 0.4681506078508814 0.2259786261922025
368.0 799.4716423040003 0.8820747652455659 0.8128418054487391
369.0 860.848497383 0.426201746844746 0.49398007852127057
370.0 320.57258502499997 0.8513773633608045 0.7610099855186058
371.0 2437.5748223200017 0.11900840211958291 0.39893057436112017
372.0 266.49173453599997 0.7185533381691714 0.5248601731278363
373.0 124.78158309300002 0.21254891640148235 0.1351363402731005
374.0 782.6551570420002 0.499554810391106 0.5848345682249104
375.0 1121.7571569950003 0.4970839620396014 0.5808281227452958
376.0 1325.4382862700002 0.6807833709964998 0.108367145793847
377.0 619.5670738910001 0.7608636877943554 0.5496439411172803
378.0 208.763270097 0.6320607121310334 0.2881241285922913
379.0 1134.4769957779997 0.40468344896198516 0.5022618408699796
380.0 694.8206130170003 0.5070663299979726 0.11730901007433019
381.0 3247.987746146997 0.5376240531273916 0.7479789536152652
382.0 684.501703351 0.35088694769554296 0.5398970734736893
383.0 129.59720321900002 0.957254506394642 0.9089805387327282
384.0 906.505687967 0.40031167862310046 0.5236615150896937
385.0 202.825444924 0.29650745062479544 0.4921606313127754
386.0 0.0 0.0 0.0
387.0 891.8619551069996 0.8995783383828642 0.798356568597588
388.0 468.00929363500006 0.5464336249528525 0.6646843140466473
389.0 1819.0859755499996 0.21983263203713457 0.32271361221395556
390.0 1680.8283031449987 0.7220169906891818 0.8194308765574995
391.0 2888.829555438997 0.490512969922861 0.39757789424432566
392.0 110.648134243 0.8076742549882338 0.7742560197429311
393.0 1306.0458816280002 0.43839977564747434 0.6374811454383024
394.0 609.6865156530002 0.8875387914301214 0.7747597745195017
395.0 859.2565564640007 0.2276179436105084 0.4223601818413865
396.0 1975.2699840119985 0.4568381054342383 0.48611881174303917
397.0 831.1004603389999 0.3296289212689473 0.4705042545735059
398.0 2012.3396039100003 0.5358936592286577 0.395385307488353
399.0 132.301371263 0.8124844027004574 0.6542201349310263
400.0 1577.1664651270014 0.5051872378590051 0.4085535931609891
401.0 0.0 0.0 0.0
402.0 24.498165927000002 0.2997475426350291 0.10007793780314922
403.0 470.07975384900016 0.8427994016808764 0.7314883501907404
404.0 1948.2652589939999 0.278971501425887 0.3313290491095074
405.0 146.36348478300002 0.67405136789376 0.48061912998126943
406.0 574.482272234 0.11584777860900647 0.34988342476502765
407.0 1105.2833966060007 0.5248738850197882 0.6744728649083451
408.0 865.1724661760002 0.6434696402780726 0.5037336477608004
409.0 2601.0843730059987 0.4246301425378633 0.418526410543802
410.0 439.27474108199976 0.39758232805010485 0.2991515810558673
411.0 292.66898439700003 0.7231747747186307 0.6624818604458568
412.0 718.6321272949998 0.3780518761450154 0.1130210251888615
413.0 2144.973998933998 0.5517295058155125 0.5073433581043937
414.0 587.6518494679997 0.3743088368476005 0.1833223640206849
415.0 703.8789112939999 0.8749405345605705 0.752413330383574
416.0 927.1170376869993 0.6149980447028864 0.31657336025159855
417.0 530.531814637 0.8560949247231465 0.7203439471380546
418.0 697.7291713230005 0.17749574073687743 0.14324078994619327
419.0 169.69184205800002 0.8718134323463985 0.7547177316294109
420.0 719.7842032789994 0.5493184018516087 0.3699562510374994
421.0 1288.3781873060004 0.5703818818413913 0.7213851005879334
422.0 800.529635461 0.5561279992328888 0.6163677054570218
423.0 766.6348584799998 0.8035199347033775 0.4509245675939164
424.0 1118.9065627730006 0.4214134114019072 0.4478713805342532
425.0 546.6076340590001 0.3381643045809684 0.11405588735072078
426.0 1951.9084310879998 0.8051500557410463 0.6644888686642527
427.0 65.604989684 0.6970718652640403 0.5015156258211796
428.0 1264.4414403850008 0.7224026169366117 0.4609258736039404
429.0 2280.147133627999 0.2608811754440361 0.5272921165356848
430.0 2017.4489867309992 0.561569267189108 0.26315879216146687
431.0 200.15067841700002 0.7076078329651834 0.38872653851176747
432.0 1275.2614523460002 0.6649667207425141 0.22716079689652335
433.0 40.66433009600001 0.7780906291023488 0.599171901448634
434.0 691.2482819400001 0.6734067662659389 0.847306929285855
435.0 1610.624593288999 0.7723153919409598 0.15540578500291707
436.0 2831.9504560060004 0.25935586265409327 0.29123149481848803
437.0 1548.4162803229997 0.23653498731810224 0.2140186269512343
438.0 359.73705356600004 0.7015015877106479 0.5455911179919314
439.0 3028.7618889069995 0.19250622128929282 0.45518330494411124
440.0 420.4020579700001 0.8951767133267923 0.8098921407385173
441.0 1107.8108231300002 0.3835283442456912 0.37893395861332735
442.0 786.5610974529995 0.6989928909795615 0.4397569429060797
443.0 2315.863573192999 0.3814588761019106 0.3215285078568246
444.0 167.33711656500003 0.5287539852662296 0.3835099556476496
445.0 114.05094319600002 0.49940221042569605 0.22085031595346422
446.0 2190.0780865789984 0.5114118405738087 0.12731816704538876
447.0 2557.624926850998 0.10783859560060216 0.4373871449703732
448.0 1275.7929598759988 0.37036992904526583 0.2724425440601008
449.0 0.0 0.0 0.0
450.0 295.4910507250001 0.6778132010725 0.5174066517190664
451.0 0.0 0.0 0.0
452.0 185.036153229 0.5061498040841493 0.3608374880961608
453.0 937.7217252970003 0.23056199635862898 0.29085674307817316
454.0 491.05768373700005 0.2048391301512448 0.10683233486372613
455.0 2297.882044951998 0.42338916419558476 0.2863391077025079
456.0 310.919248054 0.5723621239354609 0.3658248223565742
457.0 811.19467321 0.37834088130974514 0.49647060139283267
458.0 0.0 0.0 0.0
459.0 1686.8248618669998 0.2623176263239399 0.2737584981932684
460.0 497.2326302810002 0.6051930027221395 0.4270021140023089
461.0 129.855411739 0.08494071220253802 0.09235075435850702
462.0 943.2487079400004 0.0923471510505816 0.15064178279377907
463.0 1667.2768320140008 0.13611251905489424 0.3861521073734475
464.0 0.0 0.0 0.0
465.0 1271.1829083879995 0.29856005844660183 0.13099552693062994
466.0 592.4761535800002 0.6299298961982691 0.6140616082339488
467.0 2738.901237494999 0.2922751066606655 0.3461910765028446
468.0 223.86902844500003 0.4470356726292163 0.42758997553365036
469.0 179.078534909 0.798695979402037 0.6523602008134136
470.0 1936.2696272140015 0.4641764971317238 0.2136923359297494
471.0 1157.9734561499997 0.7278644691294059 0.5895064238711231
472.0 276.5263690169999 0.44339902589713404 0.17083753847851574
473.0 443.59190682400003 0.7272447652149172 0.6101163628174551
474.0 1819.204899856 0.5197112636401687 0.4148694508971478
475.0 771.248802788 0.053754496841053614 0.3239715888767046
476.0 0.0 0.0 0.0
477.0 1399.560561088002 0.35882751747374864 0.18509543900151268
478.0 157.77049870699997 0.7484872280525318 0.7292244036793285
479.0 361.6436429770002 0.7799980110922893 0.6084227589648286
480.0 970.2179941750001 0.4615261082442381 0.49327045510659234
481.0 981.5139901009991 0.3653605125823282 0.7306871969147136
482.0 73.73891402999999 0.8415315244438354 0.7042943812624877
483.0 854.7447614219998 0.6326073785497104 0.3110000763713651
484.0 329.8382276560001 0.49449311382433564 0.488474733977565
485.0 0.0 0.0 0.0
486.0 544.1985265499995 0.41877966507407355 0.18621025462295338
487.0 1146.0487829590006 0.6793772352176853 0.5415748052824498
488.0 1580.4465610279995 0.31001338367539066 0.34229486449641766
489.0 86.295680373 0.7725142293467421 0.6068437767559943
490.0 0.0 0.0 0.0
491.0 2054.785877129001 0.3077941453355931 0.2813700719891583
492.0 798.1948319550003 0.25342190345512616 0.31194676441386915
493.0 0.0 0.0 0.0
494.0 0.0 0.0 0.0
495.0 0.0 0.0 0.0
496.0 2337.501329840001 0.6176135407044968 0.4447172629930654
497.0 306.051262693 0.8311564413009401 0.7299146840301615
498.0 40.127512768 0.2811669334630456 0.1614515327010421
499.0 440.94718785600014 0.6012383611487063 0.5120827420823921
500.0 358.32700300500005 0.1740280470977464 0.08317199852812315
501.0 407.192248883 0.4367070143394641 0.15040778706183278
502.0 86.54877081200001 0.9305500421514179 0.8581717752111675
503.0 811.6861730150002 0.7343133628283793 0.6827985918433647
504.0 2498.900560620998 0.5125718911922548 0.6124509888026155
505.0 831.4992401170003 0.6096889723385934 0.34645150299577576
506.0 1510.1185644770026 0.6629574473552058 0.4169890743545941
507.0 1144.7532004320008 0.2154874307501439 0.47469221776859793
508.0 224.20861219999998 0.22086992482888632 0.0713620475474203
509.0 579.244317815 0.45559345322381495 0.06057743238029253
510.0 2903.8604718179986 0.31440166592003926 0.4864503324793673
511.0 222.495317706 0.8471510473825489 0.7078899428196292
512.0 0.0 0.0 0.0
513.0 313.977044802 0.22373056428207486 0.16861250319380597
514.0 338.1715282360001 0.5208740583583069 0.753991304997118
515.0 880.635180039 0.6646602415429174 0.4711114071200716
516.0 0.0 0.0 0.0
517.0 808.9405352150004 0.46159323313418726 0.0619672974184457
518.0 1364.1569859049996 0.6270578736482829 0.42652547811061037
519.0 523.160311503 0.5430989495943499 0.42507760589181875
520.0 523.86205235 0.3731815511646991 0.25406081840733846
521.0 303.58503022699995 0.4715775094406803 0.4411194271527986
522.0 620.2037920070001 0.881545265739011 0.8642363577029788
523.0 1267.8923897600002 0.5203729071574156 0.4673888357890055
524.0 1109.2266545769999 0.3060869183859337 0.37947096139775444
525.0 155.32483227300006 0.6805444128595601 0.5954998276584093
526.0 1450.7111584229983 0.3846215923460823 0.5280446724258966
527.0 429.3430507889999 0.18438735871495457 0.4113992902839425
528.0 413.557508535 0.4525586220593003 0.32096870147739154
529.0 98.21280833200004 0.05056104107055541 0.1428290588992346
530.0 1953.3794795330025 0.35188034213163827 0.09456045759100648
531.0 9.85231072 0.9590635461000716 0.9120648084336832
532.0 0.0 0.0 0.0
533.0 58.335194732000005 0.31196878248611865 0.1209065103125881
534.0 3294.588129767001 0.09392253469017423 0.5737410475578252
535.0 0.0 0.0 0.0
536.0 1252.0407341559996 0.7190120226660514 0.6338253872135265
537.0 91.60508599900001 0.5919448306626958 0.6660312163867386
538.0 1440.6022389590012 0.12319274234482994 0.31522831762416836
539.0 41.502751960999994 0.8449353328343113 0.6984641483981598
540.0 150.059568873 0.7842689896059051 0.5663546705464038
541.0 0.0 0.0 0.0
542.0 1981.355743715998 0.8219254969865034 0.7438121232665192
543.0 0.0 0.0 0.0
544.0 363.781386848 0.8670790193630692 0.8296382887057042
545.0 976.0789635559997 0.5852782666549226 0.37900861909603645
546.0 1497.133108924999 0.7381954384901741 0.6455741598080573
547.0 82.784328709 0.6959425486681496 0.46256915175408847
548.0 745.0229602479999 0.472953650299914 0.6295775761279848
549.0 0.0 0.0 0.0
351.0 1645.5301298049976 0.6306387840328435 0.6189346545475017
352.0 1699.4099483730001 0.5809562725827656 0.2923795040917132
353.0 8.16102936 0.968758341416501 0.9320975848246401
354.0 350.913072243 0.8142745556349044 0.7834031003148525
355.0 0.0 0.0 0.0
356.0 439.93170669600005 0.36049659342267804 0.4918590891816907
357.0 0.0 0.0 0.0
358.0 1166.9306621569997 0.2955131570427933 0.14519084311805935
359.0 293.95903864799993 0.9034842964495976 0.8049794489831836
360.0 264.55517549 0.8561970026175187 0.7145510448509848
361.0 124.00772776800001 0.7501893251375414 0.6006605525042144
362.0 2027.7857857300016 0.3011045109435364 0.2162027606734911
363.0 1133.5697433969997 0.35680440797496044 0.27283979760470856
364.0 1200.4392835040003 0.7443765268319504 0.03104181990868674
365.0 1080.677574262999 0.6044604249235048 0.36508351420998775
366.0 1789.4129307579994 0.5230275913494483 0.3766526107667583
367.0 57.739460683999994 0.81278998689872 0.6654701355698646
368.0 1832.0994498880004 0.7468723285337483 0.24349409021105856
369.0 135.87706652700004 0.2908923738972977 0.21060039368860972
370.0 331.8086863939999 0.7695385074711386 0.647804149406989
371.0 2144.92657463 0.5814058139257711 0.24179854661920314
372.0 0.0 0.0 0.0
373.0 547.356912503 0.4804590930183888 0.42698310624208385
374.0 1516.2789648199998 0.4465588181281695 0.5039768742688325
375.0 307.5805143550001 0.6822912240775416 0.47261218835056756
376.0 0.0 0.0 0.0
377.0 1853.194915042 0.1449015228414374 0.27380977353806296
378.0 552.3759292220001 0.6747186401772062 0.42957148232287473
379.0 27.326989644 0.6909883576658815 0.46921076499705244
380.0 247.728271984 0.693116359032535 0.5312717591681947
381.0 513.563694509 0.2581869166765695 0.2676721687181553
382.0 0.0 0.0 0.0
383.0 1918.5932627640002 0.6641659950491352 0.45309017466661616
384.0 3.74925389 0.9269780266179393 0.8481769324336229
385.0 418.0037717560001 0.9129783691206196 0.870310495115714
386.0 430.808745473 0.8407900761177676 0.7499999331645278
387.0 2909.3919408439992 0.23838988312752976 0.38192829870658385
388.0 0.0 0.0 0.0
389.0 528.6344092440002 0.4189367627485599 0.5461546985590835
390.0 237.04897745500003 0.7419803350277451 0.5849947098069137
391.0 770.3681996470001 0.5227863253329141 0.3121382675800567
392.0 0.0 0.0 0.0
393.0 1630.7151633949998 0.12714939684393828 0.17641648774144367
394.0 2224.8021217650003 0.6013194604088269 0.1664858837911512
395.0 170.24276442500002 0.18051904822072734 0.20720775383498383
396.0 1446.1118947520006 0.7109000975121839 0.5081448594406073
397.0 27.262397641 0.8860100962732627 0.7760488553157898
398.0 579.9940647409999 0.6309492491482969 0.4073569126631269
399.0 396.7365773600001 0.48423443198867383 0.5100830981682366
400.0 431.76498285599996 0.29875847690236856 0.613315248641471
401.0 905.2049383610001 0.9028935334859143 0.7903397447881739
402.0 2118.639561322001 0.23368306507035108 0.5007926571947854
403.0 878.667338574 0.7295154047133414 0.4928698854079505
404.0 1824.7386562140014 0.4645854574367583 0.456973178595676
405.0 0.0 0.0 0.0
406.0 898.3880322180001 0.8439161946178104 0.6993819543734212
407.0 416.82202255 0.5292380983335893 0.3122359302449877
408.0 2260.380692071001 0.10543131026369622 0.4287571661864062
409.0 2347.9107105879975 0.37316241927471827 0.08432962693685332
410.0 609.5872018389999 0.2209772322183323 0.34175636598071096
411.0 132.024903577 0.17161115362015483 0.19528798688984955
412.0 393.7476948989999 0.46668299367438626 0.06477791972030902
413.0 211.888055759 0.02850550383713277 0.07919207940885392
414.0 1082.664588924 0.5877282081761539 0.6220419313108502
415.0 1100.8136375280008 0.3347357694805964 0.38388299415772664
416.0 72.54804710799999 0.4427011843558818 0.6874692260428573
417.0 194.78938701700002 0.6006244841772556 0.380000529783104
418.0 2395.992804197003 0.5988145084047888 0.43948894668518435
419.0 261.985431786 0.6087207054333095 0.544337184058921
420.0 924.2799598850006 0.08839484149071761 0.4567158309225589
421.0 0.0 0.0 0.0
422.0 623.9616066159999 0.4253085277862392 0.5198253112380596
423.0 213.792098308 0.5529833156798482 0.363572807823134
424.0 1144.9043420599996 0.4416527954585305 0.36495627403971126
425.0 70.71032314 0.7450843850374811 0.5685304068881047
426.0 705.9316649659999 0.48828296199541565 0.5905707512142507
427.0 1180.4364943009998 0.6125292752086082 0.352800627648243
428.0 385.38863678300004 0.3531033397310966 0.39713839021781056
429.0 376.2890511069999 0.6466205854069946 0.6520395071993244
430.0 11.222588943999998 0.8550430656170519 0.7129603395642873
431.0 388.9496203620001 0.20997505332274585 0.5978092978700145
432.0 29.916014038999997 0.28933276566422444 0.13731361224469374
433.0 1493.980212377998 0.21242866393528662 0.19424347749335255
434.0 0.0 0.0 0.0
435.0 1815.0509047719997 0.5581702651127388 0.4091492649066787
436.0 513.1381065179999 0.18791062679504217 0.06705161771431993
437.0 73.480575488 0.78412196067761 0.6042746923003208
438.0 9.664572314 0.9775198227742738 0.9504690191435134
439.0 3233.445283748999 0.21899312281856734 0.4805107508426845
440.0 618.7908596610002 0.7007786196401605 0.39493333437451433
441.0 1589.30852025 0.3555283767178333 0.4638112710902725
442.0 0.0 0.0 0.0
443.0 0.0 0.0 0.0
444.0 0.0 0.0 0.0
445.0 210.434501284 0.7426611964561535 0.5247702473742932
446.0 155.59008093600002 0.5196264394667006 0.33451319776137034
447.0 42.37654767099999 0.6325423276719199 0.40347800069411416
448.0 0.0 0.0 0.0
449.0 111.476731868 0.685800728005406 0.5107768816652137
450.0 532.2925419400001 0.6150922018760693 0.6525863986096804
451.0 426.50273429199996 0.617768439579878 0.6229687508607326
452.0 0.0 0.0 0.0
453.0 1637.561696428 0.4659599162974737 0.45644384561147344
454.0 346.06364412 0.7623702736339596 0.8040416205046205
455.0 745.190295196 0.48508838584570735 0.13962774730015623
456.0 1280.4561032520003 0.06491046033796932 0.47781068769638846
457.0 43.385636066 0.6407218209618171 0.4040071604940548
458.0 2035.1661822720023 0.6103165812893646 0.28210597142766447
459.0 1474.5011316660007 0.19943729039845748 0.5640544867336308
460.0 505.5008541980002 0.7454615749841461 0.2572254823846915
461.0 1269.6601083959997 0.24935996702904262 0.18474857550235144
462.0 0.0 0.0 0.0
463.0 1470.571173875002 0.5876589180998092 0.24619825173067453
464.0 1290.9014917999991 0.19118044544231952 0.43784060306763606
465.0 0.0 0.0 0.0
466.0 1196.994807847 0.5160948666141539 0.31823696280422115
467.0 0.0 0.0 0.0
468.0 1108.3094461349992 0.4683414731228546 0.2523555900112742
469.0 0.0 0.0 0.0
470.0 246.522033774 0.4314330018817488 0.17100592645958862
471.0 1013.7335537719993 0.7176538028910939 0.3226763405641518
472.0 2396.490458306999 0.48442820735497183 0.23910424645458794
473.0 962.5026951839995 0.6407497601087594 0.4122812024907532
474.0 165.78275108699992 0.7724542997559789 0.581447146528451
475.0 0.0 0.0 0.0
476.0 1720.607321466999 0.09786307323629875 0.40482083948420683
477.0 400.9394061779999 0.40131201109013764 0.3085860668854567
478.0 0.0 0.0 0.0
479.0 473.45132620599986 0.317727552252666 0.12922827415358298
480.0 2156.588828734002 0.43858044594090473 0.31980059830811924
481.0 164.23314708 0.4437615276254207 0.5577933640719724
482.0 1282.6875053519998 0.2832308762131836 0.5365114012921638
483.0 746.9918391249997 0.33435347669286514 0.12476517752419551
484.0 0.0 0.0 0.0
485.0 482.82045227400005 0.7992667087694 0.6352743967073659
486.0 1487.189955055 0.7261342457317945 0.5422129299360551
487.0 0.0 0.0 0.0
488.0 612.8513488780001 0.7473957717355028 0.6509754222562593
489.0 189.867667887 0.7135029125931914 0.561810158226888
490.0 553.5031287820001 0.32155988197730745 0.22380328833579213
491.0 1922.0750040489977 0.36540272377371147 0.23874298940400526
492.0 2018.6279546329988 0.24945096007098808 0.5426696242214634
493.0 0.0 0.0 0.0
494.0 35.794762053 0.48189543590962053 0.26810545449867706
495.0 108.840672548 0.9031630929731569 0.8045985264843202
496.0 820.5237388620003 0.717683151038622 0.3678400975733303
497.0 0.0 0.0 0.0
498.0 0.0 0.0 0.0
499.0 259.017988076 0.21005235227751243 0.019597662527962387
500.0 217.35966940700004 0.5820480749612191 0.36484178818273316
501.0 26.173560695000006 0.8211198586402724 0.6476822028288292
502.0 891.0862017920003 0.5221795896184073 0.7372779616362627
503.0 0.0 0.0 0.0
504.0 0.0 0.0 0.0
505.0 1519.8962483529997 0.20028974186784892 0.40546986496673826
506.0 36.904583117 0.6812213378152454 0.5080254294370119
507.0 188.04103692699996 0.7633440345958904 0.6652491367517555
508.0 536.5438445750001 0.4201905327745729 0.7251215779672304
509.0 2898.7228387289983 0.7101261270673533 0.5011263785278182
510.0 802.3776390279994 0.6197548657064542 0.3140892008358912
511.0 315.31949230000004 0.524213749757588 0.5496115251159925
512.0 1988.5247101029988 0.6368274301486694 0.5036272033348758
513.0 1908.5269568100025 0.16375960465111014 0.3796493581950983
514.0 1128.0157860569993 0.649789303480029 0.29649328227242394
515.0 497.5971124680001 0.37185421245004124 0.20152776152179866
516.0 244.45843194500003 0.5298410755788487 0.6877681885404446
517.0 353.9075745770001 0.874013337158901 0.7775437402032029
518.0 847.8202717489995 0.5329167056038162 0.6932488772166201
519.0 28.304227452 0.873142440466974 0.7521333420720699
520.0 75.24210671200001 0.3559823513378592 0.2087052788673397
521.0 461.647805648 0.6970690655878818 0.7115299078270646
522.0 974.8758754929997 0.8739621366780093 0.06412784121215287
523.0 1926.8772115830002 0.3302530127619737 0.35816015528010187
524.0 868.6420014120005 0.5183573817935018 0.4765606284832757
525.0 420.0772448550001 0.9000753357640404 0.8028098528222669
526.0 446.8755003969998 0.5697577043905929 0.497521437465926
527.0 21.380339497 0.47450374256590794 0.7736995289101521
528.0 0.0 0.0 0.0
529.0 2053.9401343049976 0.11247696400822474 0.386620745227168
530.0 931.9820526659998 0.6621505623316549 0.566219008169914
531.0 688.4627305150003 0.7834296843198255 0.6147198016667642
532.0 1601.2993249840008 0.8329375840922978 0.7479875441521638
533.0 221.904198544 0.610819083834363 0.3465072515704717
534.0 1073.9573575430006 0.748761667691464 0.700908832686623
535.0 0.0 0.0 0.0
536.0 280.137812769 0.6738744309001464 0.5980066931291821
537.0 1104.5002268250003 0.5630476300992047 0.5106672963868808
538.0 2134.3700744910016 0.4369791037484543 0.3776418327765977
539.0 1153.3217886559996 0.36685356555417176 0.5681982320010609
540.0 0.0 0.0 0.0
541.0 161.123194981 0.8734573951287383 0.7325919057662165
542.0 763.2194787779997 0.3091952378717888 0.400852450694305
543.0 0.0 0.0 0.0
544.0 431.35795961699995 0.8705981765844016 0.7424658232847902
545.0 51.23574189399999 0.8314445814971003 0.6890427513713316
546.0 0.0 0.0 0.0
547.0 941.4788990120002 0.7650817394892713 0.725624357207606
548.0 15.345818686 0.760435015657358 0.6052079015006034
549.0 2482.022480409002 0.2506039418303243 0.2777333071302253
351.0 557.8533461710001 0.6033642722193916 0.442684104626916
352.0 98.327409201 0.8076206179960851 0.7424933395693929
353.0 302.132457579 0.4152388904477696 0.13846846853224978
354.0 748.0605429859996 0.26280940835884403 0.12349865654283676
355.0 1098.459052142 0.4069889188550367 0.2894756210033979
356.0 1429.7006481400003 0.5668318319242487 0.6059670240787809
357.0 498.09261229100014 0.5763674316421 0.357343352796194
358.0 0.0 0.0 0.0
359.0 850.5092320720001 0.5729062571621055 0.4920093022231337
360.0 968.4121692289999 0.40800350709104083 0.3207695111370224
361.0 1010.3735760590002 0.21782985768450192 0.4328047921069735
362.0 2448.2057905509996 0.35729278488442295 0.17265917552109308
363.0 85.34376687500001 0.45637581659003706 0.31668695549103604
364.0 294.556465629 0.5146011252930331 0.26358092283199075
365.0 1727.8958360899971 0.6767585282455714 0.502216570275769
366.0 2108.2582353870016 0.2287453150598357 0.36226934022983653
367.0 183.398158428 0.6871970771603674 0.43029150890594214
368.0 1013.2946197800002 0.4514181642478305 0.4420949520894278
369.0 61.545245399 0.8497876112364204 0.6998479501498232
370.0 0.0 0.0 0.0
371.0 402.6233330440001 0.18222805913608164 0.3746686548184129
372.0 3267.4482912889994 0.5016250199038566 0.26046595507741305
373.0 1661.958152738 0.2963185649409221 0.4168278815463418
374.0 164.40014653299994 0.7079204793547087 0.4993956833152263
375.0 867.9872852809999 0.5786064734626631 0.6978448969049341
376.0 381.404908987 0.7020919750897 0.514995772065813
377.0 217.01558635799995 0.15879303251727261 0.10082708906289231
378.0 360.85421508599984 0.6563753164655067 0.24587654770770787
379.0 342.36198757000005 0.4972473356504717 0.5623816160197195
380.0 139.38562319300001 0.8809593178927059 0.9119981911610061
381.0 0.0 0.0 0.0
382.0 758.6705949849999 0.5327654392506974 0.4559726996309149
383.0 1769.9155343349976 0.35327194868691786 0.5166740207243921
384.0 108.51179979700001 0.6750116661154892 0.46281324584257216
385.0 2069.9499880199983 0.534819976373497 0.10533686747397561
386.0 0.0 0.0 0.0
387.0 0.0 0.0 0.0
388.0 0.0 0.0 0.0
389.0 1023.3854171609999 0.2636621877336616 0.34208925493501935
390.0 1221.7955481500007 0.4772053880063761 0.5897515903005643
391.0 2307.4604815189996 0.49654053715148316 0.18161546255117092
392.0 2503.035876370001 0.11814610629925786 0.2590733567065545
393.0 403.177568976 0.5231340159182253 0.5248578341137294
394.0 273.68485026399986 0.859321665570207 0.7503207867054044
395.0 27.247647466 0.6662304864205516 0.4348473853497953
396.0 0.0 0.0 0.0
397.0 143.324263749 0.6006694914531653 0.3807624860450579
398.0 1417.3753731600004 0.510671731818411 0.4414134373574566
399.0 1383.0590994870013 0.5063965962395692 0.6995873541671974
400.0 2009.2271286909997 0.5158741902032968 0.1580604416535893
401.0 61.51205706099999 0.7644042971997804 0.6265212736827594
402.0 0.0 0.0 0.0
403.0 2197.300483739001 0.22830918921815344 0.17643818795696897
404.0 34.224258191000004 0.8170286144052564 0.6703162941859908
405.0 0.0 0.0 0.0
406.0 185.69424673900005 0.4557665901920573 0.30308460745525273
407.0 38.792294579 0.8317057684157918 0.6648747928919494
408.0 1955.2726639940017 0.19044609630755918 0.5241614502151931
409.0 601.4863571199998 0.7072243161194351 0.4629246045800257
410.0 945.132093397 0.3457290678063736 0.249140849314844
411.0 0.0 0.0 0.0
412.0 83.705783309 0.4929162256679027 0.2586435411140249
413.0 20.868963305999998 0.4629547236899129 0.2962815490735678
414.0 295.754782311 0.7247555526383482 0.7066021052116638
415.0 256.578969939 0.4806460089018645 0.2411261898807969
416.0 1127.6395125270003 0.5318466420877861 0.4738013412473776
417.0 2897.455124939002 0.14836132537729305 0.16289108528628862
418.0 0.0 0.0 0.0
419.0 0.0 0.0 0.0
420.0 0.0 0.0 0.0
421.0 102.766616029 0.8937255494001383 0.7899771308192247
422.0 332.29678848800006 0.17601590099652953 0.5853288883737188
423.0 741.842356789 0.5193161692978039 0.43938433232961727
424.0 0.0 0.0 0.0
425.0 2831.295129311999 0.2977222636542581 0.3200365029179557
426.0 0.0 0.0 0.0
427.0 65.92542882700002 0.6582612567753521 0.6174473122379205
428.0 2539.3979188360026 0.5886689758023096 0.5402816676248514
429.0 658.3643143789999 0.7688802032057012 0.6679670492790166
430.0 0.0 0.0 0.0
431.0 82.51227600199998 0.7595859396731749 0.5689931279205709
432.0 257.15781293899994 0.7981786086622638 0.7649124549693722
433.0 1360.6770935890006 0.32229675053064016 0.1435578290820501
434.0 1562.990660971 0.33894405561520763 0.5442100041230368
435.0 694.8280723859997 0.8191269784534542 0.7227080564604599
436.0 441.850819281 0.9331209488554371 0.8596732353737988
437.0 34.338663911 0.6903757449948644 0.7544709308548718
438.0 1335.4516349120001 0.48524702103384654 0.2434243701649643
439.0 2030.395612730002 0.7307926217442827 0.6683494480285402
440.0 493.46300964500006 0.689952048264837 0.6403516907534994
441.0 513.7194135560001 0.8957156454858267 0.7966993637689678
442.0 403.50166751099994 0.5275719476552254 0.3585866186985959
443.0 1571.4409270840004 0.6247207891014458 0.4890902520577173
444.0 536.0957108550002 0.4715764086790902 0.1529182686111887
445.0 1664.5544958859998 0.19590288257983512 0.549551044607077
446.0 1307.5257910102305 0.5022660958892308 0.31972841380077394
447.0 0.0 0.0 0.0
448.0 761.8116137790004 0.5114195021673213 0.3213667735105587
449.0 2304.7348656339987 0.39403505589197446 0.37390855949671525
450.0 74.900301247 0.8595671176976877 0.7314922547435017
451.0 0.0 0.0 0.0
452.0 575.5105512569997 0.8530377181865856 0.7253068400372095
453.0 303.127816275 0.5703142575365405 0.2311839959791855
454.0 947.6246518190001 0.5030635974104777 0.2060227978890361
455.0 176.99873538699998 0.5560588941527986 0.40119673866914435
456.0 186.48725429700005 0.7607940934320692 0.635493858536803
457.0 1993.8125929859993 0.46765566376992257 0.3826169003035202
458.0 87.54289368699999 0.8654825408606314 0.7642716415048565
459.0 688.522653859 0.557767404455117 0.7630845038885118
460.0 958.5225386999996 0.6793409226089095 0.7164223812311455
461.0 1720.629770606 0.646351218113769 0.6769924148980943
462.0 44.528561064 0.7296270095822037 0.5104204446738306
463.0 670.5367956120001 0.17332628090083826 0.6128972706587528
464.0 0.0 0.0 0.0
465.0 3470.221115781 0.38367859679068267 0.24338480697700668
466.0 1843.0003497060006 0.5099034875077688 0.550323516549297
467.0 2363.5888407640005 0.12066434027903614 0.20885586261536032
468.0 293.38063917199986 0.6960007181358565 0.3866909217923761
469.0 268.24525941100006 0.8509092314870417 0.7013307950584607
470.0 540.8424723570001 0.6083952301953063 0.6426151828336165
471.0 0.0 0.0 0.0
472.0 759.4092242670002 0.7260725138022984 0.7857419217608667
473.0 876.5890575469997 0.6120639565008136 0.6645611460206671
474.0 860.7458444249997 0.44533709225324547 0.3301543497522894
475.0 321.505316541 0.3897736788772655 0.07677536780477102
476.0 2431.7936885139975 0.5055186859093297 0.2557410389395364
477.0 0.0 0.0 0.0
478.0 343.1073426600001 0.5088186183753735 0.3396044015373209
479.0 0.0 0.0 0.0
480.0 1202.3092146410002 0.5180109515849933 0.29398326001227665
481.0 267.64210556600005 0.6595350292461103 0.6917293933831536
482.0 280.2127051929999 0.4857371002174336 0.4097407465575568
483.0 1935.2262803599995 0.20194658645807498 0.41124719840463175
484.0 1708.5070868949986 0.28190637640471955 0.2897190617606778
485.0 951.7760052470004 0.3137069787958576 0.33802806616248426
486.0 1610.1737113799988 0.45141225762047826 0.4485695529906422
487.0 0.0 0.0 0.0
488.0 569.5759681039996 0.5772191014845414 0.36758178522349283
489.0 127.36695263600001 0.7151780923093821 0.5073706245454951
490.0 194.53238248399998 0.9108912134644366 0.8171287641261017
491.0 864.5694481500001 0.8270465825244465 0.7344386302919174
492.0 110.21682614799998 0.9003320788955147 0.801322030266821
493.0 2061.781375123003 0.5705296419918958 0.11832692134174574
494.0 355.66806465500014 0.7789179155470322 0.6915819542315599
495.0 104.71821049299999 0.4197143830335664 0.2233175672116578
496.0 1916.809758081 0.5091512795095489 0.2736678548147607
497.0 80.611396638 0.9033198995035767 0.79841623315659
498.0 268.23400152899995 0.9378724952961591 0.8659118848130952
499.0 321.77819608300007 0.7030734836503187 0.5031044319087694
500.0 419.81951304899985 0.5356243907383975 0.3239224600081632
501.0 596.0626688749998 0.5230589875606385 0.2659607051505754
502.0 0.0 0.0 0.0
503.0 896.2659659659996 0.8657797395026601 0.8634745460622083
504.0 412.84379645900015 0.7649627149968371 0.6107195654181806
505.0 330.8611659729999 0.54809596348273 0.6396570037906657
506.0 209.16147817399997 0.41617912912177024 0.3343949242756134
507.0 1019.7892812869999 0.8551554376154691 0.5751319840020325
508.0 919.9011193869999 0.6706566080888642 0.47633017016775314
509.0 2212.0435567009986 0.1876950454620248 0.3178199416722511
510.0 1511.7578729270003 0.3503630221809977 0.3469145997037115
511.0 679.9701529739998 0.063213667289233 0.2228230654867947
512.0 39.09682179 0.691119654971535 0.4722817765057293
513.0 2524.519648135999 0.05309526029638967 0.3238684220284473
514.0 69.95886759899999 0.15855327255124463 0.023569316523882878
515.0 769.9555214560002 0.5222047684397669 0.5430892319127977
516.0 879.7352275189999 0.527924161098684 0.18384063849909688
517.0 86.28604304799998 0.6791499626104359 0.4946742608934886
518.0 2175.2876235010003 0.12824465739455104 0.49503649882765427
519.0 2169.162102602 0.5008904480094373 0.42779986790704383
520.0 0.0 0.0 0.0
521.0 0.0 0.0 0.0
522.0 530.9260364019999 0.6223787840232213 0.5494734312325644
523.0 111.279029597 0.20072729019524502 0.5063686641601136
524.0 402.43796903799995 0.5713820178869271 0.2872964268287596
525.0 128.160523067 0.34402985822705573 0.19275670913843473
526.0 74.086314363 0.7408942827333117 0.545553538536841
527.0 1974.160814684 0.44881760582736824 0.5791597551833944
528.0 661.787099172 0.6525270847843234 0.641550609840436
529.0 0.0 0.0 0.0
530.0 290.769445749 0.5498648479953926 0.3246012147504669
531.0 0.0 0.0 0.0
532.0 545.7858334539997 0.8671766930250705 0.7389709464544466
533.0 120.94131017200002 0.9250347081528573 0.8484737458886605
534.0 10.896877245999999 0.7940465567705363 0.6175271131336165
535.0 0.0 0.0 0.0
536.0 537.7340229099999 0.30308398191702574 0.24654298903524177
537.0 1820.332422224001 0.49013960920205923 0.3643631706162898
538.0 620.004319668 0.6036528929913358 0.2929643706357786
539.0 0.0 0.0 0.0
540.0 718.8779925180002 0.46649441381925427 0.2526588047094069
541.0 742.1969334689996 0.767735404962218 0.6329755663471831
542.0 2484.3619791370015 0.2183385743849291 0.09233362210895726
543.0 142.7662719 0.45640486375357764 0.2691656199680465
544.0 0.0 0.0 0.0
545.0 1053.1248529479997 0.32033127620926627 0.20633780097533722
546.0 674.12781559 0.6667886298899486 0.4356693837964179
547.0 810.1966636960002 0.7116359943271389 0.6261975470887623
548.0 2131.7280523390014 0.623140535321779 0.39577550125553473
549.0 481.40187951700017 0.42193981392954044 0.4641783354058064
351.0 436.3924812019999 0.243055471734753 0.4462502034717627
352.0 1719.2495428119983 0.3475492340529626 0.48621462079654365
353.0 118.22368831200002 0.72707309546397 0.20196253810724774
354.0 1533.4870144339998 0.6420849651193669 0.32043267651372137
355.0 0.0 0.0 0.0
356.0 798.6418337680004 0.47398221115757394 0.13139490601747028
357.0 73.917227328 0.9349469095137669 0.8636757332943171
358.0 3169.933470771998 0.6268276903153776 0.13641105229741204
359.0 1614.6737510310013 0.31734606286641565 0.479987831297164
360.0 152.22170029100002 0.1935737839230807 0.5115616939395784
361.0 356.64919899299986 0.6636872373399666 0.5557642126787299
362.0 337.054621521 0.837235744805181 0.6959433749148134
363.0 808.0260201910003 0.278532915558485 0.18935557620996096
364.0 272.55325855800004 0.8628140695763066 0.20802163916236543
365.0 492.86155189500005 0.28003510205896465 0.28836850157431787
366.0 1398.5154500850003 0.7972374762780337 0.7630511576766152
367.0 574.717738114 0.2040885152585364 0.45799623031854175
368.0 222.66485292800002 0.7750575254235372 0.6226659877428198
369.0 1032.344775605001 0.20224688011221578 0.5123993942179931
370.0 0.0 0.6864699673722515 0.47860461607068816
371.0 0.0 0.0 0.0
372.0 0.0 0.0 0.0
373.0 968.929997371 0.5382763393980429 0.4621703803745641
374.0 361.741451246 0.2193314864953144 0.1503568763614949
375.0 20.31702353 0.8843187520825195 0.7573417111556147
376.0 0.0 0.0 0.0
377.0 766.3291145090003 0.41182943423419305 0.46721338865600537
378.0 403.464156339 0.586512283329509 0.5034030714544296
379.0 526.2650501439997 0.8384392891349268 0.8226447257404389
380.0 1326.3034659649998 0.6125216786925872 0.5433990469350489
381.0 643.2366180289999 0.5149432620027596 0.38107432803888086
382.0 436.9700232590001 0.891630109893513 0.80268059227795
383.0 2365.2382517170017 0.6614085342574568 0.32041693587232833
384.0 1169.9849246469987 0.6935746922430623 0.491950653369264
385.0 2039.0945963280033 0.5351752944432919 0.2209405004226547
386.0 892.3869688470003 0.7692671331008519 0.5863462854135911
387.0 17.270557513 0.8236553625570752 0.6954784551778884
388.0 490.02360487299995 0.6160064033089038 0.40610089682618317
389.0 2043.4905068199992 0.4808702502413439 0.4834990326750347
390.0 0.0 0.0 0.0
391.0 61.82287546800001 0.6567651679722608 0.3713724797525672
392.0 2085.8740358669997 0.4292991709768542 0.28133332724279614
393.0 0.0 0.0 0.0
394.0 0.0 0.0 0.0
395.0 0.0 0.0 0.0
396.0 218.45804305599995 0.8311120146638346 0.7098994536968457
397.0 66.07432426 0.29035380936931865 0.5053983386795369
398.0 1609.3612560239997 0.37386631076669696 0.6281345721492123
399.0 0.0 0.0 0.0
400.0 1814.6670148389999 0.18224417947159477 0.14583796556729134
401.0 1722.7718840299988 0.7966096824744348 0.3999774478048294
402.0 679.444255206 0.5692513303432747 0.570077192007754
403.0 246.019047847 0.6566208228681231 0.6884797309719943
404.0 2531.1961912229995 0.25837177767422875 0.30753456876366353
405.0 2526.024629284001 0.5838341022837072 0.481601630565498
406.0 250.19273556999994 0.8782061971743415 0.7740336857027222
407.0 0.0 0.0 0.0
408.0 431.45606187699985 0.4773941328984545 0.465737278424226
409.0 0.0 0.0 0.0
410.0 1338.7765230049986 0.28560664178467243 0.33564738760242724
411.0 885.946734754 0.7734989118851536 0.5437997649359251
412.0 1269.8984857630012 0.7127924799168892 0.49696474771925797
413.0 443.90325634199985 0.7420583755240745 0.4724888691265112
414.0 0.0 0.0 0.0
415.0 508.50368069200005 0.7491682319077368 0.5680716870938449
416.0 16.836884665 0.8721965198026383 0.7431369586082194
417.0 414.7442427540001 0.557215620066065 0.266586580570053
418.0 853.2798036360007 0.20342071556798055 0.1709137375935584
419.0 2141.964580595001 0.130549269022959 0.11489689088636257
420.0 473.644110903 0.46346051264755667 0.5587757700569592
421.0 17.88468077 0.74229370049008 0.5282017622057995
422.0 966.3182101370003 0.7435635425996053 0.8156644499291054
423.0 310.8869552429999 0.815202317440972 0.6671980481052985
424.0 1077.0815060200002 0.39380309929540375 0.09081810175634893
425.0 1343.2580912109988 0.5960724690569084 0.2595312350920587
426.0 287.15529686800005 0.13628738958067205 0.3247584493665221
427.0 0.0 0.0 0.0
428.0 3159.251546196001 0.5519621605738926 0.5201876152456818
429.0 1255.3694668509986 0.3634305969623761 0.07480305503967247
430.0 1838.3100879219992 0.17146408100185473 0.4020844321168602
431.0 141.94372934500004 0.9153154324038374 0.8292563844941465
432.0 3.89739959 0.7812202221658637 0.6596433629812052
433.0 1283.7614927910008 0.5110907861794782 0.5379115507183676
434.0 1137.859528927 0.8226626536987253 0.4686547682040464
435.0 996.4426194989995 0.6638606287798602 0.6874516693031859
436.0 582.5902226539998 0.827819602023469 0.6765763006888925
437.0 0.0 0.0 0.0
438.0 1377.8920056690004 0.6192645620679922 0.44529476676014085
439.0 1666.5916733600006 0.48136278432447827 0.5755343753047412
440.0 274.478498834 0.6189074310377485 0.337336666296034
441.0 7.137314315000001 0.6886976849536848 0.5339983737719676
442.0 1279.5537080790011 0.2663510870769645 0.30969569081966003
443.0 55.099559240000005 0.27935928838280694 0.07960916038200819
444.0 2334.864114930998 0.5116428740248682 0.4317368667395779
445.0 0.0 0.0 0.0
446.0 0.0 0.0 0.0
447.0 1044.5498551589997 0.7645579512403937 0.7200122704854792
448.0 1393.2166333810003 0.8622985536179524 0.7491669690564029
449.0 430.9697857329998 0.767830789544601 0.6756609634461634
450.0 3392.327543118999 0.21451618172137296 0.29894254875671195
451.0 1077.990678292999 0.6131842502540942 0.557907756870203
452.0 164.87019175700004 0.8745941524869558 0.7581550338189754
453.0 939.6073230579999 0.7201499891149498 0.5918503397236003
454.0 1338.4548646610003 0.5458992036169614 0.3052353577502719
455.0 466.5983542330003 0.6654416766175477 0.38999468489652533
456.0 1295.8028144559996 0.25823836781468723 0.24019360044600904
457.0 931.628309384 0.6708675318548029 0.6925083763006845
458.0 49.496050292999996 0.8824174850380071 0.7835119935525471
459.0 1523.690898362 0.45378860277730987 0.2801582909627325
460.0 167.24113488999996 0.6972802224581869 0.5921845558520272
461.0 2665.660048486001 0.16399884250599345 0.4887663960657145
462.0 1692.1137540139985 0.3625842112759627 0.319285824479425
463.0 2176.5141146009987 0.36600936258752287 0.7025072300299783
464.0 1573.7153593050002 0.583097574371503 0.2842104755798792
465.0 328.2356460079998 0.730395583853072 0.3487388047880438
466.0 201.106590982 0.8638499486336966 0.8135799640165858
467.0 1807.5234555009988 0.4716822857427074 0.34722358272735354
468.0 1645.5193006499999 0.6400882606219115 0.3571583035812799
469.0 1415.4794212760019 0.7938714674077024 0.8234063841546582
470.0 194.991413906 0.8076867814747015 0.6661981915698757
471.0 403.69309969899996 0.5252607554753905 0.32850472500013567
472.0 1699.0666036300006 0.32268718003316244 0.24274504765979343
473.0 637.0788173119997 0.8156711624158507 0.8202244727269413
474.0 1462.7165522629996 0.6493721156171818 0.38645174651430453
475.0 1637.7095395429997 0.22778575780802593 0.2801578407396605
476.0 98.106801801 0.708561777162809 0.6093205108402185
477.0 39.835604741000004 0.8534484813767208 0.7429349203568836
478.0 789.6552649040002 0.4765186156046629 0.6878841240743663
479.0 3640.447193236998 0.38584173293836876 0.18557894068103128
480.0 121.89843532100001 0.7085157732536791 0.480997761141788
481.0 0.0 0.0 0.0
482.0 0.0 0.0 0.0
483.0 2247.1473931309993 0.20690725242423885 0.5370235824205455
484.0 2758.857223604001 0.3464273817901966 0.17063306201818806
485.0 3312.9371101480024 0.4489083124326875 0.45486175767947895
486.0 0.0 0.0 0.0
487.0 0.0 0.0 0.0
488.0 659.515585028 0.3027669323649386 0.25748801077280303
489.0 146.795170055 0.8840763729586042 0.7699775887995141
490.0 10.292493277000002 0.9473240071347614 0.8892586429312822
491.0 229.70268505000004 0.09591835531057168 0.5587826246300763
492.0 922.6808156249994 0.4875906682821387 0.23860604924285747
493.0 1078.9202791290004 0.38332524531675277 0.2663504479618356
494.0 1874.9067801550004 0.35487683333318665 0.04934569759630703
495.0 0.0 0.0 0.0
496.0 0.0 0.0 0.0
497.0 2242.9166898190006 0.28398527015503106 0.5968590175865318
498.0 468.946279084 0.015670969394031443 0.2952811974217773
499.0 421.29556965300003 0.7019301953342377 0.538540940410542
500.0 286.388355853 0.6623998601748757 0.30972057328781144
501.0 36.737701212 0.9498399775638339 0.8929966382135365
502.0 82.713336547 0.8370371449027169 0.704147619390336
503.0 181.58386792399995 0.45835901436930526 0.6896691922226884
504.0 0.0 0.0 0.0
505.0 433.63668322399997 0.5420665602453956 0.4945096449062689
506.0 68.31656473099999 0.6984883383276039 0.510966983811061
507.0 0.0 0.0 0.0
508.0 934.6078289199993 0.3117929114711401 0.425678945256722
509.0 158.053928945 0.9236278611247618 0.846646573358164
510.0 905.637648294 0.6313971364250305 0.5299214494093363
511.0 94.156687457 0.5758159245485711 0.49207239140196374
512.0 2059.847747146 0.2087069977126571 0.2719874293231788
513.0 283.6627086159999 0.7908191871375749 0.7042579166920696
514.0 1704.9120084270012 0.3363028083991166 0.41883075469126646
515.0 645.7087084489999 0.5170489807352111 0.37188354733967416
516.0 0.0 0.0 0.0
517.0 751.1315404430005 0.4811344268321252 0.43637955286000324
518.0 343.727843515 0.649663234773359 0.34235829474876894
519.0 1351.2145638439995 0.185895529336118 0.4792008047559376
520.0 717.847855562 0.5179164459684497 0.4168069011186575
521.0 2780.286564647998 0.2730628462502085 0.2763802131454624
522.0 1309.8817951540002 0.7447917097538921 0.19393386115666822
523.0 782.2849062910002 0.44435619572498936 0.4552637895960021
524.0 828.436492163 0.7467493754310921 0.6859356202210476
525.0 211.15896266899998 0.7030864772874794 0.5619431305358551
526.0 1441.1830617560008 0.22084428326165642 0.3704773327653802
527.0 0.0 0.0 0.0
528.0 304.5806834299999 0.877139807675693 0.5576596169055338
529.0 0.0 0.0 0.0
530.0 1992.4551029590002 0.6382418871198136 0.7689085992047433
531.0 4.371673577 0.9562084224333234 0.9063900973795824
532.0 1760.291237501999 0.3862466135036101 0.5105535437769406
533.0 280.754767084 0.8074426514100437 0.6974836205650897
534.0 672.4054050660001 0.676060943936315 0.49362447498407513
535.0 1391.1147787339992 0.48838854158379247 0.16777806696049916
536.0 0.0 0.0 0.0
537.0 2834.9713268460014 0.3890674885189819 0.3900893984204376
538.0 15.606068578999999 0.5452971016367695 0.40439523015619816
539.0 2283.9927219329993 0.527279958527994 0.06663138711727941
540.0 391.19580165300005 0.7751089814570875 0.7738017366055352
541.0 1238.552119083 0.6493946040411712 0.5312449373553321
542.0 122.69995912900002 0.7690535714912589 0.6543857139294322
543.0 1632.8065150570003 0.5435006761012862 0.4186516232047619
544.0 161.36142263599996 0.7906006275296359 0.626122123245733
545.0 3237.2031828329987 0.27603435776061575 0.3308176928230737
546.0 305.31344948799983 0.38459941289127925 0.15263136097806826
547.0 322.04233169099996 0.5957507348272674 0.3152303599298948
548.0 159.08671722300002 0.6317483393719836 0.12973969535324817
549.0 3084.397540615996 0.128504737345788 0.1520094911921531
351.0 110.45506364799999 0.7836656771097205 0.5959914817678433
352.0 0.0 0.0 0.0
353.0 222.50603606499996 0.7409326385058257 0.6608712802309509
354.0 724.8225556640003 0.9141818779535545 0.8350851965718324
355.0 44.199033756 0.25263264297916427 0.16462520457335733
356.0 1147.0322071809999 0.4010693282617993 0.050685613377399595
357.0 1515.8993892749997 0.43179382858899007 0.15232662988775017
358.0 1022.7093750920004 0.5576038779502189 0.38419623604180425
359.0 1047.4771369829998 0.6416647310729069 0.4724054936054353
360.0 550.276199418 0.580984763735967 0.28014481836460653
361.0 0.0 0.0 0.0
362.0 430.2179848759997 0.7965651780922535 0.7253804627315136
363.0 172.301529683 0.699067690527603 0.4718449714442259
364.0 716.8611152390002 0.3092014084627462 0.3736835040837336
365.0 844.4597144659999 0.38527177949757657 0.45675154313908584
366.0 172.19676527699994 0.6558644085051446 0.39239984037975145
367.0 0.0 0.0 0.0
368.0 1168.9809557669994 0.264120184541892 0.3299792033816526
369.0 0.0 0.0 0.0
370.0 565.184652532 0.8273808621027415 0.6772765635440012
371.0 1792.648235433999 0.3490626028998636 0.17595095767814276
372.0 22.313801912 0.7383292904485098 0.5486799083109778
373.0 1640.444122919 0.5406261472822022 0.03277495176940384
374.0 64.05167541400002 0.8424249877631913 0.309119965112344
375.0 650.8359244129997 0.7309200751444018 0.3073669596597904
376.0 756.3028928030002 0.5723941196505523 0.24828787325922536
377.0 3.6015854970000003 0.8241185218918096 0.6708192900029041
378.0 422.48453162 0.7587084958392064 0.7585156112481666
379.0 1683.8243241989999 0.442001634499105 0.30046465872557676
380.0 1274.018213761001 0.36073302050819595 0.7243810151433967
381.0 0.0 0.0 0.0
382.0 1491.8409082880003 0.3772223249534511 0.10662525207927968
383.0 1342.7966244110003 0.6569097579397852 0.5405742135651102
384.0 1017.9083372649998 0.33457965886763186 0.5053092932384354
385.0 2378.541995895001 0.3530152516552086 0.44584570016075253
386.0 18.226718041 0.6116991627060828 0.46513244245111285
387.0 244.57173756200004 0.7571341554238948 0.5166426992919131
388.0 223.62400473500003 0.535374635933736 0.4168097997361325
389.0 108.79991772300001 0.1568019634416008 0.05517420472172852
390.0 728.2567671930007 0.6694055720597236 0.6771500374753361
391.0 113.202618528 0.8808621728236025 0.8418867077773705
392.0 2063.135821933 0.3675100151056513 0.1431391059747921
393.0 546.2590906909998 0.5971368709069146 0.359429137216893
394.0 347.043973716 0.947241749724562 0.8868835715937465
395.0 534.077707072 0.6982678154083349 0.526663588600931
396.0 2143.971070825001 0.5932999029598822 0.2972256157509476
397.0 588.5106325920002 0.6435700908039979 0.5246642999168669
398.0 1291.8893621679997 0.4349703851313261 0.24203971010396846
399.0 55.03691660799999 0.24199786681496455 0.051116815510057895
400.0 451.94045585200007 0.03493512571731191 0.5556047247464851
401.0 10.04449091 0.9371879944248231 0.8680030402756554
402.0 866.9727728629997 0.07746212134644645 0.528241913002186
403.0 83.363511595 0.93732848677966 0.8665297566513085
404.0 1178.5932974830005 0.33789982780720434 0.4185718208070222
405.0 0.0 0.0 0.0
406.0 1013.4399240670002 0.27966308759230213 0.16989062974291927
407.0 133.75073126499998 0.7325617086403894 0.5858896322985823
408.0 533.3271210830002 0.7411829243832012 0.731820373254524
409.0 582.6353138539998 0.7514146222804852 0.5422460748653165
410.0 0.0 0.0 0.0
411.0 0.0 0.0 0.0
412.0 1841.3523184 0.35844467457277873 0.6408298082901411
413.0 957.5407040590001 0.5721026662300165 0.745024907641601
414.0 645.1460835599999 0.6397899858895247 0.44682683952399055
415.0 978.4230399139999 0.28281468001431265 0.22514017362431937
416.0 120.92018543399996 0.7282031286380993 0.5657587705732854
417.0 203.92650988500003 0.754242252561047 0.5631630099828909
418.0 1019.5299032659997 0.5037367593017948 0.36757171983681936
419.0 2858.7873089990003 0.6114710286384818 0.0677122533374733
420.0 406.077849372 0.46313554777725163 0.04177291170476326
421.0 202.51453094900003 0.5330454868560364 0.44424954125189786
422.0 108.17706112000002 0.449470481146636 0.2567772625047831
423.0 334.0147993300001 0.5117900431434275 0.44900949122737677
424.0 1587.2817410879995 0.262825106143678 0.3361464474391139
425.0 122.91748376499999 0.5258382017165247 0.2969932730954364
426.0 299.95474715500006 0.12020734201569122 0.13071594872565173
427.0 20.24198123 0.32773516051159574 0.23905412556991681
428.0 823.7069699849999 0.19922367060571422 0.05654777330604472
429.0 397.66339947699987 0.7802694558711278 0.7055081688925655
430.0 1683.741695362 0.35154454335165614 0.07888333507995096
431.0 0.0 0.0 0.0
432.0 0.0 0.0 0.0
433.0 734.4180161700002 0.6351214352966429 0.46547993292736056
434.0 98.9128003 0.5730820387527533 0.70578206476865
435.0 1659.137281539 0.4649262176402205 0.5402549484952681
436.0 1154.4343144219997 0.4281078293054044 0.3293425706793536
437.0 0.0 0.0 0.0
438.0 187.012716656 0.6143494834760503 0.3936482531829568
439.0 0.0 0.0 0.0
440.0 3765.258050683002 0.5437971149546189 0.4808574076744065
441.0 585.4106564530001 0.5946844264423639 0.3212924995227777
442.0 0.0 0.0 0.0
443.0 853.9600654089996 0.7003367606611737 0.4896227827702625
444.0 28.739832450999998 0.17296329451560466 0.10510915053714653
445.0 2643.5373785459974 0.35879665656214116 0.5695614364004191
446.0 942.8972512859995 0.7099597861557225 0.5688589731805792
447.0 2117.2765408570003 0.33247738625374734 0.23746700377920474
448.0 2338.742263820998 0.5434792148655107 0.5334659899767942
449.0 1407.4060225840003 0.3485807522061913 0.4083134982618793
450.0 291.70821152999997 0.6417261658819774 0.7862669180547133
451.0 1741.1570165130026 0.2916492245670413 0.34008534938140744
452.0 1724.106945698 0.5516082515071429 0.5801654710450395
453.0 91.019277477 0.3219028875223521 0.02298252052220153
454.0 81.17699615100001 0.7796935258641906 0.5350548502639492
455.0 637.8410797170001 0.638755600880668 0.33428552156765495
456.0 0.0 0.0 0.0
457.0 459.251958225 0.746169277769142 0.5631837325755882
458.0 452.8002542040001 0.635145240524186 0.6214867926941656
459.0 0.0 0.0 0.0
460.0 88.336885087 0.8164835899979207 0.6889922678475612
461.0 0.0 0.0 0.0
462.0 761.5892085409998 0.26241737317027963 0.45469662497829505
463.0 95.07719056599998 0.7900191057532562 0.6261167429447618
464.0 1874.8780540479986 0.4034093290856825 0.04822741294139982
465.0 1053.9140465639996 0.40958951773802876 0.05579461177962364
466.0 1255.5947777 0.7620303417681715 0.03823988827304479
467.0 1041.5304716249998 0.6183505192324125 0.21631687565458868
468.0 699.9226758809996 0.14989616929054259 0.03317224474293924
469.0 2177.5172385990027 0.48806676318510706 0.36141001811840673
470.0 432.07501348999995 0.7610540769293315 0.6613955469312919
471.0 256.876831937 0.27834887606144487 0.2854454074167552
472.0 597.5547287270001 0.7626991550651273 0.5112994647254271
473.0 1988.8142940359985 0.37338074963098145 0.7445493627174234
474.0 0.0 0.0 0.0
475.0 954.9356825220002 0.26747374991719025 0.18561612955218262
476.0 223.06178685899997 0.3246574061251218 0.24664327880630768
477.0 0.0 0.0 0.0
478.0 1160.0073431009998 0.1292319696360704 0.29860650326285965
479.0 178.47397997800002 0.8898366231398791 0.7879066836514704
480.0 18.318510987 0.9149079077031292 0.8255121701944869
481.0 456.7902141990002 0.11048468652436143 0.49041640814805587
482.0 164.76122607000002 0.7366482360263362 0.6205433206711846
483.0 1304.1294105869997 0.6833792571199098 0.4900437009689698
484.0 25.082599785999996 0.5161659194329122 0.34284559619606036
485.0 87.38116888300002 0.7664507423263763 0.7167911615119625
486.0 590.2840350429997 0.6755617768929442 0.5199003602803873
487.0 341.046313341 0.11309986416023929 0.47895627952114744
488.0 1847.189029793 0.5595937334761039 0.35856039631023245
489.0 1012.6151919579994 0.44887330988963076 0.45576829031370875
490.0 154.611552864 0.93744072264828 0.87279901966581
491.0 2115.9051449870017 0.5110110631078097 0.14064989542825954
492.0 455.9825362500001 0.6105884122389228 0.656693236623049
493.0 18.783564443 0.906262514842793 0.8048907759057784
494.0 1358.2884358930005 0.5917626581868723 0.04811509607985604
495.0 0.0 0.0 0.0
496.0 880.7752622310005 0.6559829166431872 0.6561770841407923
497.0 506.14836822399985 0.6489887684129064 0.7658433701458823
498.0 12.340703141999999 0.9431555183563373 0.8822475862049631
499.0 0.0 0.0 0.0
500.0 2624.726616799997 0.43847748482823107 0.27716855294770754
501.0 49.131233544000004 0.26953891918187267 0.1739994091625748
502.0 2020.644484176999 0.6799457045020797 0.5997518636545814
503.0 1291.850943453001 0.7105114593870855 0.4899434781628733
504.0 0.0 0.0 0.0
505.0 646.0551991280005 0.6052253758723477 0.3700984538320422
506.0 1099.7296632489993 0.7078260242456894 0.4825565348750083
507.0 1007.4769804100002 0.6427049343328005 0.5696240444808705
508.0 946.0173684500007 0.3260655248146683 0.2506412040492391
509.0 243.07319186900003 0.36158246771141994 0.35951046441838674
510.0 0.0 0.0 0.0
511.0 44.040532096999996 0.5963493298567805 0.502978383150678
512.0 0.0 0.0 0.0
513.0 2172.2432157540006 0.4573429668825785 0.45166250716224465
514.0 323.366259901 0.6708824724595817 0.5820709906158233
515.0 592.3623172539997 0.30461043031130985 0.41054712133581245
516.0 0.0 0.0 0.0
517.0 0.0 0.0 0.0
518.0 0.0 0.0 0.0
519.0 0.0 0.0 0.0
520.0 241.62474401000003 0.7698110221917001 0.6198152957284292
521.0 203.06043254899993 0.6693666625305452 0.4849077157926714
522.0 93.47419600700002 0.8745959935564341 0.754570162875163
523.0 569.7181787319995 0.46298216692399996 0.25722437621472705
524.0 128.42360138200002 0.07759403244055256 0.11760767678692728
525.0 981.6921451629997 0.7001067500654894 0.49402963529189775
526.0 891.3705292799999 0.2705759479199536 0.3510817069513639
527.0 663.84609429 0.5645885478160099 0.6295251305790328
528.0 2189.7578982800005 0.3544794775775061 0.49768222129239403
529.0 299.3214747349999 0.5232408762412918 0.3825418035071438
530.0 724.1125490599994 0.7632819258596604 0.6405974506638992
531.0 690.8042619510004 0.44934085164228027 0.0985021022371256
532.0 6.097748774 0.620486832893992 0.4425269898788674
533.0 295.11334667700004 0.20387684830209724 0.08640968571881696
534.0 69.70141561199999 0.9198628113997701 0.8334347337485258
535.0 1313.4461987079987 0.4773297810107533 0.5649022434299794
536.0 1710.427593947001 0.6159271318683547 0.3559600276021058
537.0 681.4110348319996 0.4699827318443247 0.669869227919243
538.0 860.3173765210003 0.7170198574090056 0.46758984227751144
539.0 1385.0775069209994 0.39286036912229333 0.2692705974727127
540.0 768.6416150110001 0.6242965536689759 0.5835835411503061
541.0 1913.9632917899994 0.6370364103814673 0.6470562056595052
542.0 374.20174092900004 0.8673344907875494 0.7555808329442374
543.0 2449.5862881460016 0.09252632397903042 0.5811070506979356
544.0 2198.1739993680003 0.2031841456122991 0.3621576267216157
545.0 806.5434900910002 0.6120872147946449 0.28246476898382133
546.0 226.70160697199984 0.7857560954560115 0.6015731869718407
547.0 615.575103794 0.8059638391659852 0.6391493201301982
548.0 0.0 0.0 0.0
549.0 179.61677059599998 0.9408801593123881 0.8768850144932725
351.0 629.2326797680001 0.6010999337793327 0.39776585253445895
352.0 0.0 0.0 0.0
353.0 2259.4564861400017 0.21069410533076607 0.554930368869437
354.0 421.83779318 0.2759432422619274 0.26048661485252406
355.0 308.411710294 0.825467249856139 0.679153107344169
356.0 276.93528478300004 0.5589678961527503 0.35162914186990835
357.0 321.79807495500006 0.9037735642671731 0.8077688978637412
358.0 2216.2233889990025 0.43262924168053973 0.40473323038933645
359.0 978.9893638559996 0.595795204331424 0.29083618761458596
360.0 125.90722778099999 0.5543230932043246 0.3628697261417555
361.0 73.426004363 0.5531763849545911 0.5146051575194682
362.0 0.0 0.0 0.0
363.0 21.804903168000003 0.08501640464124742 0.07655787092014107
364.0 459.47109316500007 0.9116416252161822 0.8185409058829873
365.0 1176.7039698340002 0.06065492314495279 0.11285745190592375
366.0 1867.2306352399987 0.7405655513413684 0.6133398872460614
367.0 1494.6504200960003 0.7382987366952959 0.5609154074180648
368.0 2296.052289313 0.26121153073313724 0.048160812962862176
369.0 0.0 0.0 0.0
370.0 0.0 0.0 0.0
371.0 0.0 0.0 0.0
372.0 1179.533743459 0.619221882147987 0.555099295536894
373.0 2074.3788111390004 0.26763683103408364 0.1311686265019384
374.0 2980.167746692004 0.3499130447124689 0.2806323288489287
375.0 2829.8293720099987 0.3590540630266032 0.29001227380680594
376.0 0.0 0.0 0.0
377.0 348.1695034639999 0.5356281786662687 0.28031662727685913
378.0 1375.6678281480008 0.2917451267365466 0.5814148394685948
379.0 256.430624748 0.8581145840506831 0.7325914414289508
380.0 291.3752197529999 0.26733214377860487 0.6055603959283895
381.0 273.47123483900003 0.6338868768197217 0.45174833233142186
382.0 0.0 0.0 0.0
383.0 2897.1831370979985 0.24584646605668817 0.4111713681262774
384.0 0.0 0.0 0.0
385.0 0.0 0.0 0.0
386.0 27.320810826 0.8495880020062297 0.7067945849320196
387.0 163.583793801 0.6743537295165719 0.4446881417431472
388.0 820.224002632 0.5057942153780034 0.5057394912245164
389.0 40.808885886 0.2081585679621553 0.13222642609906685
390.0 0.0 0.0 0.0
391.0 88.404837321 0.8440129767967074 0.6889836100363583
392.0 5.385630193 0.7746581850339105 0.5955727889084407
393.0 2317.3503605139963 0.45364840747662766 0.43605242859838733
394.0 55.63818102200001 0.8563761988114583 0.7106383172307683
395.0 1622.7528455019994 0.42789701225226545 0.3895117424091128
396.0 521.3666521580003 0.7332639261035347 0.4780145642098768
397.0 1370.9622569120008 0.585010738838047 0.5846533289577376
398.0 157.40349936900003 0.7771423189792378 0.7963507081414689
399.0 996.8839628279997 0.2995727358990056 0.08471587073462922
400.0 737.1378434109998 0.3653096630044798 0.6244083523842526
401.0 438.19711360700006 0.812970903543567 0.7624806924135539
402.0 2079.2254483940005 0.30956677589872006 0.35374327048614296
403.0 1222.9341272050003 0.778295901908347 0.5040520211854058
404.0 209.01782207599993 0.32925995235334843 0.4035443081551633
405.0 33.501410955 0.7513470042678363 0.5520339638204536
406.0 28.085302667 0.7515450764444167 0.5547336890869684
407.0 711.5528965140006 0.6101215175944228 0.10003602759408572
408.0 426.80255166000023 0.2538025472837215 0.5582411236088641
409.0 768.7205736330004 0.2778253034178103 0.20915395835223877
410.0 1829.7466765830006 0.32866129479500295 0.5919629752126593
411.0 97.470656037 0.9172869529341896 0.8287642412952443
412.0 285.84850717100005 0.8641260463996122 0.53655550102569
413.0 2164.413930005 0.19115788680338924 0.1779982939299831
414.0 15.305659622 0.9028800028264934 0.8111250035347906
415.0 825.8371513830003 0.6939575437933228 0.6805339544938493
416.0 5.649002562 0.700177310195832 0.4639378326728028
417.0 1884.9693067949995 0.35590758147948587 0.33139940841364385
418.0 1075.0959709570006 0.836253061873774 0.6728061802700717
419.0 2006.6028460310029 0.38757443486201726 0.14334411176001763
420.0 638.3411020210003 0.3515263922190111 0.34765720706722025
421.0 1633.5437854850004 0.10749685847369672 0.2534944488687549
422.0 0.0 0.0 0.0
423.0 0.0 0.0 0.0
424.0 55.17532620499999 0.8462021946048056 0.6946733288110154
425.0 647.1201264300004 0.658685874584158 0.5737225438033859
426.0 1088.7369730070006 0.3506238570556653 0.1696688691902037
427.0 2111.2473057459997 0.17198442107563247 0.2380986912948587
428.0 0.0 0.0 0.0
429.0 1235.65209515 0.5751067118118217 0.4917027613164336
430.0 2004.363199211001 0.28232230231630984 0.6384193664179749
431.0 1149.9347064960004 0.8760195190662469 0.8059754491389779
432.0 2523.9328134230027 0.04509324745993746 0.51976246189173
433.0 0.0 0.0 0.0
434.0 0.0 0.0 0.0
435.0 726.7866623780005 0.5764326460749528 0.4206721155720353
436.0 351.416781929 0.1351306682971383 0.10353344573201655
437.0 15.667334174999999 0.8380455575984913 0.6929089742366434
438.0 933.3006475139997 0.8116278364974224 0.7550181660086471
439.0 0.0 0.0 0.0
440.0 790.1742603039993 0.4111274213381808 0.44639236750769334
441.0 801.6123001020003 0.8933549999429155 0.7886101819813129
442.0 1694.5926192810007 0.6620131481933855 0.7402871477042146
443.0 284.218042416 0.7423589021127126 0.4679763242254141
444.0 950.2670912709999 0.6330270866498625 0.6206494288812308
445.0 1306.6621862330003 0.6070768876721581 0.2951539676955269
446.0 0.0 0.6455329491535182 0.42996904137647735
447.0 3496.1325297829976 0.33006856680377394 0.3728005805521498
448.0 997.9813277400008 0.5675291968183585 0.49123404138145005
449.0 0.0 0.0 0.0
450.0 1079.1292951419996 0.46674766042026616 0.7074039523263934
451.0 92.77064424100001 0.6896301004118865 0.5956330072346204
452.0 1054.208985458 0.6074662727525164 0.681747003856046
453.0 2499.680076188002 0.333732984009115 0.45478210396531543
454.0 291.6564343130002 0.6650790702036126 0.7480196111864759
455.0 1384.4545604369996 0.6834445802810577 0.5378460236313253
456.0 694.6546521470005 0.6039039867048139 0.6215162620392793
457.0 1612.9181182340005 0.2146914882022999 0.6297392930815544
458.0 46.10035418800001 0.6590095854253685 0.49659351713252003
459.0 1270.2624644389996 0.5134173105712033 0.386757272950752
460.0 0.0 0.0 0.0
461.0 1185.178008028 0.5134150445304063 0.5993552631505096
462.0 353.78089401200003 0.8287554744568386 0.6985287795026747
463.0 3.7537584710000003 0.8132811201788762 0.6529803543479047
464.0 2249.4511474239994 0.1583444122726424 0.23509186059508963
465.0 98.28852625199998 0.7449700414334068 0.5405559805847957
466.0 1348.1522301850005 0.43865739876904136 0.3997168060806566
467.0 801.067858635 0.4997979557632756 0.5101106318151442
468.0 1365.0881511319988 0.6671133910931709 0.31355241944281903
469.0 743.0177213080002 0.809678880779505 0.627440724205723
470.0 495.78856954500003 0.8386457788076948 0.7239918427345456
471.0 0.0 0.0 0.0
472.0 0.0 0.0 0.0
473.0 0.0 0.0 0.0
474.0 1348.1080454119992 0.4415469154772575 0.5069871223994638
475.0 946.2155350500001 0.5591011879783808 0.43547970068859937
476.0 34.771789033000005 0.23794336584320425 0.2637453454509594
477.0 2440.9284824989977 0.4604721982532212 0.34354750602737416
478.0 44.758069538 0.6765005760384107 0.4922406223527471
479.0 919.4134419349994 0.07781631352885676 0.16493798640115373
480.0 162.67656500399994 0.690333142241493 0.513490569963651
481.0 334.03597192600006 0.7323377964036151 0.5512865580070115
482.0 0.0 0.0 0.0
483.0 1817.6255477670002 0.24447498494096842 0.508434391202486
484.0 733.105228625 0.3133804982922771 0.603847398154133
485.0 706.8567009619998 0.673694891211559 0.3337725115679049
486.0 569.4736013700003 0.6204045858265461 0.4461787646575758
487.0 1270.6436298489987 0.1029236052466668 0.233706222149207
488.0 618.6153334319999 0.4945299852357687 0.7188040589662363
489.0 192.888100823 0.9276959057483651 0.8590855076834025
490.0 129.571407193 0.6063584502858425 0.7379239536943242
491.0 284.75955493500004 0.5243504003354815 0.5763004750513226
492.0 794.1022350210003 0.3546549551870889 0.14975051510513848
493.0 60.66617575000001 0.6514474397700354 0.42412685517369114
494.0 0.0 0.0 0.0
495.0 3645.1166438020014 0.5696737585588526 0.5568105010029546
496.0 229.4229745759999 0.43098622678403015 0.10466896315513138
497.0 1174.604547265999 0.9207500118169577 0.8438817466239237
498.0 700.34470672 0.6460988688933311 0.5978565040234233
499.0 552.7253982689996 0.6567477309478468 0.524711383297149
500.0 2073.396736705999 0.4397113197518676 0.6879145749636043
501.0 1536.1848490220007 0.3698792869176026 0.0403059456370117
502.0 552.9651333769999 0.4303159948314052 0.35130410154774105
503.0 1589.1619604850007 0.39088448365961315 0.2834964775210656
504.0 313.583034911 0.46914754183406115 0.29161003260341195
505.0 823.510059058 0.6710746067721187 0.4791171119978744
506.0 1904.0779921499989 0.20695536185977864 0.05281342704760619
507.0 1526.1279853259987 0.6886906224190616 0.7062476858330635
508.0 61.40276184100001 0.3667269601362706 0.22220397915282805
509.0 566.9598614780001 0.6946307223085669 0.5328670095925447
510.0 19.514095852 0.8144838113243239 0.6520498954370276
511.0 10.787326343 0.37829648570261976 0.07743742169467188
512.0 26.375563889 0.8895775730552575 0.7725140460746494
513.0 403.28281526899997 0.5019870576553337 0.5396097641347299
514.0 0.0 0.0 0.0
515.0 1677.6173768990018 0.9019220422855808 0.7945758463069055
516.0 716.6613230089998 0.3334466844432022 0.2967708967270168
517.0 0.0 0.0 0.0
518.0 2809.1031179820025 0.24453652738985307 0.1836987758645424
519.0 2228.9963249000007 0.38633298124079946 0.520342075135864
520.0 45.48508556400001 0.8640090385213615 0.7372959734696005
521.0 129.27749105 0.28011392502184246 0.4636791221246344
522.0 0.0 0.0 0.0
523.0 398.828362802 0.7915387572715781 0.6106906068803968
524.0 0.0 0.0 0.0
525.0 852.0296892880001 0.3708313406285446 0.544185982730297
526.0 134.876142213 0.49746225426322593 0.38766695163236803
527.0 0.0 0.0 0.0
528.0 1028.887640335 0.618268312987628 0.39841164999144635
529.0 370.65987719000003 0.782834823317648 0.7432494359606654
530.0 0.0 0.0 0.0
531.0 351.28344461500006 0.72889933830128 0.6609761426018111
532.0 16.54353956 0.9124097772947872 0.8284228929421015
533.0 1789.0533260859984 0.3940324784657537 0.3395288847123029
534.0 79.18297650699999 0.45484214634844955 0.25572134330190494
535.0 1725.3023704630002 0.4768789217489457 0.5755725777882728
536.0 0.0 0.9122407472669047 0.8202912097401427
537.0 591.60574876 0.34976475751470376 0.3888730781864829
538.0 489.7905561140001 0.49908841096343726 0.3683202781931588
539.0 1156.2346656929994 0.46345405589190775 0.042755032625296424
540.0 123.27622420999998 0.4970307802547008 0.32879543911395637
541.0 0.0 0.0 0.0
542.0 0.0 0.0 0.0
543.0 572.4663566649998 0.7763865829766334 0.727272720067266
544.0 1644.2544020279993 0.2331654711679968 0.284263935752209
545.0 0.0 0.0 0.0
546.0 914.734069321 0.7143769603814158 0.49868241132862307
547.0 1232.521902828999 0.38186759242970153 0.691224142364641
548.0 91.37394264999999 0.9168246803055272 0.8311896792149572
549.0 566.0598016040002 0.7813463323189861 0.7774504439879355


==> anc/eccentricity/eccentricity_event_quantities_Ne_s5360_woods_saxon.csv <==
0.0 932.85257596 0.6278092010171322 0.670918892275586
1.0 941.8982772580002 0.5895233196904659 0.5743455781615072
2.0 343.10905651499985 0.8491171188287909 0.718218676873508
3.0 1075.6444325729992 0.6679960251275997 0.3782145457231602
4.0 1546.1090218919987 0.5985870818951886 0.5958222706904741
5.0 366.65435392200004 0.8102378159217194 0.7036799005453108
6.0 115.67178153599997 0.8511613068858769 0.7214344138163223
7.0 2211.6099168510023 0.2799693743445365 0.2917279334770608
8.0 0.0 0.0 0.0
9.0 369.880107541 0.3711067877536328 0.5239922917291622
10.0 479.467315416 0.2509359272742719 0.6687061436673366
11.0 1199.6764771210007 0.8340148956424033 0.7112943953610672
12.0 0.0 0.0 0.0
13.0 268.897758191 0.3185085423293046 0.1936467821801339
14.0 548.7640943680001 0.12932621324690885 0.28762799581715687
15.0 0.0 0.0 0.0
16.0 106.73702684799999 0.9363212981644309 0.8667980368167493
17.0 1666.4126125129999 0.4160569224432331 0.46607643213133815
18.0 804.2760936490004 0.5343478230964982 0.1436370424310238
19.0 147.68604605200002 0.7002256712226098 0.4732192725225747
20.0 560.1281779149999 0.44933670410114745 0.400986450829482
21.0 0.0 0.0 0.0
22.0 2833.2919749569974 0.4570612226979552 0.33760492949793985
23.0 0.0 0.0 0.0
24.0 0.0 0.0 0.0
25.0 93.16558529600003 0.4037962758758065 0.3636681510455261
26.0 0.0 0.0 0.0
27.0 130.628338096 0.6299250728927654 0.4738725807797361
28.0 0.0 0.0 0.0
29.0 0.0 0.0 0.0
30.0 1143.442229898 0.43067538148682366 0.5642404529588139
31.0 0.0 0.0 0.0
32.0 205.68588760599994 0.4953246144028925 0.33697373501866457
33.0 0.0 0.0 0.0
34.0 0.0 0.0 0.0
35.0 330.6892866549999 0.764090480721941 0.630642175367782
36.0 284.134201501 0.7694632974389316 0.6512245978669623
37.0 118.66359014199999 0.628820342388543 0.4243247129432721
38.0 0.0 0.1262134823321068 0.0338344972183081
39.0 213.85293503100004 0.8346965916732727 0.6824025405187757
40.0 452.147395807 0.33789619493884426 0.4456635589026145
41.0 260.48168249 0.8289213450719726 0.6954605028089644
42.0 421.37242742499996 0.2336584255421177 0.04292921982497645
43.0 527.0363350190006 0.676054469414461 0.3819226616107095
44.0 36.732222985 0.8863608188125331 0.7727536901594317
45.0 0.0 0.0 0.0
46.0 1637.146001301 0.5090586588203356 0.446407719098747
47.0 619.3380985489998 0.7711669474443409 0.5872716327047242
48.0 1176.4090799129997 0.4296726706211308 0.598323175741869
49.0 1823.6570694090005 0.1953865167597672 0.39936897983545583
50.0 1642.224269045001 0.4816392600322108 0.3145645394017401
51.0 0.0 0.0 0.0
52.0 73.04502289 0.8318204506468043 0.6738522602312851
53.0 18.768215348000002 0.2613466878933767 0.2611537975290717
54.0 1263.1894392459994 0.7719893665855204 0.5306617554468781
55.0 2260.5567075919985 0.6183995712642115 0.4927819341164831
56.0 565.6102801850005 0.6442797107199493 0.6066914601080429
57.0 2182.5287435309974 0.4627865395139618 0.1508316890828252
58.0 1844.1632936940002 0.4526159520446194 0.3284999940501291
59.0 92.65289376500002 0.2971756267291555 0.24450515138021686
60.0 737.5042960780002 0.4360769355356339 0.2776606793605426
61.0 513.7630042650001 0.44541641867483 0.379583054171037
62.0 71.66683753800001 0.7302749493017568 0.5588587584030827
63.0 266.33110196199993 0.8920066759029218 0.8538697918646385
64.0 295.06963473300004 0.6888867825210825 0.5733227622680694
65.0 0.0 0.0 0.0
66.0 0.0 0.0 0.0
67.0 562.5768434060002 0.5760895928445814 0.4049635137250702
68.0 1706.5310144230002 0.4050759287000364 0.5799646361029174
69.0 786.7059808359996 0.3316267231824853 0.07001025503439624
70.0 174.16018714799998 0.3245523096333776 0.22244514931869863
71.0 1781.4193554310002 0.47464404025741924 0.14660383994165635
72.0 569.3300885450003 0.22749672837601123 0.5504865172284245
73.0 14.481401443000001 0.2866910282427603 0.14368475687898705
74.0 0.0 0.0 0.0
75.0 1108.2497682699993 0.697556561353369 0.6761903743162575
76.0 2448.3898191339995 0.500828503234122 0.4512584754869945
77.0 1000.7867740520003 0.5821224438526288 0.0826389821332182
78.0 592.2878361409997 0.4895295530018849 0.5462052011297154
79.0 399.19723026 0.48334459107133537 0.7451382516567078
80.0 0.0 0.0 0.0
81.0 893.1601624199997 0.6389744459551414 0.41078808681742096
82.0 0.0 0.0 0.0
83.0 286.481090681 0.6890433067853824 0.48105597119823384
84.0 0.0 0.0 0.0
85.0 409.39572751099973 0.39100531448127684 0.19295047529970757
86.0 839.443968714 0.5365544345062562 0.4979761281642523
87.0 0.0 0.0 0.0
88.0 817.1779049949995 0.6058464922301684 0.6156719737845944
89.0 302.77559614600005 0.3425691913485426 0.6710853997011776
90.0 1885.640717568 0.521581811568709 0.5082693531364301
91.0 1718.6062130670002 0.24109666282781483 0.48598923591149235
92.0 708.7672241259997 0.5964232438536685 0.4881179201899099
93.0 102.51038253700001 0.8965694795629565 0.7962353419009139
94.0 242.317062682 0.36425743238683483 0.16093813474665958
95.0 1239.5793337179991 0.3877974403030607 0.5698623943594168
96.0 1061.7399928940001 0.5591680853274992 0.2766363187293893
97.0 756.8021390670001 0.871212809807382 0.4144803714576731
98.0 501.358778928 0.5268195222834505 0.5877983490558869
99.0 0.0 0.0 0.0
100.0 18.639887241 0.8610204210208914 0.7342343212519598
101.0 329.8326631719998 0.8591781799640874 0.719950534729031
102.0 163.943137322 0.8608967541307359 0.7166277530265881
103.0 1022.7373631940003 0.4704851539298762 0.5334391468063558
104.0 0.0 0.0 0.0
105.0 2009.2476916809994 0.3462267634476163 0.5834488514873885
106.0 1577.3957174529978 0.6608580308227312 0.5520313454893095
107.0 69.68749942599999 0.554443241435849 0.3585571178201557
108.0 967.9131029310004 0.6154137748433122 0.5475680250430284
109.0 44.48750371 0.6517716860772005 0.7015093561029107
110.0 805.0328060180001 0.4686746793470066 0.5272226673660142
111.0 859.2735132720003 0.062474992432578424 0.3587533722155734
112.0 774.5389549129999 0.8669348425132 0.7383782951684988
113.0 0.0 0.0 0.0
114.0 393.401499754 0.4401696653646774 0.3400385662476248
115.0 224.38076220299996 0.07477367857660036 0.04844067070795914
116.0 893.856131467 0.6839066177427519 0.6055159497041264
117.0 716.2030026409999 0.8030918764690329 0.5923809148674757
118.0 231.82066727699987 0.5813103126847226 0.3311570102617749
119.0 115.196835422 0.13966579402441978 0.26869707297312323
120.0 614.8069668359997 0.6238769303924054 0.7204816221667041
121.0 895.042602063 0.18877412628597956 0.4900721958588708
122.0 0.0 0.0 0.0
123.0 766.8213341480003 0.35645763367990474 0.3382951902108764
124.0 286.33049198 0.8666512199064406 0.8270585277858011
125.0 109.70383049699998 0.6823330900422433 0.5853076438821584
126.0 786.2442390979999 0.846136947189212 0.6607842097803615
127.0 138.470563799 0.26921615484544825 0.08686417408149051
128.0 0.0 0.0 0.0
129.0 142.99985714299999 0.8341070369192961 0.6847898239773668
130.0 16.408294201 0.8575415669364832 0.7327695117874738
131.0 0.0 0.0 0.0
132.0 0.0 0.0 0.0
133.0 589.2688985749999 0.6512319563504304 0.4142144631225341
134.0 182.6780610700001 0.48525073760878557 0.2999799082816663
135.0 675.2906342770003 0.37101393884561096 0.3173038544651852
136.0 413.1244262500003 0.2229814587793122 0.3670797586759574
137.0 0.0 0.0 0.0
138.0 0.0 0.0 0.0
139.0 274.972994368 0.5025974467162119 0.28637426479995715
140.0 583.8545325709998 0.6613426292259331 0.5312310069460491
141.0 647.1561216600002 0.6695903612243916 0.4769619964132148
142.0 816.6025345109998 0.5193328024267463 0.3465256216161605
143.0 66.78985637400001 0.3249123188624823 0.17535760998678132
144.0 1318.4766337400001 0.42185956212630465 0.21124851640151546
145.0 444.36850919499994 0.5448039244647933 0.33052644384037994
146.0 43.06811746 0.36356437454690443 0.2554768736748051
147.0 363.6886271640001 0.11280500787881516 0.26908297762870126
148.0 359.046530066 0.8173315532795354 0.7225432254778801
149.0 0.0 0.0 0.0
0.0 775.3686160880001 0.8757754825614051 0.6839315198266345
1.0 0.0 0.0 0.0
2.0 1237.8413739850016 0.3047256140129567 0.5004762703220619
3.0 126.31778084600002 0.8835443906274041 0.7693834933608459
4.0 438.9220958689998 0.6302444388987875 0.3055819477980284
5.0 1027.1459595570002 0.5555903514191042 0.7271578335971541
6.0 0.0 0.0 0.0
7.0 153.40206806299997 0.14408997087061085 0.08180247980401352
8.0 267.200828843 0.7398571020975316 0.8684261061586935
9.0 0.0 0.0 0.0
10.0 2977.077995289002 0.21992964205926605 0.3070118583423201
11.0 0.0 0.0 0.0
12.0 752.9629843059996 0.512958253853843 0.46680115717321485
13.0 0.0 0.0 0.0
14.0 233.40844878499996 0.6049996077041188 0.3102554116776208
15.0 28.223416200000003 0.6049005310615447 0.41182104237035977
16.0 9.894922408 0.6076463041152147 0.4066740079544241
17.0 437.29355733999984 0.4330928882633586 0.31023686587936694
18.0 625.5834755750002 0.6486757691698755 0.5688779634829593
19.0 1410.4202505130002 0.3995315245425657 0.12347187981468359
20.0 169.03211580900003 0.7535062558031781 0.4313055839914298
21.0 0.0 0.0 0.0
22.0 845.6436245809999 0.3372505758334863 0.4370784568551789
23.0 31.882792814 0.455492262177444 0.20629655457412693
24.0 99.24303221599997 0.7359521847040161 0.5418094567874613
25.0 255.12905951999994 0.9186664025087987 0.8340061918074825
26.0 101.420892621 0.8457944639854106 0.7048777169928601
27.0 268.3870806180001 0.765050339488525 0.6351516160341003
28.0 870.1584112249998 0.3102386086337891 0.4825423878197644
29.0 86.188859972 0.7893122998517755 0.6124798330926453
30.0 496.4596506129999 0.5767725027954226 0.20527180300308356
31.0 314.1395318880002 0.24186529152816702 0.27106383172552045
32.0 1711.0351557560002 0.2512301038506698 0.560327399237811
33.0 0.0 0.0 0.0
34.0 1041.2564503720005 0.3563754023419091 0.5154423007185184
35.0 171.87135205799999 0.9094176008909652 0.820050748938028
36.0 1019.0462804800004 0.23878644604962487 0.2861572962827546
37.0 1447.0147795880005 0.48844154163148157 0.6687274194840573
38.0 101.20869120800002 0.7579656762340159 0.5626364047641895
39.0 579.3120942640002 0.6901437200872872 0.5171347281881015
40.0 319.7128875239998 0.40802875775000563 0.28061926256806835
41.0 286.129368701 0.47092357687447717 0.5523539055024255
42.0 0.0 0.0 0.0
43.0 732.4096234950002 0.510202716610177 0.34681172419145384
44.0 128.75606321099997 0.489250900362631 0.3475653511680606
45.0 161.59744554799997 0.29144685195687947 0.5018660163479618
46.0 60.590449367 0.22921422944443054 0.13659093198499564
47.0 0.0 0.0 0.0
48.0 1359.165703300999 0.6289689783812599 0.33298046646040247
49.0 1216.5673017899996 0.8213989694468372 0.2803741652014176
50.0 0.0 0.0 0.0
51.0 0.0 0.0 0.0
52.0 1547.3117874109987 0.05890463297282401 0.3256831752365106
53.0 0.0 0.7212131246135715 0.5225754294330116
54.0 1011.7301294900005 0.2763665425423372 0.027856440161623315
55.0 147.44495268699998 0.8760333920013285 0.819077379064085
56.0 530.6563293489999 0.9275733811076528 0.8580419070813643
57.0 544.9612874730001 0.7887737558481143 0.6487690648966679
58.0 1289.5556263279993 0.3465167097569891 0.2721874517788035
59.0 584.1078704590001 0.7951134185848677 0.6151400689947418
60.0 1357.889937857999 0.7007408318618754 0.5715175382963923
61.0 0.0 0.0 0.0
62.0 839.088879188 0.5555380718606836 0.4543891330721614
63.0 2398.8225641290005 0.20061194530031412 0.14109878154225283
64.0 682.3454391069997 0.7856647664039109 0.7042300285491944
65.0 159.39937598599997 0.7958388957528898 0.6324554223213502
66.0 637.5145795849999 0.5987180483361231 0.4029660980225358
67.0 1342.5861953229994 0.7727941896484449 0.645017405449649
68.0 876.4236020370001 0.47615885972794914 0.6361226397189839
69.0 1626.4099243269984 0.33398893942082714 0.2583892321806073
70.0 367.2028656210001 0.4230463094852017 0.1722774690063865
71.0 1030.0869311010006 0.6222805641330522 0.5353349760677701
72.0 2012.8569315500004 0.3507462929100289 0.2941842642283313
73.0 302.38857028 0.6487603807506861 0.6568297704036383
74.0 1755.4249444280003 0.2833565392962831 0.40572950470240515
75.0 806.8665345320006 0.09701262217344095 0.37112388461677936
76.0 0.0 0.0 0.0
77.0 1653.7888811209991 0.13855548206256782 0.22345832671712887
78.0 1952.4430437529973 0.31197382233519416 0.24651406427440614
79.0 181.61133558599997 0.5838378512973421 0.39086944502240956
80.0 0.0 0.0 0.0
81.0 328.806660036 0.337291973075477 0.13853302600241166
82.0 0.0 0.0 0.0
83.0 830.3418903649996 0.2275905057068436 0.13747511619792835
84.0 195.848528686 0.3304241113727086 0.17283730363336547
85.0 496.02457622 0.6317686022155745 0.414278507987225
86.0 1956.0456015689988 0.16351254173056382 0.16164183991584072
87.0 25.597605406000003 0.6059747896134146 0.48373400622280743
88.0 0.0 0.0 0.0
89.0 3730.889641505996 0.2991647470028058 0.5098601017148265
90.0 0.0 0.0 0.0
91.0 2113.6080111470014 0.40170556784401434 0.5097043583160638
92.0 1283.066963674 0.2634986470704528 0.31265268526114287
93.0 555.384044004 0.8532283741351214 0.7147428663373423
94.0 0.0 0.0 0.0
95.0 412.83404365300026 0.7124412826237025 0.23857940808965863
96.0 1109.0332056060006 0.1531237559936076 0.23597958233193858
97.0 99.350481386 0.5628305626593952 0.278271105304651
98.0 1698.5724587429997 0.5816697653178481 0.20428325011781745
99.0 0.0 0.0 0.0
100.0 249.26093112700008 0.19511110287905986 0.1166900377433051
101.0 465.51738398999976 0.6015769812793368 0.37735864926125806
102.0 504.96691108500016 0.47444863631961265 0.48836036614580947
103.0 0.0 0.0 0.0
104.0 0.0 0.0 0.0
105.0 2266.6987544509975 0.565500360324443 0.6211733963574713
106.0 64.33990889899998 0.765523991079011 0.5872865184908758
107.0 0.0 0.0 0.0
108.0 114.514901584 0.8964519174932055 0.7957482536418098
109.0 0.0 0.0 0.0
110.0 0.0 0.0 0.0
111.0 8.242906789 0.5984439039845836 0.3801956014841766
112.0 841.8139810740001 0.5681348162449036 0.6622720916197417
113.0 833.0754158199999 0.27726355387506585 0.42457984485306083
114.0 914.424393122999 0.3655361509546327 0.4703528805715363
115.0 114.23697436400002 0.6287249275508527 0.4553118061709459
116.0 102.908766972 0.23210908334436162 0.22457787543371252
117.0 586.8684361819998 0.3496216225440744 0.4925415242774558
118.0 0.0 0.0 0.0
119.0 171.767863725 0.4491797432479726 0.33668109685832187
120.0 70.27614490599998 0.6516006726229031 0.47577457640090437
121.0 35.905457979000005 0.9227509675426778 0.8375170003635086
122.0 2041.8343951080003 0.43813465364880444 0.5761382346737293
123.0 17.246475312999998 0.8137183329742369 0.6334573171176231
124.0 0.0 0.0 0.0
125.0 0.0 0.0 0.0
126.0 1206.5719347599997 0.6613525606845839 0.5965682045835311
127.0 327.97116885300005 0.6405121473084738 0.7790470852222964
128.0 0.0 0.0 0.0
129.0 0.0 0.0 0.0
130.0 1632.6598930769976 0.500366964192314 0.5492263654798935
131.0 148.14586133400002 0.23888444657251015 0.0813314085667407
132.0 535.974442906 0.19423528754451835 0.31345367813255925
133.0 247.00907364999995 0.7579613586406326 0.5966382420775632
134.0 0.0 0.0 0.0
135.0 1086.6524655610006 0.33341620887704876 0.3646332022326912
136.0 28.862506607 0.20345994068961246 0.1045608935182151
137.0 1195.9955022310003 0.3918132264006037 0.6605777051372697
138.0 0.0 0.0 0.0
139.0 2048.871666572001 0.4582984441570607 0.5094221144208175
140.0 0.0 0.0 0.0
141.0 652.030111409 0.37355269399293767 0.3773067779777015
142.0 0.0 0.0 0.0
143.0 1028.3375181859994 0.3989120917003012 0.472071365477384
144.0 0.0 0.0 0.0
145.0 97.21996416100002 0.8631094946411604 0.7570236714631632
146.0 721.8646513960003 0.5187259404074065 0.2651791884110854
147.0 0.0 0.0 0.0
148.0 1499.2858024900022 0.4904080842143547 0.4538497877246525
149.0 1368.7589457939998 0.3238323565278167 0.337674754966059
0.0 957.6613655700008 0.07101597804036971 0.19673189135345817
1.0 0.0 0.0 0.0
2.0 398.8833653470001 0.9105982780495308 0.6250072069823045
3.0 0.0 0.0 0.0
4.0 1835.8826030260025 0.6837041398109286 0.6015835658295532
5.0 214.618265077 0.8903125091857206 0.7757999294206828
6.0 199.93095352199995 0.15273208253748144 0.10076805778486958
7.0 457.410913751 0.5198957568649683 0.046241324660810115
8.0 1190.8646517719997 0.2438869826089919 0.21787406084387384
9.0 432.5436675870001 0.12305183694106966 0.4913805981470011
10.0 1769.1444258470008 0.4064176441821376 0.4482437293937518
11.0 0.0 0.0 0.0
12.0 1855.108364284998 0.6749867745553072 0.08374327356578613
13.0 963.4309346970001 0.2208467046765718 0.2447085523130063
14.0 0.0 0.0 0.0
15.0 199.742976647 0.4385630510307637 0.3887822954102347
16.0 0.0 0.0 0.0
17.0 2333.4163801169984 0.3958637847394373 0.08163878214903288
18.0 2364.7379425239983 0.31190052660971307 0.5468884572222611
19.0 617.2937853610001 0.7609549843143606 0.5686438671705946
20.0 700.1181676209997 0.3771222009623027 0.5639523404435688
21.0 0.0 0.0 0.0
22.0 2858.501488528997 0.22377195283899462 0.19948557102780576
23.0 567.3736908099997 0.5504826091613213 0.35658469955155503
24.0 0.0 0.0 0.0
25.0 2591.7403780180002 0.5588021505891501 0.5995797050494466
26.0 0.0 0.0 0.0
27.0 483.5126125090001 0.5930664158927822 0.46973676265726555
28.0 2023.6981171399996 0.160435323678906 0.4027032380424651
29.0 1108.2063588549997 0.29998561482631364 0.29809013337328727
30.0 0.0 0.0 0.0
31.0 95.41336445700001 0.7213589417933761 0.48262242457043786
32.0 355.05456863600006 0.6219421282204068 0.4969771130843678
33.0 752.0640406119999 0.3227350637969243 0.08505134677650789
34.0 881.2923470719994 0.6135376759026784 0.29953538961536946
35.0 679.581920949 0.46978655184920814 0.3246671517869137
36.0 15.327171082 0.9422230518503177 0.8776259517084473
37.0 80.383528972 0.8826069283648752 0.7649999655028054
38.0 1119.3641301369998 0.36447583131326333 0.24431853674065773
39.0 37.865415124 0.8888731579925278 0.7776950569738694
40.0 2483.5557557500024 0.6359677615758527 0.3168338925375853
41.0 246.291446525 0.4494155542066765 0.20110594509478452
42.0 1532.9267900219993 0.5101986572382496 0.4242271447963219
43.0 173.69715446 0.810540743410258 0.6344291665607763
44.0 792.0081060480001 0.30768589606031815 0.13521793629843598
45.0 163.90570506799995 0.6789699866431477 0.46704559118423283
46.0 287.71349023500005 0.777350545069476 0.5987187297538584
47.0 991.0197307010004 0.893177539084387 0.23271766071610772
48.0 1600.6850154559988 0.47370082139967895 0.6776082324948292
49.0 0.0 0.0 0.0
50.0 251.76257703900004 0.654234466025231 0.5057621211107022
51.0 2217.613716819001 0.5384285272807993 0.4479409066864277
52.0 1357.8890599160004 0.3566868079515397 0.3135047879352204
53.0 274.848155917 0.5853394123759971 0.5954254896959588
54.0 128.312303538 0.353623251606473 0.1993429726178554
55.0 412.608208468 0.68806017667229 0.2269079391054674
56.0 0.0 0.0 0.0
57.0 531.0848626559999 0.8848885667754192 0.7934159823200239
58.0 2998.8224083599976 0.3160998806577356 0.5394593732870574
59.0 0.0 0.0 0.0
60.0 45.092819478 0.21292034996162013 0.07239077562756613
61.0 0.0 0.0 0.0
62.0 0.0 0.0 0.0
63.0 348.7992324539999 0.20401211473960543 0.2778491136534073
64.0 43.82510073900001 0.9489430324766959 0.8929146186559588
65.0 0.0 0.0 0.0
66.0 292.92892191800007 0.16083350278949046 0.3918682244513787
67.0 722.7490749909997 0.7780018444965512 0.7504922800585465
68.0 0.0 0.0 0.0
69.0 40.114711737 0.9023643194396844 0.8013704203027422
70.0 1076.0390622209998 0.2227501525242438 0.2819539045611214
71.0 1730.8553439120005 0.5088511412881022 0.5663574777562478
72.0 562.8543094570001 0.6617513417053567 0.40028747691671024
73.0 0.0 0.0 0.0
74.0 3141.681717204001 0.6339362833274227 0.3178107728189212
75.0 23.534460730000003 0.5715864585974951 0.3923714100981512
76.0 162.838786202 0.7635861689529221 0.5922510054884333
77.0 783.7214209909998 0.562386855569776 0.5219528343010635
78.0 0.0 0.0 0.0
79.0 2205.3002706519983 0.22308081731678825 0.1546645774173104
80.0 644.989850097 0.4827092362832402 0.23756469485982631
81.0 690.5121647960002 0.6984810398187878 0.27871478122991267
82.0 1683.4870984130005 0.35488200873041237 0.3828687399020542
83.0 202.787557946 0.7129789237404597 0.5218035713121633
84.0 376.236126398 0.8194174071882309 0.25986556289118873
85.0 949.7678192399998 0.4354985505968768 0.609686977148135
86.0 0.0 0.0 0.0
87.0 74.028062805 0.8983136093785322 0.8956461909943658
88.0 0.0 0.0 0.0
89.0 37.420674018999996 0.4802054774360688 0.4762138969762318
90.0 269.78172509800004 0.7129153987094546 0.5102823985294331
91.0 0.0 0.0 0.0
92.0 47.25858682999999 0.7487086202591013 0.5721651463782824
93.0 0.0 0.0 0.0
94.0 788.8529676059999 0.5052985694104194 0.432947351200811
95.0 276.4803485020001 0.32302888204359226 0.26496423172911654
96.0 16.585861226 0.9076927136013943 0.8121615116929138
97.0 0.0 0.0 0.0
98.0 204.61011448499994 0.896631712462591 0.7929789516955544
99.0 640.1613276979994 0.7215990841480986 0.5427463440211585
100.0 826.9776285910004 0.3540189276879702 0.356026172827175
101.0 0.0 0.0 0.0
102.0 2003.2070144250006 0.3511789447865696 0.13498749175180005
103.0 525.9996479399998 0.5025112322172169 0.35995838019265347
104.0 47.63246706300001 0.09097134866693829 0.0880511561593964
105.0 2220.596571054999 0.2406452025000663 0.3095166594660445
106.0 60.33029013200001 0.5002258471775145 0.5117631353078551
107.0 1261.2468071340002 0.5151081792465867 0.1779555333054955
108.0 1203.2890974729999 0.533262070931424 0.48829602782960385
109.0 423.8406823000002 0.6878036137377224 0.6299498749491603
110.0 530.5771006870003 0.46034491068413386 0.4414169152798608
111.0 477.35764429799985 0.6347698852867544 0.5771033498359328
112.0 535.6360195599997 0.36504053178920515 0.5034765908123535
113.0 375.46603586800006 0.6692593767285877 0.452669761125069
114.0 71.240574044 0.7323922335007835 0.5222436327529603
115.0 544.9320420919998 0.6991267369025606 0.4726966513618717
116.0 0.0 0.0 0.0
117.0 788.5729110809996 0.6024264454885072 0.403098426510127
118.0 219.77978648699997 0.8669425827002165 0.7383662060900761
119.0 0.0 0.0 0.0
120.0 1299.6606519819998 0.744232485535034 0.6215753028725656
121.0 112.02929004 0.1625338752327107 0.08740437295363115
122.0 874.706370327 0.14479245930378692 0.08323187532157293
123.0 0.0 0.0 0.0
124.0 0.0 0.0 0.0
125.0 933.6225086800004 0.6775293732624035 0.6826575254655622
126.0 0.0 0.0 0.0
127.0 0.0 0.0 0.0
128.0 342.421148143 0.7863597123886591 0.6613075329303973
129.0 506.95084319600005 0.8616950124948232 0.7277214172795877
130.0 1132.2013677360007 0.4248532805234501 0.4341842844986535
131.0 0.0 0.0 0.0
132.0 107.65450793700002 0.49295265081129347 0.5884358104378653
133.0 101.97913463000003 0.7819330088641967 0.6088274989930003
134.0 2211.0616020940024 0.4161744165837213 0.5360445428447017
135.0 0.0 0.0 0.0
136.0 0.0 0.0 0.0
137.0 0.0 0.0 0.0
138.0 546.9316617910001 0.771124370770117 0.5854699610474989
139.0 3138.8918009990007 0.4264445644854874 0.5427875277197999
140.0 907.1022477660002 0.4151982874133142 0.5384344246696153
141.0 325.58938493699986 0.5125533350688052 0.2818916341310547
142.0 102.33490852999999 0.7351259099486294 0.5280841200683027
143.0 446.9573400599998 0.6702674422891491 0.6334706268714523
144.0 0.0 0.0 0.0
145.0 1196.3249156470006 0.07906736472855226 0.16262984551673917
146.0 614.3281179650003 0.3931834582658055 0.6166823682211067
147.0 43.33241847 0.5509301625873048 0.42427119049552836
148.0 0.0 0.0 0.0
149.0 106.54399661500003 0.11870033411131588 0.02366413076711193
0.0 1104.9524810510002 0.20935092390173737 0.4543500030706266
1.0 1028.6127570590002 0.08371781852706765 0.27299492466422787
2.0 626.0897443779999 0.3332467859549211 0.13905186393123642
3.0 0.0 0.0 0.0
4.0 1346.6355315459996 0.27810528445952504 0.6727526145261321
5.0 556.3583246130001 0.749431749356213 0.6657137144327117
6.0 0.0 0.0 0.0
7.0 74.674012261 0.5138198839306283 0.2928595324146587
8.0 583.8426844889998 0.7904985539432731 0.7438190215034984
9.0 0.0 0.0 0.0
10.0 828.9506075129999 0.5375140601514588 0.5963926150149016
11.0 168.17248230299998 0.4177915069135628 0.3393324465449462
12.0 77.03158448100001 0.9089060699258321 0.8083752579770329
13.0 0.0 0.0 0.0
14.0 874.0803647740004 0.1682804958685268 0.43039778946379703
15.0 0.0 0.0 0.0
16.0 0.0 0.0 0.0
17.0 1887.7735388049994 0.23736770020376988 0.38222607677101483
18.0 2932.388635613 0.18760889724781066 0.13182806327419044
19.0 668.953229922 0.3234649275013508 0.35710846459845563
20.0 2062.708524954001 0.42243851957454864 0.35953600840243893
21.0 617.139105907 0.7499184305186181 0.5787322839967706
22.0 66.16636609 0.8176415433390586 0.6582711460979604
23.0 402.11223490000003 0.7588439101091061 0.576274639907686
24.0 0.0 0.0 0.0
25.0 1809.2864018309986 0.1980202285292201 0.3218234920355817
26.0 203.84025709899998 0.6090894525218102 0.3447352668091039
27.0 2233.7845316630005 0.39932893844752115 0.3546082744264204
28.0 546.2220288510003 0.2345361188861738 0.32583813501679293
29.0 330.7198692550001 0.7656657478544848 0.6666877432438948
30.0 648.4994323979997 0.5056715872695481 0.2203973511033234
31.0 0.0 0.0 0.0
32.0 105.006514959 0.2427090896906336 0.11930132826129045
33.0 331.20780270399996 0.7364508668045888 0.7514042342155949
34.0 189.10317737 0.5160638892955447 0.7993647978799254
35.0 278.99920723900004 0.3637073709456823 0.16809929147226937
36.0 262.62765402299993 0.0915063322542637 0.2791491955126375
37.0 383.1350838190001 0.5815638276438436 0.3616241944706988
38.0 0.0 0.0 0.0
39.0 0.0 0.0 0.0
40.0 0.0 0.0 0.0
41.0 233.65501571299998 0.8952264167105077 0.7873368618217277
42.0 35.095288468 0.49415167232634183 0.22402936286155187
43.0 2402.3954768199987 0.41957839087798166 0.03406323630164559
44.0 0.0 0.0 0.0
45.0 232.31306144999996 0.6910648599501756 0.5160593561566371
46.0 375.47772237400005 0.7770733107216264 0.6207512534762799
47.0 1272.4692024639999 0.1247939333590667 0.10408416815412054
48.0 68.855977885 0.4277349589639693 0.4745216456743297
49.0 330.0063802060001 0.790537151176991 0.8302535274861155
50.0 0.0 0.0 0.0
51.0 1312.0429818970006 0.2688030741855888 0.18458017628401652
52.0 612.8404446149998 0.3426471832037274 0.5145557667721897
53.0 2976.0905618330003 0.4159197940721767 0.23211483719540146
54.0 105.75443574900001 0.4524021997834339 0.4660876266562549
55.0 118.03067906299998 0.7129532341824346 0.5406669927096959
56.0 2258.0488755729984 0.36203928329530927 0.49642109238391613
57.0 718.3275573090003 0.08750643140866765 0.03747751960096028
58.0 800.3767895810001 0.848648983399442 0.7029071253050353
59.0 8.42968718 0.8844579284898435 0.7699284825878961
60.0 159.56681092199997 0.7511817509128884 0.6047390965902038
61.0 157.76330548100003 0.8159515862303309 0.6681229200429831
62.0 1620.4369725339998 0.566546574776139 0.3377392615861874
63.0 0.0 0.0 0.0
64.0 2046.615179044999 0.6833219438537493 0.19248181527005
65.0 470.8117582809999 0.5003460149728416 0.2550799350781112
66.0 64.577778674 0.6717973792725097 0.41699659040781784
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 117.80418714499999 0.7295543342661369 0.5229791773169675
70.0 159.639967233 0.28729548207581024 0.10465499541980876
71.0 220.41911556199994 0.6445163318344314 0.8234350830059662
72.0 630.0614156330001 0.5848131712397412 0.045849225667396
73.0 55.762527944000006 0.6925858189685015 0.6378044508273738
74.0 1916.123679749002 0.23887142991256516 0.2834724536495939
75.0 747.0899755559992 0.503443163897261 0.3006198332940753
76.0 1107.2043086100002 0.6242622272686754 0.4039123027805186
77.0 2503.3513840970004 0.4856925851116078 0.6223068818184095
78.0 1301.757378584 0.3342324216717644 0.6275753010570921
79.0 1517.1560551110008 0.3446885135435989 0.6250134396354688
80.0 1269.6798956900002 0.33808909054553865 0.26450127520793437
81.0 855.8435815350002 0.4659094139802468 0.31263331820815454
82.0 796.9343352660003 0.7151750422786501 0.672976608459761
83.0 326.66822883000003 0.147577183346889 0.44760785692066
84.0 9.617874822 0.8245482663961963 0.6626671414167749
85.0 2037.9106046349996 0.04371550604140998 0.4752764349854076
86.0 962.8873032949992 0.4202291750260835 0.14600004867309724
87.0 2331.6544484679994 0.34174711148777775 0.3385845712973396
88.0 786.3309199819996 0.7433918140824093 0.5474644605497598
89.0 941.0498902620005 0.3454427884680065 0.5781910432816162
90.0 0.0 0.0 0.0
91.0 2398.8460746639985 0.4136643436593393 0.6800655366958612
92.0 144.42673781 0.4548862868940608 0.33379250194689286
93.0 1347.8543677220005 0.19133387295851748 0.6095651152050714
94.0 134.21009645300003 0.3162638882030743 0.11490586411585303
95.0 413.5322310210001 0.6784289370772342 0.46009073834185105
96.0 86.356006006 0.6816296003594504 0.668514966113237
97.0 0.0 0.0 0.0
98.0 297.06230943400004 0.7828074430672326 0.7019633485676692
99.0 1841.3760702190013 0.5868308345731104 0.3463120767058249
100.0 44.22304872 0.31701190176456856 0.08996390939873504
101.0 1240.5983242840002 0.46125326506540965 0.5145417770534036
102.0 154.882899586 0.9198727467581203 0.8293027960123905
103.0 1077.213167548 0.36470910118078165 0.4653084744469619
104.0 569.6180864950001 0.1427475804926195 0.18629166639902714
105.0 25.261440066 0.5739210011671598 0.35180962354471806
106.0 0.0 0.0 0.0
107.0 747.5700994539997 0.7540144207446355 0.6877929693074288
108.0 2321.972017144002 0.2544561150442965 0.5122829003335446
109.0 809.5314748140003 0.6490839385543299 0.5831418088753101
110.0 1128.6254562299996 0.6378368008899514 0.43358679339407863
111.0 0.0 0.0 0.0
112.0 278.41949151200004 0.8244941857611021 0.5877617575930244
113.0 1985.8530211940028 0.30815282018392015 0.2797791507997174
114.0 204.96413792299998 0.4882410292029846 0.4730113809379155
115.0 963.448426877 0.10980638612971622 0.28322616730946004
116.0 1925.484304697 0.34124749159025997 0.42493554102157477
117.0 877.8540506539996 0.8286932466631095 0.7773304747279336
118.0 1739.7605729420006 0.2976854455177315 0.3957669963502978
119.0 0.0 0.0 0.0
120.0 14.648435917999999 0.4118376179557534 0.14263608371102998
121.0 0.0 0.0 0.0
122.0 123.20566544700002 0.6946945547063049 0.3907032028317719
123.0 263.61025280599995 0.1851443735836869 0.17483797389990618
124.0 0.0 0.0 0.0
125.0 0.0 0.0 0.0
126.0 0.0 0.0 0.0
127.0 593.0343071200001 0.4569942545720448 0.4005512825570136
128.0 0.0 0.0 0.0
129.0 55.947849210000015 0.6083718735924649 0.490683906695195
130.0 824.4419098730006 0.2302618110905074 0.23231987894237896
131.0 236.96705540800005 0.42371180413203435 0.17864051335572725
132.0 0.0 0.0 0.0
133.0 1597.4978653059989 0.16506102687762064 0.40027503165814443
134.0 745.3405522289999 0.3349386818780289 0.5124301583451962
135.0 2066.9851296690017 0.14837070004731387 0.47306878808981256
136.0 0.0 0.0 0.0
137.0 1194.8402983269993 0.26923975264690814 0.016047930700675363
138.0 1096.121005525 0.4262158066281829 0.24328885945428658
139.0 962.568399841 0.47866642468834886 0.5828828552404308
140.0 0.0 0.0 0.0
141.0 308.77710587799993 0.7281683287130035 0.6113929333585134
142.0 1314.9846218290008 0.6062474550587258 0.5634753547299208
143.0 316.339775564 0.7422678448390011 0.5444947149066578
144.0 516.8773839439999 0.6905993052434287 0.6771565008479111
145.0 122.38141386999999 0.6076288837144169 0.4395474080368115
146.0 0.0 0.0 0.0
147.0 995.5802431829998 0.5249955675023823 0.3515393608469061
148.0 1667.2013062370022 0.14501551187791217 0.5170457630626614
149.0 109.36224238299998 0.6407993321107969 0.6980266673071215
0.0 1870.3830853330005 0.5524678538347784 0.07839431221481916
1.0 0.0 0.0 0.0
2.0 0.0 0.0 0.0
3.0 43.478946444 0.7786263337481018 0.6160660802076697
4.0 4.621998474 0.42628663180979 0.07536508742469265
5.0 2280.990328964002 0.32852290800318407 0.3526251860355617
6.0 973.0682998409993 0.528333728118575 0.4882974766208488
7.0 1483.9800520699994 0.2112161840472777 0.2594095924396729
8.0 1527.030752134001 0.4766226863618161 0.5003258710201104
9.0 3002.623537742001 0.35421272122802877 0.41396505052244426
10.0 508.3839709039998 0.8560473705932874 0.8027167449077266
11.0 1243.5071659100008 0.13377724941765087 0.6815727759359
12.0 907.1917767840002 0.7620119207862435 0.7679128269955388
13.0 828.8886405620002 0.4385848596107856 0.3095679607884589
14.0 498.168661978 0.6643956224288396 0.7335152050059449
15.0 2696.006864208998 0.5254932127373285 0.3105870797212372
16.0 194.124671703 0.5123796262958402 0.3759738284655255
17.0 711.1508713370005 0.30160600200458887 0.31290025325588516
18.0 562.7704421390004 0.5660910630464221 0.39916181525319333
19.0 2299.094410279999 0.21128726785142857 0.2928653823444133
20.0 0.0 0.0 0.0
21.0 56.683221790000005 0.41879647228690026 0.21813359656732179
22.0 0.0 0.0 0.0
23.0 555.6407331100004 0.38356049481771504 0.47501015477649877
24.0 1680.0913925179998 0.47962050839443293 0.5810294355270414
25.0 127.45169495600001 0.8273661651621802 0.6866819736863226
26.0 346.58134916700004 0.7966097484602108 0.6366378565169714
27.0 97.22597660299999 0.3158891087206514 0.1301481632557211
28.0 2393.5145475939985 0.3638158098036049 0.05471673862733133
29.0 959.174999243 0.4289692424584526 0.40435957586395677
30.0 610.8619545010001 0.5257958979783275 0.41343545016821853
31.0 1157.5349101930005 0.05423402468826779 0.575543125312184
32.0 3113.319416041996 0.6428040326239208 0.32428959688573
33.0 0.0 0.0 0.0
34.0 554.2690558529998 0.5585638557326217 0.5501267665183911
35.0 169.76041067900002 0.8496513816483757 0.708088395472976
36.0 0.0 0.0 0.0
37.0 561.8265238840002 0.13054870879167887 0.2871740230566785
38.0 30.479315056 0.8472783434084108 0.7024847621691249
39.0 1254.4450453079999 0.617809709836509 0.3208029259010066
40.0 1004.3727921520006 0.5623301694207232 0.4496244144323095
41.0 16.23999603 0.5196068637876221 0.29318499094717276
42.0 1449.3957048680022 0.625933672318648 0.5023853699501892
43.0 995.4634052709998 0.6528795043126941 0.4739353950371035
44.0 1799.047987186 0.3587435240694722 0.4390967620139531
45.0 0.0 0.0 0.0
46.0 2738.5607664990007 0.45294818956149246 0.40577287439962106
47.0 522.6159756930001 0.6736175997414606 0.48942246730024097
48.0 0.0 0.0 0.0
49.0 1527.9077761409987 0.866668475103432 0.6471042011226598
50.0 154.58501335400004 0.15983112982183603 0.17546068368172976
51.0 1546.7879420090005 0.19754999756346425 0.4297368844120171
52.0 338.0979518150001 0.7965056807372464 0.635991049704304
53.0 547.5517814400001 0.7682093337588836 0.5607518928585441
54.0 43.226651543 0.8358884004968914 0.678659266098269
55.0 474.94795713699995 0.44499708054866416 0.5688170612339819
56.0 876.4469449270001 0.3895917553044413 0.1658216745089021
57.0 497.304633782 0.8594040688432791 0.7260338625878173
58.0 66.93590925199999 0.4677584751046458 0.2898973618028517
59.0 1338.8909289209992 0.6466486427922408 0.1458262615958275
60.0 839.550563229 0.6223707819077021 0.6239369006365934
61.0 0.0 0.0 0.0
62.0 2445.099853762002 0.2855050264660412 0.11326361723294957
63.0 0.0 0.0 0.0
64.0 1943.3751434290004 0.38047848003581675 0.0622120741772247
65.0 277.24141433099993 0.5024469671384048 0.6522956465376596
66.0 112.366099917 0.8211629749548055 0.6564525641918444
67.0 760.6331455910005 0.5985627884090392 0.484990503000653
68.0 0.0 0.0 0.0
69.0 686.2724528760003 0.6531934581939841 0.4603035178704891
70.0 0.0 0.0 0.0
71.0 1207.0417775810015 0.3381211940071515 0.37228989900677
72.0 334.12432998699995 0.8641750835254064 0.48039771119545044
73.0 2085.164123790999 0.5359698181777894 0.6805217837117713
74.0 0.0 0.0 0.0
75.0 295.64029944500004 0.8573836809106862 0.7168821368409812
76.0 766.041670225 0.40523980820171196 0.4116538455791894
77.0 54.622008783 0.4942856199531745 0.28960108767065407
78.0 457.1281615710001 0.5940590358195696 0.6759988211515274
79.0 718.3664570150002 0.5079228591282157 0.5683066453202854
80.0 948.1248031750002 0.04488408427870148 0.309491443268506
81.0 2002.8427675860012 0.07278360501976931 0.4183076529382425
82.0 252.70606024300002 0.8873372835267362 0.7934209816145041
83.0 0.0 0.0 0.0
84.0 0.0 0.0 0.0
85.0 142.24407125699997 0.8573420471620115 0.810791304788479
86.0 2360.141410381 0.41678082763107066 0.35005978623641676
87.0 766.9909998489996 0.46050326561302846 0.12436669672931096
88.0 2348.71948786 0.4647169841492717 0.4046076651378279
89.0 1689.0044574979995 0.4260388481874834 0.5435457408657338
90.0 427.4064696779999 0.5814612402412139 0.3738213446567126
91.0 18.105662568 0.34406443253720587 0.11345748471914435
92.0 200.10164702900002 0.7302863531918499 0.5755208924721726
93.0 962.1074653549998 0.3204525807398504 0.05465054862139856
94.0 867.7009356390001 0.5364235594026947 0.4067308861512752
95.0 0.0 0.0 0.0
96.0 1779.330942762001 0.2718842524190935 0.4893226300173644
97.0 2386.391251428999 0.4349507589010685 0.5438034650654209
98.0 1192.4018212370006 0.2948226287700587 0.4735177882253297
99.0 188.82529347 0.7960331315446483 0.7239784433326502
100.0 366.1367204330001 0.7041999130227864 0.4734058001338421
101.0 0.0 0.0 0.0
102.0 138.507706941 0.7363027357254215 0.5419407609014619
103.0 0.0 0.0 0.0
104.0 345.8532701090001 0.5447632896404131 0.6167384825410941
105.0 305.014022883 0.7671610565359136 0.5385076383035869
106.0 414.69541058899983 0.45438728161701203 0.21572612223564216
107.0 917.9736198720002 0.20560449829881297 0.19039427537322648
108.0 1811.7958326000012 0.3013118408282103 0.38154975036365707
109.0 1440.219932358 0.5008973852606793 0.6649657533498619
110.0 625.1262515660002 0.5680497827647958 0.10118474255551582
111.0 0.0 0.0 0.0
112.0 1888.9038580360018 0.35958463061256457 0.40744729572939703
113.0 93.61646293 0.9200361045770091 0.8296973385774773
114.0 152.94510960000002 0.7571605037994871 0.5995378221172621
115.0 478.8814814280002 0.676232846128089 0.5470278542334713
116.0 1199.0671072009998 0.675991067088573 0.6438916437056302
117.0 25.709101543 0.8893780709221626 0.7729566947985824
118.0 676.3062916270005 0.6266104643969354 0.5496639947994079
119.0 54.740810026999995 0.3201357077948816 0.10637764415679572
120.0 0.0 0.0 0.0
121.0 0.0 0.0 0.0
122.0 87.025869941 0.628835369727463 0.427517068394496
123.0 1936.5270893719999 0.40206529714112743 0.4567662024798765
124.0 0.0 0.0 0.0
125.0 0.0 0.0 0.0
126.0 1173.9760154090006 0.5226148942432157 0.3491344782268281
127.0 0.0 0.0 0.0
128.0 687.6136200379997 0.5867645534071773 0.5527365232838622
129.0 490.187191359 0.8242196603699583 0.7614797758500252
130.0 102.261920043 0.46860121658852566 0.2867385384693731
131.0 0.0 0.0 0.0
132.0 452.233383996 0.6444519987694367 0.48275219617195253
133.0 41.99053364699999 0.47842162763377666 0.29147047070852794
134.0 467.5400998879998 0.6886835047460124 0.7546448855310146
135.0 100.661586089 0.12049497269413105 0.06859947394758102
136.0 547.8398392469998 0.8228781757122453 0.7856352086674141
137.0 787.1650740140002 0.30816209896891694 0.2359753311430205
138.0 362.507205225 0.823835816031496 0.6885708411170085
139.0 1200.8755367529993 0.6238533106031825 0.6436914055801916
140.0 29.956610135000002 0.6985457001087211 0.48318976319647783
141.0 100.58081526199997 0.1483955369311285 0.17353203674086873
142.0 0.0 0.0 0.0
143.0 1259.112801653 0.528560113765717 0.7442485762688719
144.0 568.6211994019998 0.4832773874365065 0.7761481085196913
145.0 0.0 0.0 0.0
146.0 0.0 0.0 0.0
147.0 438.1638988900001 0.5825392555579059 0.5992715721832018
148.0 0.0 0.0 0.0
149.0 0.0 0.0 0.0
0.0 0.0 0.0 0.0
1.0 0.0 0.0 0.0
2.0 399.11482008100006 0.7619065408459424 0.5612149136516381
3.0 27.927786770999994 0.797791082649792 0.647292599920281
4.0 83.821965861 0.7656619214319893 0.6159017881383557
5.0 2540.1011751549995 0.24583212359942844 0.12115574432060972
6.0 1003.4601955339996 0.5479117014144145 0.19652630772529317
7.0 401.92603395600014 0.33168963514090444 0.2074814685340608
8.0 0.0 0.0 0.0
9.0 251.79991867399988 0.5222667004621352 0.38353282376322406
10.0 37.241052432000004 0.3548100328147687 0.16083785659759953
11.0 755.7323817250001 0.6042184868328367 0.6375874166676456
12.0 154.55573136899997 0.10133127399554095 0.4966902693104631
13.0 643.068358213 0.7635016584071199 0.5672618404163936
14.0 975.3186292530008 0.46030079112174777 0.28159414747783357
15.0 41.99421799700001 0.9007673454877352 0.7925577316751002
16.0 1465.582534021 0.3193058509354828 0.4131809551452651
17.0 53.74314232999999 0.7083348168116599 0.7630263718430739
18.0 1627.4049941900005 0.4676307391550089 0.5918039086957009
19.0 2172.404580857 0.302219188382335 0.5245022679758565
20.0 970.1887087179995 0.8487169421728732 0.7947727406265132
21.0 1856.3146070559999 0.43676844230053175 0.5338099195429529
22.0 1955.7940929340025 0.5746464565714499 0.30037818153443285
23.0 2910.2754288200003 0.3242569275062429 0.3220417118197799
24.0 0.0 0.0 0.0
25.0 212.39259223800002 0.8479634353091937 0.6990893787792514
26.0 767.5250448740003 0.5480586438472382 0.09560008295780181
27.0 0.0 0.0 0.0
28.0 0.0 0.0 0.0
29.0 1979.4695193289997 0.24846947007921918 0.49482332964719933
30.0 1379.4924988970001 0.1512439414109024 0.3323797504449399
31.0 760.8648826150002 0.5848124307129042 0.583301101536503
32.0 366.1824908779999 0.8795686147389365 0.7665588373161352
33.0 633.7528693180003 0.34094050793643155 0.5539850025692773
34.0 0.0 0.0 0.0
35.0 1203.0475414060008 0.05276307785515691 0.5499041539531697
36.0 407.643622229 0.41514932806857074 0.2269745243564009
37.0 213.54686131699998 0.7653587574842768 0.5733991345503129
38.0 0.0 0.0 0.0
39.0 1923.2868694270028 0.2512375157162272 0.4495777872184144
40.0 722.8641657149998 0.4750795603909861 0.0867258063872867
41.0 1785.0522366490004 0.555097768433856 0.1982910618846595
42.0 413.3839620820002 0.4024081215156659 0.747213880395187
43.0 678.434145813 0.6002210086787002 0.27893659572614093
44.0 303.355831671 0.6141613524878214 0.4569446993376873
45.0 81.463097915 0.690116263638504 0.5162908188348374
46.0 1282.5757093769998 0.7260741969300804 0.4706935980190225
47.0 848.900776576 0.5492600093415844 0.46234002347735714
48.0 2695.001891945998 0.3918619921841266 0.11304491816934048
49.0 242.240619193 0.5574924027337462 0.5105470946367203
50.0 43.676254029999996 0.9145932065347137 0.8308628545615915
51.0 40.658844121 0.6489573287476514 0.5001431805359219
52.0 0.0 0.0 0.0
53.0 202.12099359799993 0.6192377857934591 0.27061092402684067
54.0 1096.8475351479997 0.27315589286892644 0.3030042898486661
55.0 0.0 0.0 0.0
56.0 3562.2228838580018 0.33959768248592015 0.3859781119763779
57.0 0.0 0.0 0.0
58.0 0.0 0.0 0.0
59.0 306.398492269 0.2133931250685059 0.1552013842629888
60.0 299.65821756699995 0.7927955060845167 0.42884015110143353
61.0 692.9317145490006 0.3667049786270461 0.647437900852573
62.0 377.2183687459999 0.6547178624584714 0.4675017049919381
63.0 0.0 0.0 0.0
64.0 632.4491682259996 0.3692130046132652 0.5437604929609835
65.0 573.7918639190002 0.16786105957471295 0.2534823859956905
66.0 708.5741008429994 0.7908705676652015 0.44841609683659933
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 3293.6816151730027 0.3679925106370347 0.4423184969386574
70.0 2360.0598633110003 0.23281030423378699 0.49422075543443184
71.0 1988.2193210669986 0.3412730220344319 0.4561726151874906
72.0 3101.798965247999 0.5157531674900165 0.19348071545414094
73.0 188.92904316900004 0.8064677343490638 0.6644011453699256
74.0 88.03611913300001 0.8728311064863418 0.7616992166307837
75.0 1200.444425401 0.20807975314083768 0.6988297105231501
76.0 292.11150756400014 0.8900871713876141 0.8009501201947257
77.0 309.95091638499986 0.844689099149997 0.6968197367132583
78.0 39.502858386999996 0.4565374204651494 0.17207977288252202
79.0 1265.6878790039984 0.4936993417920917 0.4543104893975549
80.0 202.531037359 0.5631734078293886 0.39850542254591814
81.0 918.8072396879995 0.4606702008943759 0.4844353175800546
82.0 461.26509980199995 0.7736146753506818 0.5279171612262009
83.0 0.0 0.0 0.0
84.0 0.0 0.0 0.0
85.0 1374.8901057099988 0.5814107232781243 0.5817947731286407
86.0 184.83936777500003 0.8814620450910309 0.760790122519055
87.0 30.085279853 0.6036767530780782 0.4056995536917399
88.0 122.52994121200003 0.7463831022309766 0.5723419904008961
89.0 155.79797521799995 0.17056075096862403 0.05712875076382592
90.0 127.00613656300003 0.9437773940119998 0.8781628255856898
91.0 108.445547274 0.5261353738572063 0.7648145081583161
92.0 1300.6045084950006 0.3198250469477467 0.6736517286064869
93.0 124.88918407199998 0.3352351446007894 0.37572693134769297
94.0 2077.0428791279996 0.07781367193631447 0.3563415971951972
95.0 797.7802834770004 0.4982422274462708 0.3035351454005129
96.0 998.2972298910001 0.5947931377490647 0.5311541943958445
97.0 1002.4093415479998 0.6103014003177385 0.43658493699001255
98.0 1392.1785836349993 0.48475060453879243 0.4146827799056218
99.0 350.8126440479999 0.5929719270713777 0.40018320124334994
100.0 78.33502971699998 0.6898549596036238 0.4278596181911165
101.0 160.68200623800004 0.6878005828916588 0.5502512212996574
102.0 980.5624419379998 0.3052612957253069 0.41241467268724746
103.0 1827.6887949950005 0.3554592809736971 0.2673483202026826
104.0 0.0 0.0 0.0
105.0 39.323026926 0.5131066249621608 0.28095006563434316
106.0 0.0 0.8500662359273571 0.7113648584269551
107.0 591.4527225550003 0.8820213456226815 0.7929838183058553
108.0 2264.4864047909996 0.5022605965131455 0.12444487774252484
109.0 0.0 0.0 0.0
110.0 1283.2583464329994 0.3509132377334559 0.3163638980436285
111.0 239.37222486099995 0.4610434039702436 0.27618220920930114
112.0 2008.641965715999 0.5901995095222149 0.3524020195132795
113.0 148.971492426 0.39488555164149314 0.6984534244473453
114.0 151.022302962 0.551498581900624 0.4517694805111524
115.0 1165.165304276 0.41814497528170014 0.24431353254012986
116.0 747.5225377989996 0.8355413115992454 0.222229672826144
117.0 327.7826253829999 0.2959741514504975 0.5001375900040514
118.0 0.0 0.0 0.0
119.0 0.0 0.0 0.0
120.0 146.45306732799997 0.6182234984828402 0.2743905719669732
121.0 55.267606485000016 0.8652822980101937 0.5433898469249399
122.0 2122.2163320429972 0.16134160348188833 0.5491508248663876
123.0 354.1561709070001 0.7898987533844308 0.7262305204990943
124.0 18.130299081 0.7825131097347519 0.7226219866195739
125.0 266.82128642900005 0.67364810991292 0.6825413606705124
126.0 595.0338317859996 0.8444701323292245 0.7196857547461448
127.0 0.0 0.0 0.0
128.0 86.44009103299999 0.6784661433478211 0.4544800108153747
129.0 1115.9915029220003 0.6357578135158471 0.7201696927843496
130.0 1022.2233682509998 0.4906038435180006 0.11124277600159271
131.0 623.968422438 0.4042576215165483 0.5687651629448097
132.0 1864.431918091 0.6510420194455658 0.5650355109803752
133.0 1229.1353892240002 0.3855005601065282 0.2925011774102119
134.0 0.0 0.0 0.0
135.0 0.0 0.0 0.0
136.0 46.49958223100001 0.769879586799345 0.6309985932674028
137.0 2134.552848893999 0.4314904477736567 0.7304745566144029
138.0 821.0609347649998 0.7962075939624782 0.6545913153731306
139.0 346.446935103 0.7558635550265898 0.513393595492352
140.0 205.06740784200008 0.34035963426000093 0.16413754244276751
141.0 1272.8261440780007 0.777740724779774 0.49802802155446296
142.0 198.16429412499994 0.8097389207729419 0.4264489370882267
143.0 848.7846344969997 0.551489489410253 0.42846411765502374
144.0 0.0 0.0 0.0
145.0 1406.5401311039996 0.1260785239671832 0.6007358582140975
146.0 48.333719591000005 0.34125469828601035 0.10537542401353493
147.0 0.0 0.0 0.0
148.0 0.0 0.0 0.0
149.0 0.0 0.0 0.0
0.0 5.82350088 0.7453886846056417 0.5547200663297334
1.0 82.35209552100001 0.6460632113644474 0.555040629018572
2.0 1028.4576253220002 0.5257077984703408 0.29542519222490116
3.0 0.0 0.0 0.0
4.0 2158.067077029999 0.201303020198708 0.4836831927630024
5.0 1733.2854580160015 0.583494990226886 0.10266114803086296
6.0 158.773486693 0.7815337401782101 0.6148561737500867
7.0 1268.0309857060006 0.7862176419583587 0.6477741546457128
8.0 2271.0440108959997 0.4576937002843057 0.11065451271772705
9.0 70.316744454 0.6296022526913644 0.43336950468983126
10.0 820.8184554199999 0.6651058292893138 0.27849343670786736
11.0 1367.3360841400006 0.06336437018806658 0.34392062745619734
12.0 921.5581819860005 0.9309047436534231 0.8527913565563865
13.0 111.72260477199998 0.7312770794039856 0.5328967914543716
14.0 1022.562544027001 0.46879125046486103 0.3286551151788164
15.0 1756.700919992999 0.21366750856579955 0.15354011221667646
16.0 460.58255532900006 0.7274792478216775 0.39931618835708677
17.0 2038.4966884470023 0.6899733640296875 0.264010803067043
18.0 0.0 0.0 0.0
19.0 1764.9668929279992 0.5761080678434971 0.3898210706832667
20.0 1018.6137073020004 0.4598564622753501 0.18298322231995737
21.0 0.0 0.0 0.0
22.0 107.828587448 0.5717062369608724 0.37813435599757356
23.0 2418.713930482002 0.1414794008864869 0.4342761545302676
24.0 88.073220592 0.5293283247293807 0.34412161894031096
25.0 0.0 0.0 0.0
26.0 187.20552898599996 0.6578243596409096 0.5167862096017032
27.0 2594.7578377760033 0.40505303638810064 0.44955798798042196
28.0 256.74330075 0.8818337041251854 0.8850353719899006
29.0 1131.0573891279994 0.4063721303220012 0.28137544265024667
30.0 249.77401986699994 0.8229692892930164 0.1740242337179782
31.0 2418.720743726997 0.35307971520159775 0.2177252035528688
32.0 0.0 0.0 0.0
33.0 549.1817265400002 0.5938387031577251 0.2994077859338566
34.0 2206.1852578300013 0.4016702712401005 0.5677568115479492
35.0 530.1691104359998 0.11730259014218275 0.2987810068418218
36.0 0.0 0.0 0.0
37.0 0.0 0.0 0.0
38.0 162.05963390799997 0.6065122223016196 0.48827776864336925
39.0 402.896780622 0.7628963540505923 0.6743335211550056
40.0 729.2100734400001 0.4381973099070971 0.45708188168667696
41.0 258.92395283800005 0.3361014034579064 0.27089859537876604
42.0 33.466668323 0.6710122510619007 0.4595145209589143
43.0 2160.3973992980004 0.7084744743857273 0.2579977132345975
44.0 1444.9702110720007 0.8244137742040211 0.3752653596072995
45.0 2347.0684682239985 0.3113162624384341 0.4775373907815288
46.0 2339.1007835699993 0.43677339705807616 0.6035037773218024
47.0 1751.0564057220004 0.30159842281685795 0.12764851718201703
48.0 748.9717401879996 0.6002709620396864 0.5499934295663431
49.0 1125.525741977 0.3054394013950811 0.6879903982906478
50.0 223.65003085399997 0.09950410982599818 0.43801019974317157
51.0 632.7331077800001 0.49441702175096747 0.05105366668358231
52.0 0.0 0.0 0.0
53.0 332.6849536370001 0.5725776138483886 0.5050261612295099
54.0 0.0 0.0 0.0
55.0 787.6273067179992 0.7132985781324404 0.6113711028205892
56.0 17.675482654 0.7621502762952309 0.6046808659413766
57.0 1261.0368824209995 0.41405227517246107 0.3593320004797008
58.0 1070.0418966040004 0.5740302347664074 0.4844127864121787
59.0 242.574410163 0.9088841469639465 0.8122128956165122
60.0 492.7488742829998 0.5498441902659807 0.39275293562103036
61.0 354.46993816799994 0.44880748332850184 0.3028809538137285
62.0 164.040762197 0.845010345136334 0.699979571367087
63.0 1405.8349108029997 0.5730539328237018 0.46434398668746213
64.0 35.223985483999996 0.9583772833508974 0.9146366163428713
65.0 140.275578763 0.7514463064045658 0.5811923631044158
66.0 0.0 0.0 0.0
67.0 892.4257044289998 0.5493625661157553 0.5117391098721061
68.0 282.11609529899994 0.5330255977005813 0.2726866935579884
69.0 114.28580928800004 0.8089387203718045 0.6332463671593147
70.0 0.0 0.0 0.0
71.0 210.02636991199998 0.7840617256857333 0.7680222244158834
72.0 19.755872328000002 0.9185130371370348 0.8360312730648404
73.0 91.84663992099998 0.8519910961961218 0.7103312963032048
74.0 31.633425768000002 0.7218295329143792 0.5515889796545712
75.0 1437.0954076600012 0.1338459253207256 0.262636922791819
76.0 84.19809420100002 0.8024599297741764 0.6798976350765059
77.0 502.4331006650001 0.394193945264796 0.36480164812663696
78.0 421.66102126600003 0.5042290396167062 0.6439500924053793
79.0 775.8133088389999 0.5793954133142278 0.3035669506131726
80.0 289.45874340999984 0.5639925742193769 0.39566846876245676
81.0 53.409581704000004 0.6629590223984917 0.4677311719109971
82.0 72.566560076 0.8047787212469749 0.6369781142111076
83.0 712.7575289640005 0.8827067399860526 0.8010415764620039
84.0 0.0 0.0 0.0
85.0 152.159933889 0.5675623071851501 0.6029821794648254
86.0 2067.869173838998 0.35433154592295546 0.3324341987465395
87.0 0.0 0.0 0.0
88.0 762.673767682 0.7668898934197801 0.7867299434868434
89.0 38.342083433 0.4476384953312323 0.20682366788909343
90.0 1052.568522633 0.8242271305146988 0.8108319775843933
91.0 1242.9472950690001 0.3589419251990122 0.28288143266499793
92.0 2975.085701612 0.3164240515356341 0.3901427998287967
93.0 494.23168563899986 0.4273673352177891 0.43786308733994317
94.0 2163.4101994720004 0.4819300474364403 0.6742225766885854
95.0 2039.872466087999 0.21873832341171556 0.3126479273491715
96.0 240.54625589799997 0.7981764293374055 0.6617627121910212
97.0 17.434785310000002 0.49860857698064553 0.39841382246288926
98.0 1060.4771119070008 0.5739372713444935 0.3598744347565467
99.0 165.07368118 0.7196160371065654 0.5576224954442979
100.0 0.0 0.0 0.0
101.0 842.220992713 0.1625816786110848 0.12867373431821805
102.0 34.069361441 0.4926987489409488 0.24738958941160955
103.0 522.6275352420001 0.5670852684108758 0.541577619931189
104.0 0.0 0.0 0.0
105.0 2411.3418419729996 0.11497454851544323 0.7025311351190369
106.0 77.79210228000001 0.7565408010757843 0.540360818604303
107.0 2042.3815192970008 0.3142671402621911 0.5613520426644687
108.0 2095.6944072980023 0.22596391412043015 0.19361125595902542
109.0 1160.5365284009993 0.34986774782104474 0.08928161438770268
110.0 156.00769706199998 0.33162002933661583 0.24056106484518427
111.0 2599.5884522419997 0.3813184602893975 0.20479948379815135
112.0 635.7142339779999 0.405125280334676 0.4751483379701537
113.0 36.214843718 0.7110292258112363 0.6567849615114615
114.0 0.0 0.0 0.0
115.0 829.671913808999 0.5339375073186827 0.22939358721651804
116.0 1405.89608277 0.3745194557503107 0.3368203241170543
117.0 185.908037422 0.4572627954202618 0.24181140725705014
118.0 710.0210808399996 0.43441704273084164 0.4938886401101338
119.0 0.0 0.0 0.0
120.0 0.0 0.0 0.0
121.0 8.802987279999998 0.04573358992138191 0.041533457430967945
122.0 106.81899184100001 0.8876897325364055 0.57574217614425
123.0 756.7347650500001 0.1968939398613872 0.2588456058602882
124.0 0.0 0.0 0.0
125.0 223.172177491 0.7122991735527885 0.445138632122985
126.0 2918.8337788830054 0.6686381477256291 0.6857592189408159
127.0 0.0 0.0 0.0
128.0 43.49581121200001 0.5516040929787595 0.3990137297929705
129.0 1619.8831578129993 0.5249452603049366 0.39931301343296566
130.0 438.2382534560002 0.71514319520913 0.291697506432988
131.0 47.635208279000004 0.4986988303571574 0.33148520368050083
132.0 0.0 0.0 0.0
133.0 468.79377007300025 0.5969410264881778 0.6040084181448198
134.0 375.40157557100025 0.3159373132621291 0.03192917263542243
135.0 344.4542742609999 0.155848095794817 0.08421755600181983
136.0 763.8838944369999 0.7558798141831055 0.42069785774787327
137.0 80.278160754 0.7841545348327109 0.6314188404456363
138.0 314.54758531599987 0.9200931729351448 0.8553811561711732
139.0 156.87901377800003 0.37810930828634715 0.5416229383765055
140.0 498.56716220000004 0.2933780077902792 0.14523573850728055
141.0 1151.4434105879993 0.8428910337436079 0.7554797006706356
142.0 1527.9700971309999 0.6707136929717585 0.47669865415365986
143.0 272.88834709100007 0.4801458554913033 0.3936369300470906
144.0 759.1193352230002 0.4880522236630919 0.4853762346672286
145.0 992.6617543789996 0.6734988088688971 0.725944935079426
146.0 64.51364979399999 0.8579910870960425 0.744371623092974
147.0 1369.2473994439995 0.4852490599071612 0.28068467359759336
148.0 1516.5625236340002 0.737719479665251 0.5809978971291911
149.0 63.842491538000004 0.4647111292926399 0.487530665873219
0.0 0.0 0.0 0.0
1.0 4.68181512 0.8555711158670674 0.720479611513917
2.0 6.673760280000001 0.5168264974250617 0.5313342098684607
3.0 0.0 0.0 0.0
4.0 853.877511291 0.6083107985015487 0.1441561663102838
5.0 2374.215040464996 0.5446099448948811 0.2757945276348257
6.0 1623.1740917289985 0.49953228554132895 0.18334530854971506
7.0 0.0 0.0 0.0
8.0 1853.9032411369997 0.4508617622367161 0.4750729491392369
9.0 246.77513790899994 0.5228603132404563 0.4088147876744611
10.0 429.614550719 0.3588278721804679 0.5646114319531105
11.0 515.2004201290001 0.5095377174661115 0.4342782327934216
12.0 654.3630448990001 0.5761919636801413 0.35210648376593734
13.0 0.0 0.0 0.0
14.0 1606.5387438219989 0.4018542818771653 0.2620025273899449
15.0 232.41957716000002 0.4486826900633611 0.32219000666244774
16.0 1065.3949603590002 0.8685145330354119 0.8012497359392928
17.0 52.24360533800001 0.856806907661837 0.7151186156009204
18.0 2169.017915287998 0.28430559151175216 0.20012437918645393
19.0 73.90422854900001 0.41059523575069845 0.5928051931857466
20.0 305.14677741300005 0.8316957695233933 0.6875747663243706
21.0 1963.0492681789979 0.4085982728724611 0.14454976810616155
22.0 330.65201726599986 0.6449168984697522 0.37613291064132404
23.0 72.762657133 0.8925347450228868 0.7868597053470173
24.0 445.81411461200014 0.7729152706955723 0.5206613129713431
25.0 400.75184615899985 0.6114718391795048 0.49367444505544
26.0 237.55614975600005 0.20413589263032353 0.5142472754658111
27.0 393.46810983299974 0.6095471495422738 0.6349652891251453
28.0 0.0 0.0 0.0
29.0 0.0 0.0 0.0
30.0 0.0 0.0 0.0
31.0 2596.642582515 0.4869963594956282 0.3950729407425611
32.0 667.7264146669999 0.7655971956753966 0.6128230078045942
33.0 1481.9266061110009 0.3218046424101956 0.19038726279391308
34.0 0.0 0.0 0.0
35.0 1991.844809656001 0.47355434469456664 0.12691944220484086
36.0 620.9345083570003 0.5351774757281242 0.7073203261094068
37.0 247.924483932 0.6462567417559154 0.4782140882850322
38.0 709.0470949449999 0.5548388632396832 0.6835808782962651
39.0 896.5592159819998 0.8738219283224262 0.7670709712259375
40.0 366.91577325799983 0.6881810129807996 0.5765463702189676
41.0 58.901253039 0.6111529717465243 0.47723639236284315
42.0 979.7588383840005 0.21929275344330587 0.6875791381115852
43.0 0.0 0.0 0.0
44.0 3402.6436270600007 0.22423484103027497 0.16868733985909365
45.0 29.158727073000005 0.7883282177533736 0.607942725586727
46.0 0.0 0.0 0.0
47.0 1875.0477222720003 0.15014268001692851 0.22201984059796506
48.0 11.440455732 0.23898134422878595 0.15100515093355357
49.0 918.8457448239997 0.1607768374791885 0.22047761524481968
50.0 9.20712812 0.6943305219584138 0.4884722547497902
51.0 7.478771609 0.5724928100393046 0.3475987050595423
52.0 114.004107819 0.8517136814525041 0.6989538067632205
53.0 91.707728635 0.8436252790514825 0.6908219751478479
54.0 1224.3870830150001 0.22231052946425736 0.11454078046179228
55.0 31.485345029 0.8193210020590593 0.6730675116226436
56.0 206.45769831700005 0.7116837186101544 0.5182965667335775
57.0 76.388308449 0.3699095665491197 0.24709711614587435
58.0 775.7982549390007 0.5784845567930691 0.30356882676530716
59.0 0.0 0.9437975989604295 0.8810664335293084
60.0 723.100046017 0.4441716131161786 0.34844140710785915
61.0 2533.205019324998 0.453439979226929 0.49075151447168264
62.0 0.0 0.0 0.0
63.0 157.57088549600002 0.8388374395332014 0.3181792565549558
64.0 163.87303002299998 0.7139020130639097 0.4968322704860029
65.0 0.0 0.0 0.0
66.0 420.06079877300016 0.37322894437854404 0.21321838096301515
67.0 0.0 0.0 0.0
68.0 654.5155097410001 0.8875584343404574 0.8130243588072918
69.0 0.0 0.0 0.0
70.0 521.4060974019999 0.8438795768361181 0.8072814326317238
71.0 2917.313539207999 0.38432605281195326 0.4861307467739319
72.0 498.1630871490002 0.462778867213605 0.44671880350042664
73.0 103.51587005999998 0.7742920387542084 0.7042718342256392
74.0 1014.7578973300003 0.2336254531340962 0.16464677942514439
75.0 0.0 0.0 0.0
76.0 160.631568303 0.6739386900875971 0.5767934911263192
77.0 2882.974507112999 0.24455219031676406 0.44337882836287035
78.0 3008.757025108001 0.43261769505421616 0.3439000654068012
79.0 502.1851376859998 0.7614554489288132 0.5311320905199093
80.0 0.0 0.0 0.0
81.0 342.775869813 0.48331082160969197 0.2339865926141206
82.0 1394.2817521949996 0.15285086802314227 0.48734966269787156
83.0 431.6148350540001 0.4433976193635358 0.3729962716824855
84.0 0.0 0.0 0.0
85.0 548.4646278679999 0.7602527484831665 0.6205236255065475
86.0 36.62038655600001 0.3319367233246056 0.12582790281573825
87.0 5.98843409 0.8002766629675943 0.6331156695472336
88.0 889.0098916809998 0.3661715349015924 0.6171955058817614
89.0 11.603909844 0.8865055769399439 0.7653030270167862
90.0 1130.452740193999 0.40069874857947635 0.6069710291440242
91.0 0.0 0.0 0.0
92.0 1075.881783926 0.7890164273712302 0.6539818465327991
93.0 1026.0663812729997 0.7352657711935267 0.7497151264814752
94.0 1144.0494175329993 0.6376750036672733 0.2822916926140573
95.0 77.838158717 0.6762014228549411 0.5000238233632318
96.0 844.8529485739998 0.6298232910305869 0.429660664962765
97.0 2758.2794585460024 0.6823294427842029 0.4405779420133789
98.0 1224.121068593 0.47949905569563284 0.19164723201999315
99.0 0.0 0.0 0.0
100.0 1842.4152985979997 0.20275546947411607 0.09981714342032583
101.0 944.5553073210001 0.8426281981162753 0.8331388981713662
102.0 228.420129724 0.5072621041901788 0.3721856953841306
103.0 1797.3627731499994 0.2536857750527743 0.11877938208713454
104.0 58.213968140000006 0.7241874875667442 0.5408319216875663
105.0 188.7647992900001 0.8460128309980823 0.22175360977390962
106.0 536.5997175720001 0.27695957714740016 0.22779747580664184
107.0 0.0 0.0 0.0
108.0 95.12303384800002 0.14143989075432073 0.14125864433054866
109.0 2179.259730858998 0.3862662879512331 0.2369652355052384
110.0 828.4621596619999 0.6336633669128586 0.6054224860057791
111.0 1531.282317241999 0.36577865613115423 0.43625973628448833
112.0 242.39758078299997 0.8430850496208606 0.7221557565161756
113.0 675.4437251549999 0.6092274652246716 0.5786569424607274
114.0 1116.428280762 0.4524318284647216 0.16859523545602437
115.0 1395.2453450870005 0.5116664784058624 0.7672959377555079
116.0 0.0 0.0 0.0
117.0 874.6093424570003 0.3517132363463761 0.4665194873018244
118.0 0.0 0.0 0.0
119.0 474.9622320569999 0.7149410646281531 0.647615350206565
120.0 0.0 0.0 0.0
121.0 3471.0080504710068 0.24691778033667125 0.4458159023266841
122.0 938.4514051679995 0.04672572342454743 0.29622016981675187
123.0 502.9253480209998 0.25148169219637706 0.464024741108127
124.0 1329.5097790570007 0.7974732141939316 0.6854962341407017
125.0 101.90061919500002 0.5841582064579466 0.4074434693606788
126.0 0.0 0.0 0.0
127.0 2722.2172898820027 0.29322755572755976 0.46337357791502304
128.0 1086.3952899150004 0.6479011355709554 0.30821555959539815
129.0 2170.4469903730014 0.31286216277323475 0.17824278710040664
130.0 2751.2862445689993 0.1972852515737823 0.24712805533832324
131.0 234.6720356200001 0.6473115303390227 0.6871425831338518
132.0 953.6295305480003 0.4009735753766729 0.2094787705595326
133.0 729.6925974929998 0.09114255627959487 0.20433337182209813
134.0 528.7264889339999 0.7476771687673074 0.6769202947232998
135.0 0.0 0.0 0.0
136.0 157.85441083000003 0.6801720387871617 0.5197454985664998
137.0 0.0 0.0 0.0
138.0 50.09709290400001 0.7401844784806929 0.5364658169606071
139.0 0.0 0.0 0.0
140.0 2045.3021616779986 0.7021830268403346 0.8331863733317997
141.0 124.30062845300002 0.45172557804961594 0.28027206313771713
142.0 1696.7135981620013 0.56124177426815 0.23428553505610988
143.0 814.2738359909997 0.1396868622972438 0.06302388339642677
144.0 480.94040821000016 0.20112662385966745 0.33918523367011477
145.0 20.517560349 0.6438029996447635 0.41119210588317545
146.0 2680.5282891210013 0.24742209799728804 0.6054023196787179
147.0 55.540581167 0.7193374670724989 0.4854534759500401
148.0 127.51778516 0.6883766834280967 0.46686223579015873
149.0 1551.011994139 0.5673306588596883 0.3606820435831067
0.0 0.0 0.0 0.0
1.0 0.0 0.0 0.0
2.0 45.942752827999996 0.8573368027153708 0.22266351757648323
3.0 0.0 0.0 0.0
4.0 851.8313324840003 0.569508611400202 0.40731313223178117
5.0 229.26115557000003 0.3358728875490404 0.1669796745908837
6.0 317.23848597100005 0.4954879935212337 0.18446253102911164
7.0 0.0 0.0 0.0
8.0 371.0264703580001 0.569122305823206 0.36443038012150514
9.0 700.6336385920006 0.801247809646292 0.33481664746091233
10.0 390.4166923469998 0.754885749830169 0.7084878210262754
11.0 0.0 0.0 0.0
12.0 1041.013217075 0.43031777065009225 0.667682072182334
13.0 1916.4460618769983 0.32444808483112136 0.16176683117894547
14.0 512.2926191600001 0.36615797671373324 0.5932063204616272
15.0 832.5872552789999 0.3870559187461954 0.4096770713673909
16.0 1454.4164431109998 0.2716958224223012 0.07506520730631122
17.0 886.0824545979997 0.450134352433386 0.1010137271658435
18.0 0.0 0.0 0.0
19.0 1093.0951543610006 0.6919787650764196 0.4158198925503468
20.0 0.0 0.0 0.0
21.0 901.8623743240005 0.3919138899291762 0.17281619673400284
22.0 0.0 0.0 0.0
23.0 1947.1003067330003 0.20364872422269176 0.3595448896604087
24.0 2247.201726356003 0.45364433472470783 0.5455921481165573
25.0 2313.1035212160014 0.3838333743204237 0.3753324390806697
26.0 0.0 0.0 0.0
27.0 965.7475222549997 0.4330442128664608 0.2366319250463619
28.0 51.386202936000004 0.8034281622366284 0.6207075387446179
29.0 694.3362911230006 0.2564498679176433 0.38732158854498605
30.0 359.3064864279999 0.49420306697217875 0.4301912183334919
31.0 403.261686789 0.8927747455515084 0.7845687503098995
32.0 320.10047792700004 0.13985869038372875 0.20946197109834694
33.0 0.0 0.0 0.0
34.0 0.0 0.0 0.0
35.0 2273.2052455019984 0.3698304269754204 0.11621623703036467
36.0 178.43439358099997 0.5496460338945887 0.5530355694984588
37.0 1275.0291839629992 0.31238338277813227 0.5619154232826358
38.0 596.0276010679999 0.5943850792541281 0.3667069931591172
39.0 99.97394360199999 0.5643772850950998 0.34545544844124687
40.0 28.065469262 0.23475838515883887 0.059278675768900835
41.0 456.558575437 0.5331780928866359 0.5600432988609486
42.0 454.68255147100007 0.08941698472996336 0.28012103784427084
43.0 30.447458818 0.6481145649842653 0.42404512653875
44.0 2650.102804813004 0.33976095800674605 0.2613379541396482
45.0 35.184999903000005 0.7045433179086568 0.5126874108141176
46.0 541.0792732469997 0.45044130117556447 0.49830336898638455
47.0 1015.2601144709997 0.72380076047534 0.5373015655784165
48.0 27.671240972 0.45278847303764796 0.27765127100771586
49.0 863.034519501 0.5604787402330809 0.7614833389441525
50.0 0.0 0.0 0.0
51.0 652.9002799479998 0.9247818888772741 0.8446982859774004
52.0 359.52361784400006 0.9161273597978392 0.8282833355898221
53.0 1529.8414222389983 0.4564080756391859 0.3390073824656808
54.0 546.2060979099998 0.6776315349608123 0.43600750090897816
55.0 743.7540789500002 0.34630359595662985 0.29564453643042365
56.0 567.718682054 0.822502190485871 0.23147887103655435
57.0 195.977103751 0.8154806333158764 0.6725059882379373
58.0 1385.1139604270002 0.3550687617092961 0.4117695825602839
59.0 26.647272162 0.54863875270233 0.23757917345018864
60.0 21.629586435 0.5355913727208166 0.25272865396024546
61.0 249.707268506 0.24915400197667126 0.15036356747681157
62.0 2.377799308 0.6766250816682229 0.5333850556310803
63.0 2214.9988447469987 0.050497526902029646 0.395439845639355
64.0 1397.5336323509985 0.07362132070327214 0.5491842415300652
65.0 1243.8359809700007 0.5252428779359045 0.23027237189180627
66.0 0.0 0.0 0.0
67.0 554.925389482 0.7342894098989667 0.48477197371638053
68.0 1351.9278437570008 0.45315118940037796 0.5530118102755537
69.0 1204.3611435950004 0.5726968183477245 0.5898619161415709
70.0 704.6902437110002 0.630284019859797 0.3179188149646576
71.0 0.0 0.0 0.0
72.0 1210.0415537260008 0.7438611883258884 0.47347793880119654
73.0 1988.7531159669982 0.10603006309766257 0.2814665385741698
74.0 2836.1365442110005 0.16795390705719296 0.30717898726649995
75.0 0.0 0.0 0.0
76.0 168.99813352300006 0.8351397066905998 0.6898711956579969
77.0 593.6832620969999 0.26697010478908473 0.5743411728573636
78.0 0.0 0.0 0.0
79.0 325.02304255499985 0.08970910070244831 0.42703461522706115
80.0 323.798434379 0.5697778210815894 0.7159541934353987
81.0 517.9162020079996 0.8947414803019719 0.7918601845953767
82.0 11.298127885000001 0.9167439492171596 0.8328425250051702
83.0 777.3579785800002 0.18781018320965415 0.7029109414164328
84.0 233.85081419999995 0.35598638430781815 0.2247584855276712
85.0 2696.6467475439977 0.42187787914664043 0.18196489016348122
86.0 0.0 0.0 0.0
87.0 2021.8795802840002 0.38570257340094843 0.4382353001446654
88.0 1467.7570269210003 0.8544492692512276 0.7443876067126999
89.0 1469.1133690989993 0.5381165996162062 0.6643359329225341
90.0 1591.6349165450006 0.2523656713226132 0.35581448349283595
91.0 1189.8068175619992 0.3367301195593404 0.31116626912743955
92.0 583.7961772030001 0.7550858952678243 0.34723089028094634
93.0 0.0 0.0 0.0
94.0 2126.3745750579997 0.3556672614120242 0.4446291866022518
95.0 856.0354797690003 0.29456694795709104 0.5832237076472407
96.0 287.25348208599996 0.8512939491977191 0.7324807525159387
97.0 777.3633108850006 0.7689369961982939 0.6335153973967805
98.0 790.7444672539998 0.45857069530538663 0.5166063287856528
99.0 30.844899581 0.2672763448925472 0.08589608400180275
100.0 2516.689083316 0.5188979922779725 0.3144479142320246
101.0 908.9595743579999 0.8967374970935101 0.8239435530379475
102.0 707.6529927380002 0.5105792494053606 0.3531427332182292
103.0 1276.2521467170009 0.5202525528341538 0.34300707174950334
104.0 1459.0513790900009 0.21173611208879226 0.45775108774710604
105.0 2039.6771308570019 0.4495334143345235 0.17212636817107563
106.0 27.133757362000004 0.39738001640866216 0.42903331965336
107.0 0.0 0.0 0.0
108.0 151.086033124 0.25180579451642976 0.08052883983529646
109.0 1622.1004793010004 0.278149684126824 0.18934448791898087
110.0 0.0 0.0 0.0
111.0 1473.5381689020012 0.32553834098523127 0.06845598439783643
112.0 0.0 0.0 0.0
113.0 351.820523519 0.698845055179868 0.7931162892602774
114.0 1266.5510588680004 0.18014478175517074 0.6747188509972917
115.0 0.0 0.0 0.0
116.0 0.0 0.0 0.0
117.0 3055.1711959049976 0.10598131728217107 0.45180559916382135
118.0 206.11269628600002 0.5228298221655839 0.40003545009815183
119.0 158.80777709499998 0.5177418611906933 0.6387414620201485
120.0 6.32517835 0.8891002237740553 0.7782154023640908
121.0 813.796463609 0.15738315292037128 0.20210980729172273
122.0 422.084941892 0.724557250621276 0.5818163501045825
123.0 709.8775206360001 0.5252638241613158 0.1440497830895471
124.0 1193.6403036619993 0.1344506294059305 0.3665794050226233
125.0 2.85273629 0.8949028708259028 0.7885444374182962
126.0 0.0 0.0 0.0
127.0 22.182720007 0.2878149993626641 0.09152966997368912
128.0 49.041280708 0.7074508097635217 0.5018972456378881
129.0 145.383794701 0.8383907498714792 0.8074654701989504
130.0 232.24496676300004 0.3922513529529325 0.5261235994229879
131.0 1535.425869277 0.723747102439576 0.61871270700814
132.0 16.43587741 0.35105497822477016 0.2016101061620103
133.0 166.34335133399998 0.4472686175799195 0.4389248923037384
134.0 318.46432727100006 0.6453116560156155 0.40130191815231825
135.0 0.0 0.0 0.0
136.0 291.899699012 0.7445250360831533 0.5823141400095351
137.0 1063.311890307 0.6378792194301467 0.6818615486082387
138.0 189.283144106 0.2158674467792616 0.4663091589039796
139.0 0.0 0.0 0.0
140.0 0.0 0.0 0.0
141.0 1301.0836249339995 0.5579163432556964 0.3789771237114599
142.0 1044.8335573820002 0.4831933293379862 0.34038460061109127
143.0 1778.6609427220005 0.6454659489441583 0.2760568161482183
144.0 23.533331675000003 0.92441657098518 0.8482180188598782
145.0 972.1208420589998 0.31179867255039695 0.09161231881179392
146.0 85.34741872100001 0.16412253119163475 0.23430599623969386
147.0 260.06897409699997 0.9305671556264447 0.8985324069179988
148.0 19.433991455 0.5073441444556244 0.2608203328556822
149.0 956.2430157530005 0.6280195084734757 0.5568464090140537
0.0 679.9070745419999 0.8239725245687411 0.5994960383070087
1.0 2051.707221731999 0.2582760184322869 0.256016326848623
2.0 215.57432220899994 0.894937023792947 0.7675768335118044
3.0 106.36593851500004 0.7067114655174974 0.531529185243396
4.0 31.048378083 0.03578613853000043 0.07811067701415583
5.0 1784.5140730690007 0.7123350567767556 0.2759587133485048
6.0 836.9557576579995 0.5224169243052191 0.27115403542958455
7.0 181.41700886199993 0.14274544264106886 0.5178091951803276
8.0 362.3678030410001 0.7604411543207972 0.5839073916046863
9.0 1957.4332134150022 0.4763167450281108 0.3770616251130486
10.0 39.651007283 0.10899216251453002 0.1206260831125351
11.0 1790.6750295640002 0.3798091536316875 0.5583028368673835
12.0 1206.8785664250006 0.373854975791289 0.2435431869926189
13.0 1126.2755054739994 0.6842046636367554 0.623040983133704
14.0 156.72275655900003 0.7097952618122745 0.5093091696044559
15.0 1233.6986338179995 0.4326099454736634 0.7485766692050767
16.0 1658.0058871009996 0.3623114908687462 0.4951432684659411
17.0 2586.536077359003 0.5581596376797532 0.33585712801916723
18.0 0.0 0.0 0.0
19.0 808.6789119699996 0.6674644704930095 0.46026891640278067
20.0 0.0 0.0 0.0
21.0 2631.769002300001 0.5358457579124863 0.6137723878292578
22.0 1007.7936021500001 0.07446675669731354 0.4324876947900757
23.0 101.75323390300001 0.6195340746938741 0.12590075515944957
24.0 1507.4300020800003 0.4618645394090774 0.3849895681896758
25.0 0.0 0.0 0.0
26.0 1310.2845407959999 0.14873087260851162 0.39486975767087035
27.0 2179.3615173867906 0.43210879776383737 0.17867813493357004
28.0 149.27752296199998 0.13603064809248294 0.1118072254672757
29.0 0.0 0.0 0.0
30.0 116.371739848 0.8786631090744589 0.7644932612176644
31.0 90.02308448900003 0.5004326633783505 0.20764757091904032
32.0 627.1234970079998 0.4954456950789385 0.3882469219330235
33.0 162.82116622099997 0.28601494158139973 0.14064911752937065
34.0 93.30294676800001 0.890496585405999 0.7744967175692632
35.0 0.0 0.0 0.0
36.0 0.0 0.0 0.0
37.0 549.917947047 0.9165426869622328 0.8250266709839567
38.0 0.0 0.0 0.0
39.0 1357.5076613579988 0.4588196260197832 0.621713289235049
40.0 697.7373842649998 0.5422892753855594 0.14346607230382363
41.0 0.0 0.0 0.0
42.0 0.0 0.0 0.0
43.0 963.011785656 0.688417000247998 0.7407145901486725
44.0 179.383437755 0.8307699634931587 0.6731665398939357
45.0 1402.3208226219995 0.1513709023670514 0.184247500776779
46.0 0.0 0.0 0.0
47.0 525.21027479 0.7091299000764725 0.34672712038321474
48.0 1640.2108443130005 0.4442057176010833 0.4549797711083609
49.0 1000.3630189750006 0.5258849999216896 0.04698282659754856
50.0 1258.828473439 0.3263103488610077 0.3010301413553781
51.0 3115.8739053349973 0.620424984928359 0.4837775259594247
52.0 2155.1719486780003 0.3829373493148541 0.37523077288102724
53.0 1484.5389048889995 0.27384742778795657 0.3415294785028434
54.0 109.31955468700001 0.5071088378330114 0.5509940876516116
55.0 454.1291441770003 0.5330207557521469 0.3320483655548
56.0 41.163448037 0.59243249219668 0.38987033161411094
57.0 0.0 0.0 0.0
58.0 0.0 0.0 0.0
59.0 2421.5650650459997 0.20993754908587692 0.20735803142892545
60.0 0.0 0.0 0.0
61.0 0.0 0.0 0.0
62.0 880.0675662700002 0.646889032876591 0.5012715726264045
63.0 866.9491676540006 0.5536939078139039 0.44593553186681933
64.0 994.4525230610006 0.7101296049367596 0.7212510076373001
65.0 0.0 0.0 0.0
66.0 1326.549682265001 0.6853354131543036 0.6809093633089545
67.0 83.191264861 0.42008329517927534 0.15920335330015523
68.0 87.466977464 0.5298573205252675 0.2648562649073506
69.0 211.50883848999996 0.6355240861127394 0.3513302482284465
70.0 1591.0127942630008 0.7044264780197411 0.5208414533235717
71.0 224.71015774 0.7651541823140614 0.569935565945233
72.0 140.733725274 0.8880320066090747 0.871581879624821
73.0 172.84601805600002 0.8280983930817558 0.6622596149151938
74.0 143.27700801799998 0.720484713441111 0.5185666762276077
75.0 2955.364925145001 0.25847995116197403 0.28903934684150145
76.0 1391.5596018429999 0.17355841343954045 0.4303441920380219
77.0 0.0 0.0 0.0
78.0 224.48814655299992 0.8113525279583788 0.6524029190508198
79.0 0.0 0.0 0.0
80.0 50.37419115800001 0.39706625399182877 0.2217604851580938
81.0 0.0 0.0 0.0
82.0 1450.188228677001 0.2221150128828066 0.17506728967780974
83.0 688.3899165630002 0.702589255273298 0.5989543999691644
84.0 864.9108527430001 0.7717144134072633 0.5392243562182578
85.0 1930.0990734740028 0.5994945219287872 0.701236576410954
86.0 321.658787868 0.6374636732956488 0.2163575972864016
87.0 349.2182175049999 0.2841031732681074 0.4567590144634039
88.0 1205.8591911919996 0.505477570512416 0.4709282386291488
89.0 2154.068832973999 0.33677718819962205 0.17705514223904106
90.0 279.415783806 0.7525954025890991 0.5003418834832043
91.0 76.11923940199998 0.44066962488408834 0.2706436285202079
92.0 0.0 0.0 0.0
93.0 1187.6106908929992 0.4513533187616234 0.46098627144453447
94.0 42.299281236 0.8567785469722186 0.735945550379842
95.0 2457.9723707720036 0.30971887325633296 0.4718180471017145
96.0 99.78171418699998 0.4435018865804562 0.29273530270262094
97.0 526.2003396030002 0.8474038892170059 0.7098109997041443
98.0 36.571693499 0.8456907530429918 0.709536185238907
99.0 954.487871144 0.6075253837806661 0.5232028776386237
100.0 0.0 0.0 0.0
101.0 2309.1865302340007 0.1290053672233943 0.3429752923525665
102.0 8.64043546 0.8652061310106249 0.7401413264597057
103.0 511.6402866339999 0.7169223615227429 0.3452050790138667
104.0 1267.6356174590007 0.2557743605808455 0.17830720585920584
105.0 1068.156587629 0.7509697303682591 0.7305056904900192
106.0 1607.3254145860003 0.5577037558941368 0.5292668818349272
107.0 0.0 0.0 0.0
108.0 1356.287874938 0.17166910925959675 0.18780575378128703
109.0 2330.487673484 0.1005292219383341 0.19879297547360944
110.0 1636.9730575639996 0.07645248293442826 0.49706476416326917
111.0 49.266475225 0.7957153069329436 0.6318444077866424
112.0 63.81053094599999 0.1887327839197818 0.1614412628626459
113.0 419.833766622 0.8863777540534062 0.7755604584017072
114.0 26.686437408 0.4232903932238663 0.3111707005481719
115.0 407.1807216270001 0.21802131832144378 0.37463100591736476
116.0 0.0 0.0 0.0
117.0 2553.741396766002 0.3374006321260915 0.3365821626749487
118.0 4.0919072519999995 0.6473697164193662 0.3864781616185314
119.0 1687.1068093039987 0.07715098755848458 0.5326939669581737
120.0 0.0 0.0 0.0
121.0 978.8456683420003 0.8349063706819858 0.4802931202725231
122.0 932.7810028839996 0.24478602554001994 0.4141580050979594
123.0 554.3444619940002 0.6386413633801985 0.3758366109560932
124.0 2418.060595006002 0.2264025393439068 0.2526569304211191
125.0 883.126313379 0.2410181738119634 0.2938580850349987
126.0 0.0 0.0 0.0
127.0 0.0 0.0 0.0
128.0 0.0 0.0 0.0
129.0 0.0 0.0 0.0
130.0 2286.984538106 0.37023323679782544 0.40158274972234576
131.0 990.5676866619995 0.37453660325803134 0.1375150389204385
132.0 247.089668793 0.1655321369643045 0.3781163211483915
133.0 0.0 0.0 0.0
134.0 1223.066771275999 0.328685928065861 0.6565436499645425
135.0 705.327530782 0.7407173356118315 0.6494479746280479
136.0 467.5490388490002 0.47481221474333285 0.2828887741380816
137.0 13.843034231999997 0.9258761438811154 0.8527141792855795
138.0 804.241951282 0.44379110263980254 0.6301614560176876
139.0 4.207622909 0.7888845560662711 0.6340151403630558
140.0 0.0 0.0 0.0
141.0 784.4201421469996 0.3010310680292315 0.5726801261711713
142.0 597.3259906509999 0.24499041888458056 0.2950998319133676
143.0 1356.8643699620009 0.2989947420986296 0.3829164128931149
144.0 1261.6915534629998 0.2257138945884808 0.09660523115004639
145.0 0.0 0.0 0.0
146.0 2855.962715216999 0.25168353736940285 0.17828048997103746
147.0 0.0 0.0 0.0
148.0 270.012371801 0.9074739048519992 0.8216439845060086
149.0 112.56296923800002 0.8416534989466656 0.6992530347170751
0.0 1060.382955353 0.4326715667470624 0.24440740822358142
1.0 0.0 0.0 0.0
2.0 349.80943917200005 0.46664735614005426 0.21335545137600873
3.0 1660.347135309 0.6184612928594212 0.2530652797382835
4.0 819.302910099 0.43395990016481667 0.6568267646554041
5.0 387.2510347949999 0.7044195591578964 0.4736785486574743
6.0 3797.1008015879993 0.20766898459398578 0.08831320734967955
7.0 815.9149068010001 0.23833913965162773 0.3060590316354915
8.0 379.5504364039999 0.4548131087429539 0.3006940988733742
9.0 378.15138945299987 0.7428877893024135 0.7341988583015344
10.0 0.0 0.0 0.0
11.0 0.0 0.0 0.0
12.0 0.0 0.0 0.0
13.0 0.0 0.0 0.0
14.0 0.0 0.0 0.0
15.0 915.8792174669993 0.6368111545880286 0.5176987782647176
16.0 791.1335518729999 0.6653374539403367 0.45731928264113625
17.0 2212.0059963870017 0.026424102428763405 0.1438310890860033
18.0 0.0 0.0 0.0
19.0 954.6289753500001 0.8807204726337037 0.7569232444051622
20.0 1998.2886990559994 0.45199231684145147 0.5374290865665854
21.0 524.0258368940003 0.7288568990502512 0.3287184287944073
22.0 0.0 0.0 0.0
23.0 1592.6080594110006 0.3462823020919345 0.2978900588568408
24.0 732.7056225709999 0.5303548840156398 0.44521434864540416
25.0 32.185452301 0.5948096634274294 0.338226893932108
26.0 2258.959961034998 0.4514084527317259 0.3933685241283753
27.0 1063.3981065230005 0.6515445343122976 0.5984694146561657
28.0 3357.712799823001 0.32551992009243347 0.3456244071482398
29.0 821.4472169789999 0.57031939184488 0.5515664721965619
30.0 113.91472390100002 0.9535018312547736 0.900091640361359
31.0 1921.0852860300015 0.25574362411366314 0.3163868240335746
32.0 762.7476529949998 0.3134740876735389 0.5174353779452033
33.0 1914.4351454400007 0.05409996381425674 0.3310955522264735
34.0 1584.899568715999 0.7771732023001988 0.4217331581125437
35.0 146.518474455 0.37173362828102674 0.13763990638081905
36.0 672.6060086290004 0.6203632972065707 0.28112612666842823
37.0 50.462545631 0.8556378809077387 0.7698181321185463
38.0 439.353852876 0.4805553754314653 0.3157872234160494
39.0 765.7517339549993 0.7624087760104233 0.6509072962999439
40.0 26.743042918 0.5683756979498512 0.31487104339685906
41.0 2469.622606225997 0.2512959251853451 0.1269535309705195
42.0 699.3950001550004 0.19067424784795173 0.5413988256141882
43.0 95.98132272800001 0.8400828360084774 0.7517477286525396
44.0 1607.860162906999 0.662418014567355 0.5410253527141327
45.0 0.0 0.0 0.0
46.0 13.853300618 0.7850178679275602 0.5970996521088509
47.0 133.865017356 0.718250269352976 0.49919016262289606
48.0 207.36210054099996 0.6866524365193233 0.6711193007038069
49.0 2718.3589926429977 0.29788748713093177 0.14129030144156193
50.0 816.7837002829998 0.7029672423494668 0.5473964152742996
51.0 2147.2411550549996 0.29455037100939463 0.6253559372453348
52.0 448.8296311829999 0.5431772800405918 0.6390838464620071
53.0 31.978666056999998 0.5869772141825743 0.2621823603074327
54.0 249.19627193299993 0.5675475124417227 0.5330590187131087
55.0 1490.3124180809984 0.48444778256521376 0.3683110322998497
56.0 2175.3115732580018 0.4318026437196939 0.5142485599289893
57.0 2311.1938491759965 0.27063572886316944 0.2266202025191719
58.0 1697.4541595530004 0.36335396186488256 0.09094741769983775
59.0 34.556029424 0.7296162282430342 0.5165049314232716
60.0 740.424575315 0.6232290029990399 0.4374025320924837
61.0 2.9991842760000003 0.7346688080514796 0.5411929862043584
62.0 0.0 0.0 0.0
63.0 510.23372759699987 0.4856271854817201 0.15228510089471597
64.0 1225.8721806119997 0.11935308808867441 0.2868288749496454
65.0 77.73560622 0.2571657909626138 0.08850433531634486
66.0 1673.253757827 0.6519506024177075 0.41993484015667387
67.0 13.59216633 0.9403725684419754 0.8759510738536261
68.0 1461.404093993 0.4218969187099667 0.29212312686444875
69.0 1270.6153379129994 0.6056300035410312 0.5488828506414503
70.0 1398.8207861470007 0.5149041474151568 0.3227157737359649
71.0 68.116425229 0.4803932794217374 0.24931500747147856
72.0 886.2751531540005 0.545737218751913 0.46857257909525757
73.0 798.3650559880006 0.42852188383709644 0.299368627298001
74.0 659.8151441059999 0.1731143934544691 0.20935714757010115
75.0 245.53949412600002 0.3433403306256302 0.22780074288564067
76.0 2069.8908367670006 0.5711950758662411 0.5184152526364983
77.0 0.0 0.0 0.0
78.0 250.28534141099996 0.3134094470626991 0.6021338414417795
79.0 0.0 0.0 0.0
80.0 1136.3067641369998 0.3481919528011396 0.546260624971445
81.0 0.0 0.0 0.0
82.0 621.4630565890002 0.7525685421381162 0.6224710928420089
83.0 84.05578836200002 0.8303748747160664 0.6782858110574225
84.0 1201.4497814229999 0.5064513355057012 0.37906597554519367
85.0 1436.6745872450003 0.07263593000779608 0.3275471299866935
86.0 17.658609615 0.004925090593880589 0.02067488021345958
87.0 1011.1403079899999 0.6091304234138153 0.33641709903859934
88.0 36.422451748 0.5965707867339167 0.37202997860752834
89.0 0.0 0.0 0.0
90.0 46.92066131499999 0.0978491555595351 0.057662267489373385
91.0 36.600154673 0.535465110809521 0.31006906930317946
92.0 2354.254485019002 0.4499668246087833 0.6457579582375338
93.0 704.963688807 0.5590454496327956 0.4665646298216213
94.0 2404.853587286001 0.0846095524738003 0.14902897344567756
95.0 1438.6354905209987 0.07224552223775572 0.6604996758232493
96.0 404.90436637399984 0.39430861818375496 0.5627481883655897
97.0 1211.313656463 0.3235639978100327 0.102947095242606
98.0 0.0 0.0 0.0
99.0 845.2931874770002 0.3541595600430379 0.4765333543395754
100.0 35.016637999000004 0.7484491521918502 0.5355258687957298
101.0 1137.0814371129998 0.7022080972093997 0.6172648592816261
102.0 1947.781026246999 0.5283237934750072 0.1129264750642508
103.0 59.32850748399999 0.46414025678950366 0.2802774653050896
104.0 83.167777207 0.49555167216546003 0.3120637774111326
105.0 12.995257259 0.6405011890455976 0.3964636993727358
106.0 326.71520167299997 0.3396648019610406 0.18453953573512125
107.0 0.0 0.0 0.0
108.0 0.924158461 0.7302539564352273 0.5807009827909057
109.0 0.0 0.0 0.0
110.0 585.5395879200003 0.7346938068249133 0.523769613999826
111.0 1184.3053385679998 0.5269822811864132 0.3874024163141851
112.0 1666.4633906690003 0.2697000597730976 0.26622461908379363
113.0 1151.3691117230003 0.45366444548412366 0.22198533932718637
114.0 503.62524064900003 0.516137940160912 0.4662613112716163
115.0 289.815625351 0.5600329572404237 0.32499848503136475
116.0 722.2559416260005 0.7438591721126104 0.5704093297354043
117.0 902.2655890059999 0.25491769060303326 0.4329667956306055
118.0 141.818523399 0.740208976710116 0.5008829534243213
119.0 1618.063865863002 0.24659346676602686 0.3372472000133362
120.0 1613.5762238939997 0.610043745456194 0.5223404353043103
121.0 568.1500883780001 0.2883373393221061 0.3833903206678998
122.0 2430.976088540998 0.6323852690065295 0.49553576858262394
123.0 894.5447809790002 0.29748884218435423 0.4195745897898584
124.0 1260.4782946339997 0.4684330350654932 0.352467095262075
125.0 342.3286084479999 0.06221471087359697 0.2754718758129454
126.0 841.0459103960002 0.8608863890179539 0.8240571902569509
127.0 529.841812257 0.4558970083269017 0.43434963455882936
128.0 76.233548771 0.5986216493127027 0.41088669590239696
129.0 35.034450211999996 0.7046513659944281 0.5885249080332495
130.0 1487.6399499889994 0.4718125927601878 0.4914018681574251
131.0 10.125876267 0.934031846640405 0.858793012070813
132.0 0.0 0.0 0.0
133.0 1555.3169343860022 0.6126445085652521 0.4706211638143286
134.0 1477.710061656 0.30173712693195137 0.408825857630493
135.0 0.0 0.0 0.0
136.0 702.6417761969999 0.2756866174677868 0.15879062691276494
137.0 2610.2839672219984 0.40335874265886495 0.16644806734060336
138.0 0.0 0.0 0.0
139.0 0.0 0.0 0.0
140.0 0.0 0.0 0.0
141.0 160.78557277000002 0.6114397255857601 0.45221608330779617
142.0 1352.9497615380021 0.4599937345755482 0.2749361602943949
143.0 116.568922895 0.9311605588200611 0.8546204495060699
144.0 749.635496768 0.7888347773846587 0.6858319135851736
145.0 843.1165355370005 0.5844142942490101 0.5338958555396354
146.0 258.82180738799997 0.5932888724209981 0.35397487970616187
147.0 39.53976964 0.8533473340134239 0.7217023655627867
148.0 514.9273731149999 0.8305185123474174 0.7280476632768796
149.0 2215.6995339640007 0.4030899682568306 0.23696055574032593
0.0 0.0 0.0 0.0
1.0 1489.2030537760004 0.6861208658206823 0.7130172462206741
2.0 356.2971724019999 0.6810083581695757 0.40687332193621284
3.0 2036.2751552310006 0.47015188150409154 0.5898157066603549
4.0 2162.1476488259996 0.6258680950227358 0.42743239584326254
5.0 3279.182879020001 0.2845713889351537 0.29679296585871706
6.0 398.17592230000014 0.7868515619717048 0.6031714071507199
7.0 0.0 0.0 0.0
8.0 0.0 0.0 0.0
9.0 84.02133596299998 0.7166057749210398 0.5299614178262443
10.0 0.0 0.0 0.0
11.0 922.4465403520003 0.33376389729087846 0.49498331164851417
12.0 693.2619998990001 0.6950715124476206 0.5493913484934175
13.0 0.0 0.0 0.0
14.0 576.8891871999999 0.6292579902188442 0.7497852224086994
15.0 1084.3885366589996 0.4078587262580305 0.3663527847477093
16.0 153.57685129099997 0.8727653440162617 0.7507651195751737
17.0 0.0 0.0 0.0
18.0 2142.216230859999 0.3919709277514134 0.4430713133917971
19.0 253.61361549000003 0.7281970255227393 0.3993696009099261
20.0 134.67497238899998 0.7995513879961537 0.616837529367349
21.0 188.976505936 0.6197369127033326 0.6748145466065356
22.0 212.16731812200004 0.4462382418882647 0.5515834132666103
23.0 144.77015414600004 0.585271906094842 0.24466934207422092
24.0 1350.2940755180014 0.29820849638338776 0.4134598269808412
25.0 0.0 0.0 0.0
26.0 0.0 0.0 0.0
27.0 273.14139918000006 0.9094457542073954 0.8126881782572919
28.0 41.481380944 0.8359868048710133 0.7131645843198307
29.0 2457.4419010070005 0.46147375815081304 0.5180561442090109
30.0 174.37491198700005 0.8992023465013483 0.8424028833920836
31.0 74.524343798 0.33599142588855446 0.2069862215166812
32.0 102.89997426500003 0.5105583753291711 0.8828249204360636
33.0 166.69110217600002 0.6568732584120278 0.4855026795149105
34.0 1088.2535631549995 0.22083860879182676 0.6354222694140542
35.0 1846.9348113159997 0.3337405973993032 0.5398120750390009
36.0 436.8542746470001 0.8175445335906197 0.6694391075289056
37.0 605.491736426 0.6202629001290686 0.49631262165602935
38.0 916.2272940630006 0.7300133659742335 0.6928810621446226
39.0 0.0 0.0 0.0
40.0 344.78726771700013 0.4726044655051564 0.3842247552528658
41.0 0.0 0.0 0.0
42.0 0.0 0.0 0.0
43.0 223.832190966 0.6703173705152454 0.6393189160040248
44.0 1387.2521022080005 0.44338793043305647 0.48243716408008414
45.0 1711.7882602929994 0.845587442591567 0.7155237767114108
46.0 0.0 0.0 0.0
47.0 2348.413070932 0.6199849762975475 0.5194956879950001
48.0 925.5642741980005 0.6375712816875203 0.29853286696096243
49.0 0.0 0.0 0.0
50.0 128.27132966500002 0.46432881250932745 0.6192862235095152
51.0 2957.1986964819985 0.46934957956951384 0.34231707768361197
52.0 0.0 0.0 0.0
53.0 700.2653239499998 0.6371866627953005 0.5215307652893219
54.0 28.844226053000003 0.7987445783642159 0.6382988314001624
55.0 0.0 0.0 0.0
56.0 994.0732826669996 0.5861363920394751 0.45604641727528866
57.0 0.0 0.0 0.0
58.0 2047.8813288539975 0.4239769272621201 0.5549023946627643
59.0 2998.0533746409983 0.22597528177090914 0.23768792977617248
60.0 0.0 0.0 0.0
61.0 22.743183791 0.6237184258621091 0.41591725418822467
62.0 224.79667566000006 0.4946039939963451 0.2778488942193972
63.0 346.4317371610001 0.5429459009711041 0.3314099344190789
64.0 1431.9236666479992 0.29618792463355564 0.15609948237369864
65.0 1508.3467419020008 0.3199476521814728 0.1516902886153771
66.0 546.7535064920003 0.6352908583893774 0.7266197812385271
67.0 0.0 0.0 0.0
68.0 267.40524983 0.4123693699137062 0.6456658880637897
69.0 2123.8418909230004 0.3605148704589405 0.37276748048593744
70.0 0.0 0.0 0.0
71.0 355.4289073729999 0.6052470388374678 0.5466661696403339
72.0 207.15550068 0.7654474244600267 0.5975316415721028
73.0 206.03556804900006 0.5015875374733775 0.44382487631889833
74.0 396.865438348 0.7303997110341388 0.35320485063761625
75.0 1014.3822637829998 0.0563912661660425 0.4444657223525065
76.0 1191.6466583190004 0.46897899542522786 0.6110677171031053
77.0 1678.2386692470004 0.24050590371697686 0.49787184704423476
78.0 3096.3059219700003 0.3465346502443307 0.3688128310703219
79.0 2211.698908257 0.3338686317382552 0.20307569466678815
80.0 519.9272483870001 0.028695445428782832 0.47420778062141195
81.0 193.73759425100002 0.4195329461380615 0.21585309721165152
82.0 0.0 0.0 0.0
83.0 1031.1352511729995 0.7586940703215483 0.7531989951372436
84.0 7.303081036 0.4983266151483759 0.20630672684270657
85.0 0.0 0.0 0.0
86.0 195.16856718899996 0.1989151870190685 0.1298379792828753
87.0 827.4877495190005 0.4086437132062981 0.47588536398279624
88.0 172.01670908000003 0.1975991164663783 0.15953293655975662
89.0 679.9278013429998 0.5897147540249724 0.2710969375390431
90.0 1502.756316960001 0.5861457461499512 0.21296584303827076
91.0 1288.4534903549995 0.33603858467200176 0.584643927453797
92.0 1006.7933534090009 0.2517765376539649 0.511566122540975
93.0 581.4985739600002 0.7176284046784679 0.5281246943841454
94.0 111.58442886600002 0.903868172738861 0.803897387562856
95.0 537.677941324 0.7210304350290947 0.5375699522373971
96.0 1362.9033242939993 0.4954358388381231 0.22471322308203664
97.0 2140.003455542 0.3679679488136668 0.52348310582863
98.0 0.0 0.0 0.0
99.0 1631.1498594710013 0.6263035187086925 0.39944501845769254
100.0 0.0 0.0 0.0
101.0 321.7929236849999 0.3500799718003827 0.41060332220220996
102.0 541.4677729759999 0.7553615838046721 0.46466782202542833
103.0 209.922310205 0.4381986823750253 0.41767643531730453
104.0 2568.3529404790006 0.2556992551594644 0.37873929202745593
105.0 0.0 0.0 0.0
106.0 253.39694256699994 0.4376246133359319 0.20972058958319004
107.0 8.65737594 0.949881043597774 0.896557484207588
108.0 868.0390502009999 0.32850558308651917 0.5516299010238095
109.0 1761.4959094319997 0.4582257672596141 0.196547020574254
110.0 577.11155819 0.8022006993169706 0.1450793730083096
111.0 1334.6924057320011 0.4511549335502695 0.12315020754094946
112.0 199.08373068900008 0.6720762716076696 0.464023699137964
113.0 39.73418247000001 0.7366349682490195 0.521236631475033
114.0 303.9221410780001 0.20560166330479246 0.07283129232165303
115.0 772.9452981740003 0.7316939271941516 0.5314760044744663
116.0 0.0 0.0 0.0
117.0 1885.6871112990002 0.2690364241090183 0.5774247636900335
118.0 2258.614812282001 0.26751774853046206 0.4610199827924093
119.0 1091.3715027059995 0.21807711704701357 0.2947943478443127
120.0 363.13915061 0.36882960224884015 0.5299576450813605
121.0 443.423807724 0.7883798160344998 0.6052357812157804
122.0 0.0 0.0 0.0
123.0 0.0 0.0 0.0
124.0 1172.4492816419995 0.46994711859489363 0.3737977116004622
125.0 56.271384241999996 0.4372905742404342 0.4102716270286784
126.0 28.162155902 0.45535618550240986 0.3311250346670459
127.0 2208.4438613629986 0.5267387086728544 0.47625336655934364
128.0 346.74992876299984 0.5662762293669663 0.3581921373382815
129.0 735.269378465 0.2314253261993124 0.7580780040616338
130.0 916.9419158640001 0.7138316807739331 0.49018477088757717
131.0 685.8951859730004 0.5397729885478206 0.4057739439596686
132.0 203.53699092900004 0.7313252344713292 0.5774459260997342
133.0 77.20756385299998 0.8821799587865162 0.7741766284339326
134.0 388.004071945 0.4710704837360882 0.5521187653267907
135.0 1895.548900044999 0.24455823960111361 0.13329826752853763
136.0 0.0 0.0 0.0
137.0 0.0 0.0 0.0
138.0 654.512916848 0.7142916141296034 0.6140051933957024
139.0 147.410092412 0.426351281646232 0.6222391176797625
140.0 711.6761096729996 0.25076523604867035 0.15967333017998137
141.0 896.3382960170001 0.3918408946376247 0.4232796075549825
142.0 0.0 0.0 0.0
143.0 1864.121377197 0.5634474586948728 0.22076317973648107
144.0 0.0 0.0 0.0
145.0 864.074280395 0.8091816431023698 0.6634069757817893
146.0 149.222438504 0.5711277736204268 0.30386651902435896
147.0 863.57621388 0.08808994786545579 0.39866648765948554
148.0 2841.4953004829986 0.43596902922829156 0.525750517135671
149.0 0.0 0.0 0.0
0.0 366.223295275 0.6186521428168202 0.6480805585819834
1.0 1585.6338940159997 0.4003480146432689 0.21672968101986573
2.0 178.51200051900003 0.47095864395582454 0.7258929114321618
3.0 2715.5392043669985 0.35425870248798347 0.46569479051317
4.0 314.062464665 0.7926801542419426 0.6353588823089111
5.0 791.2288312789998 0.28320318317683735 0.15648461706510025
6.0 462.5386853289998 0.44351059797068915 0.7649200997257987
7.0 35.116187147000005 0.6004343230677633 0.37793301235599563
8.0 0.0 0.0 0.0
9.0 217.466783421 0.6350190058061841 0.4228869415122825
10.0 1979.6048588480012 0.3491212869837426 0.290561252286862
11.0 3361.8443965179977 0.44300828366040856 0.5545277914493821
12.0 170.95042752799995 0.7861469590441965 0.6117370376412784
13.0 0.0 0.0 0.0
14.0 245.41646039299994 0.23090557080592816 0.17980998853887958
15.0 980.3533679530005 0.6606849101039188 0.7582551400151566
16.0 249.4130360340001 0.48164464271644863 0.48658835265361383
17.0 24.797736806 0.6317475928306746 0.37563771829857706
18.0 20.956336092 0.4154470280120853 0.22345032770691184
19.0 16.483702244 0.3218845929340954 0.2896427075111725
20.0 173.86579801300002 0.8459972407282182 0.7533175478061732
21.0 287.59218568299997 0.8763437578035643 0.7762806992701037
22.0 20.357452621 0.6216761393188643 0.38541630933237137
23.0 483.2643495150001 0.6968841191027487 0.5808647549710594
24.0 540.6055923240001 0.8257451641850864 0.8059315507562015
25.0 0.0 0.0 0.0
26.0 1855.767602284001 0.5218175239766332 0.21851901698721976
27.0 673.6445323859997 0.7170065803111434 0.6030192754341521
28.0 628.6343597289997 0.8949830783449727 0.788649600413183
29.0 2171.670310113999 0.24982555777366322 0.24343948645081462
30.0 1146.082169828001 0.5311059595869255 0.7029069347987477
31.0 0.0 0.0 0.0
32.0 1943.8583982750013 0.6053918656070775 0.37997557816356653
33.0 0.0 0.0 0.0
34.0 2866.211207350004 0.5841654567796563 0.5923178969534506
35.0 638.3229092349994 0.42240946721416783 0.6623413920913956
36.0 1161.6324830990018 0.4823909580321985 0.3340273977992766
37.0 1281.9626655569998 0.28240036074967756 0.09128811695495777
38.0 135.588083035 0.5821618765001676 0.36730245399050687
39.0 1427.5501329529998 0.7317340628973803 0.5792927152642291
40.0 1408.8637820149995 0.09137764556976376 0.31946945547120764
41.0 1125.0584335730007 0.6053974733681613 0.39846014574967137
42.0 0.0 0.0 0.0
43.0 1078.6030605290002 0.3337012724103418 0.2796491342365578
44.0 2099.659320625 0.16079493670342615 0.3252045871439607
45.0 646.8904480719999 0.7154223896620316 0.7402807913353837
46.0 244.9823386820001 0.6701547323715812 0.5272221984308932
47.0 1453.273399708 0.2485868332607894 0.6964440690444825
48.0 229.10743704399997 0.9014591695426859 0.8041307542471274
49.0 0.0 0.0 0.0
50.0 2000.7577519030008 0.20856032328158725 0.3575999531695327
51.0 805.062744976 0.5033589267730552 0.35909439981366603
52.0 225.19831751900003 0.7116301425187672 0.5649700575483929
53.0 654.7780168470005 0.33471927946917035 0.2014533061441372
54.0 3243.7420453789982 0.39194066024019664 0.14450303319272684
55.0 2067.314263441 0.18614361804679885 0.13587881707342675
56.0 38.543542474 0.9480392005361988 0.8887645811319432
57.0 835.3610766310003 0.377229446804017 0.504668065910708
58.0 11.806981158 0.730018140612645 0.5907275338670022
59.0 1665.6955503440004 0.317416015002043 0.30244551266099856
60.0 0.0 0.0 0.0
61.0 892.7167970549999 0.4491843295452247 0.29938134969152524
62.0 924.2563126540005 0.35299344628480517 0.6318876318063931
63.0 9.247099081 0.7854979279357202 0.6073519315203103
64.0 280.22372237300004 0.5245998533724794 0.43949754999899987
65.0 0.0 0.0 0.0
66.0 0.0 0.0 0.0
67.0 155.958430406 0.06529257795985696 0.34811585260094124
68.0 2756.988953326002 0.1554392157041518 0.46648050019795767
69.0 676.549038069 0.2837591941886074 0.3939725499795062
70.0 331.45754573500017 0.5049116735020106 0.4313644976505845
71.0 183.782135891 0.7289106864374293 0.4230113628704582
72.0 402.575926941 0.7063052769821518 0.6232231152173582
73.0 1080.1458140969996 0.5994561418698117 0.7149874283515689
74.0 614.2611261549998 0.5948503598203218 0.4955140023335529
75.0 1897.6810003800022 0.20166798945184652 0.1339750122896468
76.0 329.117548705 0.6546975255162109 0.38197562547995867
77.0 873.9612349240005 0.7322308494829002 0.7276646834968153
78.0 259.0399184520001 0.8265572136706227 0.22888342360692568
79.0 1591.9772882929983 0.4552698769259828 0.32476866600192245
80.0 105.546785226 0.7181420736385363 0.4669312769724344
81.0 0.0 0.0 0.0
82.0 2036.630495214999 0.25571726275164425 0.386477491202554
83.0 3084.0984843449974 0.4782129695326435 0.556758538925232
84.0 1941.506780904001 0.6533908625794738 0.6585617119468055
85.0 67.05593405799999 0.7159282004278443 0.5283456145001708
86.0 0.0 0.0 0.0
87.0 154.78403644800005 0.8708897220623391 0.7427748171199637
88.0 160.236160662 0.22058650595035403 0.1173667219059387
89.0 2029.8447557539987 0.38787707467265964 0.46505182093222236
90.0 1343.164443218 0.21267946419837513 0.47523022862912595
91.0 0.0 0.0 0.0
92.0 782.6478729270003 0.17689309243594387 0.41001692276447355
93.0 156.50076081999995 0.6240624812745632 0.5771267432898978
94.0 1965.1762890230007 0.16114102644461017 0.09113675533058131
95.0 16.853957847 0.8393318634653094 0.688316187763494
96.0 0.0 0.0 0.0
97.0 0.0 0.0 0.0
98.0 201.03890705500004 0.6123970779630521 0.4202471211854249
99.0 305.751772933 0.7483949644808238 0.5828354645101348
100.0 72.819028914 0.8309037022386315 0.6746639831470195
101.0 716.467223033 0.5170285273650136 0.8360844223125871
102.0 679.6222777859999 0.8143095916624177 0.6542360596266514
103.0 1134.590081355 0.3688540324421121 0.2193036516784023
104.0 24.561230548 0.9128102414091858 0.8229803742925571
105.0 724.3137348379996 0.7188313069425771 0.5372596893165742
106.0 136.496144779 0.5379446188308843 0.5710790266945165
107.0 0.0 0.0 0.0
108.0 237.5512964 0.30194391890158034 0.10654131248655825
109.0 573.3866323230001 0.8062393728984346 0.6690757037451546
110.0 0.0 0.0 0.0
111.0 1953.1290228219993 0.7799533555561706 0.7973271537387682
112.0 336.33786157700007 0.6277131739686204 0.4351355119897878
113.0 12.236841081 0.8563822666583598 0.7519937976135764
114.0 169.87872624 0.4109698240562235 0.23124469926596344
115.0 539.7048878630001 0.179054140775963 0.3969611755255781
116.0 0.0 0.0 0.0
117.0 156.64230688599997 0.41872546344983974 0.14414269539661428
118.0 1214.4678503060018 0.08109920445686832 0.3446636932906551
119.0 1077.551129233 0.49036144918910346 0.7155378154763185
120.0 3160.586913450001 0.3172553294245548 0.16373667074649026
121.0 1383.662013271 0.6479086609566154 0.3777567529002335
122.0 2582.226880825001 0.23909219907373092 0.13805790397246695
123.0 58.303235281 0.6062885293460114 0.3816869399959457
124.0 1444.3292250419997 0.24704376655662083 0.22287352137245708
125.0 132.73182419000003 0.7527039837900112 0.1149341378247099
126.0 1157.9509318720004 0.5508636082993108 0.24447709391822509
127.0 253.56802942400003 0.14787346446803704 0.07973359771610011
128.0 0.0 0.0 0.0
129.0 1379.2238861280016 0.2073402621193875 0.5170510094655218
130.0 134.989898908 0.8032788333069855 0.7569375083708946
131.0 0.0 0.0 0.0
132.0 47.42421954 0.6383117582141099 0.44540537543937314
133.0 0.0 0.0 0.0
134.0 2312.2398091870004 0.4307058835050657 0.4950433903455604
135.0 1933.542849069999 0.27741821133531835 0.13232956405870397
136.0 2353.0308816799984 0.19857513476350883 0.1518702230651364
137.0 1160.9839084979992 0.35836791689409325 0.35274609343795277
138.0 1784.5731602539993 0.46279168664935566 0.36066787377321957
139.0 1846.4714613940023 0.4171273927240173 0.43925037786597804
140.0 366.2040738039999 0.45140481775403407 0.428330547566768
141.0 102.286590841 0.9169313237887156 0.8332446533903124
142.0 3007.619331976001 0.4448926719348295 0.5303139069128442
143.0 3266.6804666399985 0.27948130269938304 0.3445567534594226
144.0 349.3296142080001 0.6730418045899162 0.6522101213290805
145.0 40.897835218 0.9213051709712377 0.8339087066720745
146.0 7.4440730330000004 0.13412851230135814 0.14479267142184923
147.0 0.0 0.0 0.0
148.0 732.906620211 0.5567421665950733 0.5360082147079346
149.0 0.0 0.0 0.0
0.0 0.0 0.0 0.0
1.0 1382.2078886220002 0.2963146707741224 0.30699184342415636
2.0 1040.9419062270008 0.7291917059450884 0.6548710886501237
3.0 313.28614035100003 0.5991601312580923 0.4027465556116261
4.0 248.645774977 0.7386385186488891 0.6027595150713456
5.0 137.93968765600002 0.44381498813795633 0.5746401320670409
6.0 75.67163377300001 0.5262343494827467 0.31445694784782324
7.0 0.0 0.0 0.0
8.0 168.662527171 0.48360892203686817 0.30545900997476255
9.0 1587.9541039730002 0.6994185500417728 0.5264559694992482
10.0 2391.526516879 0.5670391586893364 0.3843056321860535
11.0 848.0119269709996 0.7617409180693873 0.5797930822174857
12.0 254.57745181899998 0.37194142206969405 0.2631354768517183
13.0 518.5228620220001 0.3934383767617922 0.17569291540220747
14.0 159.24073985600003 0.20629109301006315 0.11540563087118005
15.0 235.14569022000006 0.7499530445302045 0.5859937554124353
16.0 384.3191652570001 0.850865908628642 0.79161391676578
17.0 212.36113588499998 0.22807975506528044 0.25792733616986047
18.0 737.8035365739998 0.8736757545074437 0.8188649614678911
19.0 1709.2655886269986 0.5700966519562284 0.4160079660748939
20.0 526.476933735 0.3407882646546197 0.5260644652392241
21.0 0.0 0.0 0.0
22.0 267.556991076 0.5995731753237393 0.5219256220151688
23.0 0.0 0.0 0.0
24.0 2191.287463510001 0.12453320900319163 0.6042866745747666
25.0 0.0 0.0 0.0
26.0 2156.1887949850006 0.035742880117340725 0.19943516335732558
27.0 89.75411473400001 0.5564604131290806 0.3587955779378497
28.0 0.0 0.0 0.0
29.0 1400.6111537140005 0.31405309384649777 0.44000887272852146
30.0 1814.8141889380015 0.5416672575654689 0.6620826479776897
31.0 54.02401248199999 0.71652615200371 0.5205595117235253
32.0 1385.5706392089994 0.39386165590217814 0.6807966048706823
33.0 1305.7849872450013 0.6000810731584089 0.7586111075742101
34.0 0.0 0.0 0.0
35.0 952.2844040080005 0.4298723992140209 0.33969061176873744
36.0 249.64307916299998 0.8014335090052563 0.7016713979869059
37.0 37.549964476 0.5223274599081633 0.2877000487347762
38.0 2253.3950419959992 0.11264905082272911 0.01573682596459878
39.0 699.0138505790003 0.7140668693674873 0.2989730548748064
40.0 1568.9713404720005 0.4798266220187089 0.213346284538803
41.0 0.0 0.0 0.0
42.0 1386.0864022100002 0.280879613960152 0.0749673250296973
43.0 24.742212771 0.48261159571125417 0.15948518706726156
44.0 0.0 0.0 0.0
45.0 1720.1709183159996 0.24558357802879585 0.18225719700117396
46.0 0.0 0.0 0.0
47.0 188.96354977900003 0.7094353522267665 0.5017475854021114
48.0 0.0 0.0 0.0
49.0 52.45612050500001 0.783189273453013 0.638244582423053
50.0 909.729578124 0.20185671037468397 0.12422965110934374
51.0 374.9631409070001 0.7797571409782598 0.6696929390592622
52.0 0.0 0.0 0.0
53.0 620.7246135369999 0.9238952212010447 0.8515029460622302
54.0 1498.7866625010001 0.4460186309998673 0.09944468581543393
55.0 1030.223537179 0.6353217190792612 0.20233680437216675
56.0 982.5529728339998 0.32050919780847353 0.4395646833413806
57.0 2906.6881823559997 0.3041825394546313 0.32511246107651515
58.0 0.0 0.0 0.0
59.0 0.0 0.0 0.0
60.0 1212.5685833179996 0.46739978887431166 0.30813685487976294
61.0 162.689191953 0.5482879024063447 0.2976771539758924
62.0 0.0 0.0 0.0
63.0 2174.9272067860006 0.18970490432235418 0.3922698668370217
64.0 1307.8845873580005 0.9331210449961755 0.8775226056776008
65.0 1164.1022730360014 0.30337018940628163 0.4724211773132983
66.0 55.314590341999995 0.5810055158939742 0.590154722030563
67.0 36.351140414999996 0.9206499806135731 0.8412619880215108
68.0 141.49983399300004 0.6545628479757037 0.6011152837319033
69.0 854.1444436209998 0.055505250600484654 0.43987385469710977
70.0 1280.9969293610002 0.8074743158290822 0.7766753733637229
71.0 0.0 0.0 0.0
72.0 730.3258119990004 0.9510471621250183 0.9056431129908984
73.0 832.8296600349998 0.6978717261665982 0.403311270181575
74.0 200.31427947899994 0.5894246729929724 0.8152410615671778
75.0 1535.1625405599998 0.6132913785045433 0.6385341734986898
76.0 487.24060772300027 0.7152999253575197 0.38248367581522913
77.0 246.394358988 0.45195633509483013 0.4510218176254452
78.0 242.539575495 0.248859600215582 0.1862383864821596
79.0 1594.5864829340014 0.8133860047857322 0.6533617809948588
80.0 0.0 0.0 0.0
81.0 1975.2455576469983 0.4968550851601503 0.384248031500655
82.0 0.0 0.0 0.0
83.0 480.99195418700015 0.17852143018931813 0.42681423670001095
84.0 300.107418357 0.7440369526138251 0.6039065358998079
85.0 8.435991254000001 0.9482040576827423 0.889819374319206
86.0 39.676617466 0.6691536904058523 0.4719899197935213
87.0 970.2406031520003 0.4777303819281659 0.3654113802204975
88.0 0.0 0.0 0.0
89.0 103.658243612 0.4422943230940574 0.3513882313523898
90.0 1695.8825718609992 0.5030632932193198 0.661687609738944
91.0 114.46964725899997 0.6853562539046576 0.499441478614893
92.0 885.1618318100006 0.5907249976136251 0.390786217631371
93.0 1081.8138565269996 0.22944043720104448 0.6085502754906151
94.0 2373.0592320809988 0.5679156041149698 0.18576413286786617
95.0 1226.346011737 0.5528487616977126 0.5266051364475564
96.0 0.0 0.0 0.0
97.0 1082.275724765 0.7257169011577714 0.5482301679777775
98.0 2949.689998213999 0.21125215178790274 0.09069884897912214
99.0 204.29190452500006 0.4624137062363263 0.22261953964256612
100.0 195.29251484000002 0.3765690317120223 0.2500059647653775
101.0 696.9706495189997 0.3367195815607791 0.211217192943241
102.0 30.670783379999996 0.37866924293022397 0.23839802880617117
103.0 406.2985222529998 0.7502375194923506 0.6295968975590113
104.0 0.0 0.0 0.0
105.0 0.0 0.0 0.0
106.0 729.2043087579999 0.42731714747569405 0.44274973931596295
107.0 312.92256953399993 0.7094103766844483 0.5245159331387512
108.0 1872.2913358160001 0.5803597864258554 0.6413966619250497
109.0 2811.367012451999 0.12604053460699113 0.2636994796212391
110.0 421.2916790819999 0.798899408256193 0.2672108791986686
111.0 757.3672995790001 0.20680380980516821 0.395673281022604
112.0 1300.1892716200002 0.08187266822764959 0.5689612166580841
113.0 0.0 0.0 0.0
114.0 552.5251420440001 0.3281395011747611 0.5328744256331553
115.0 692.4331074640002 0.4879055018744866 0.4279070153969973
116.0 1870.9363302020006 0.09309652287437997 0.17100117337142268
117.0 1714.498120847 0.48334379143524187 0.14408727808237287
118.0 233.66877008799995 0.7168194077742793 0.5026944734293982
119.0 2065.877738749001 0.4969547536024228 0.1089320929985365
120.0 253.01873978799998 0.787397749162401 0.697461167865316
121.0 246.61193057899993 0.9057943166253909 0.8298482964868266
122.0 140.77682382099997 0.6551785559510641 0.4359478099180291
123.0 33.764240382 0.2763657960003333 0.0923731010528708
124.0 2768.2578261800045 0.32618798624754447 0.3836369525917436
125.0 0.0 0.0 0.0
126.0 0.0 0.0 0.0
127.0 0.0 0.0 0.0
128.0 1457.5172933400008 0.5214339648985312 0.2968150958346706
129.0 180.814727849 0.5108719947986113 0.10058035997130893
130.0 465.2827807030001 0.7600686619894076 0.686949350983562
131.0 662.041496755 0.5884855663383839 0.5892383488508008
132.0 2022.392525146 0.3468650078783067 0.3205965578699128
133.0 0.0 0.0 0.0
134.0 1690.2718359709984 0.1282136319030124 0.5776105598502264
135.0 0.0 0.0 0.0
136.0 110.632906776 0.8264749846674516 0.6476509790439463
137.0 345.672432347 0.6385351716287173 0.5108993126353686
138.0 688.6312654760001 0.5075261304983378 0.2833967940210383
139.0 465.52302396299996 0.5021668387290387 0.3338870370095692
140.0 337.5051957290001 0.7896336554414528 0.6260619862192063
141.0 1058.0600498280003 0.700183784074628 0.5713193193670905
142.0 682.8227299649998 0.1965453095044049 0.16666238770872738
143.0 607.7134712980003 0.4966158592104166 0.2708609384483177
144.0 1156.4283806180008 0.26345297439355064 0.2691663791829663
145.0 0.0 0.0 0.0
146.0 1973.9188104730001 0.21842266024699625 0.20798413244676733
147.0 2840.3371247390014 0.45599913107873 0.22843468750713852
148.0 0.0 0.0 0.0
149.0 3021.388133181001 0.3819190920011117 0.43749932374700873
0.0 2911.5426716679976 0.16046252588531054 0.2961419588196269
1.0 560.4784344630001 0.7542801248140402 0.7303206976873219
2.0 0.0 0.0 0.0
3.0 2098.6396452760005 0.47725595794189096 0.20671048264588407
4.0 2358.314033435999 0.7071790967178024 0.3955386857686883
5.0 1606.1006868530003 0.28264412109804266 0.2043972142877136
6.0 0.0 0.0 0.0
7.0 510.0300360850002 0.553324095100894 0.35269188465384627
8.0 121.82797871099999 0.24854324838221875 0.6158121869955274
9.0 36.971290066 0.8606128609014101 0.7308543637646321
10.0 127.646767235 0.42681159050309264 0.39315993809620703
11.0 246.16606386400005 0.5517463190228551 0.3593086769038732
12.0 87.94171752400001 0.7635241767297749 0.578112244924233
13.0 634.3525760690002 0.3103575896764458 0.51537305785985
14.0 9.548733624 0.7334674465820853 0.5322339279949128
15.0 1678.9137518529978 0.07810927505007319 0.1192148153781606
16.0 0.0 0.0 0.0
17.0 15.577148072 0.39011455128872713 0.1697187087115981
18.0 949.738560171 0.3805994137122538 0.1334644344460018
19.0 0.0 0.0 0.0
20.0 0.0 0.0 0.0
21.0 2320.679558140003 0.6561215122607463 0.6022669410769549
22.0 2345.8136860230006 0.5345956812444458 0.10987534940914886
23.0 231.99529665199995 0.5388880667593418 0.4392024133514856
24.0 612.8522266640002 0.2202245194196836 0.4647355197038439
25.0 263.95317582100006 0.5156966009223892 0.41292707308003657
26.0 2321.764202526 0.6142522768343772 0.5884704722019252
27.0 1377.3107311059998 0.6199631782468996 0.4892313190208573
28.0 1119.5565314569997 0.20829931022376902 0.45906029656113717
29.0 0.0 0.0 0.0
30.0 318.38464561299986 0.9231503987826178 0.8380609159583864
31.0 1145.2736157529994 0.232016991607493 0.05244849157587081
32.0 484.1544884090003 0.7933338398885241 0.649198316420267
33.0 6.790046106 0.6606975665758841 0.459069435906978
34.0 5.914787535 0.5438671829259308 0.34076483801772467
35.0 532.3851114689999 0.3318169224764517 0.45406271309846186
36.0 902.4344363989995 0.20372654759388412 0.47865562678715595
37.0 0.0 0.0 0.0
38.0 1190.0344295419993 0.3801418060659137 0.36760131191687045
39.0 318.6033191859999 0.4943200102257277 0.7305197818899144
40.0 154.99568318899998 0.6377207865436441 0.4120379676682686
41.0 13.093357419 0.7368272129487782 0.5238367563460656
42.0 95.580019484 0.6423583791287959 0.44348755721655925
43.0 263.81734040699996 0.5662592150803354 0.3293742618097606
44.0 58.676613428 0.4978174796173129 0.23241927408806004
45.0 772.5904936539998 0.3569983870267017 0.2652895564632848
46.0 374.77243590899997 0.5883021717318888 0.33142486831085016
47.0 524.1260661660001 0.40172731984373916 0.4035492438678786
48.0 1388.5252658480006 0.5228089992794975 0.6894956880730787
49.0 99.92711029700001 0.15454538791520017 0.06597538518057475
50.0 3274.82385449 0.25249280860839207 0.3197043778237364
51.0 594.3881044049998 0.6503855188094821 0.6433844080977735
52.0 57.764963764 0.8529628649073373 0.7140668241630591
53.0 1667.0195128070009 0.47065691281376754 0.41620422525357476
54.0 1782.5595297920001 0.4870935993836453 0.735355930195094
55.0 123.51270715700001 0.7327375669927865 0.5658832626334628
56.0 1117.7152183740002 0.4157373479922333 0.5048392735863089
57.0 823.6576887920003 0.3713860605663534 0.3314149563589737
58.0 496.90437470700004 0.430207766778221 0.5815531315685315
59.0 2581.3327519839995 0.16063110290194257 0.6382285246359913
60.0 896.7494753480008 0.1207629345278526 0.424912081958096
61.0 1856.8911748060016 0.25557823519960327 0.3948426015183668
62.0 251.41963228299988 0.6885237186628733 0.5473087409183098
63.0 1232.087677969999 0.44701769826330834 0.36444261942017675
64.0 670.9973578910001 0.27370728337196865 0.6745973095828586
65.0 38.635783651000004 0.3556975194393885 0.305397862340903
66.0 202.67506224000005 0.6948592862181415 0.3241961594137414
67.0 1110.4367432549993 0.32776597261357104 0.1533276685291332
68.0 348.7464032519998 0.3372995511727425 0.10410406259880287
69.0 870.3667175580002 0.7099351187193667 0.32239303636651967
70.0 508.21062403099984 0.8281219982826517 0.6660270908848929
71.0 1205.516783628 0.4338594619092987 0.20738615848241979
72.0 3557.918010917001 0.2812217159202342 0.27119817174161015
73.0 2662.9266445999983 0.26885709115433976 0.21697411472282063
74.0 1659.7902634239974 0.44322565593112734 0.27743525443458916
75.0 561.1481174079996 0.43998797232521136 0.3717607814013546
76.0 0.0 0.0 0.0
77.0 744.1424694939999 0.36155936347153717 0.2071264576593958
78.0 1160.140933168999 0.6012820673183101 0.31590045987150117
79.0 1797.430407051999 0.6234337290784776 0.27545175346777584
80.0 138.80283086 0.8922353796638341 0.7878918877061286
81.0 38.400719669000004 0.8157580465333382 0.6605711982458051
82.0 104.96940684700002 0.863969504662232 0.7230290347156358
83.0 872.3090138160001 0.20155462631308055 0.32274859270868056
84.0 1677.2446656390016 0.3212457665931357 0.5330809283400921
85.0 27.502574783999997 0.29067320416116493 0.13336585792621164
86.0 611.993714951 0.5952495847613513 0.5710825775826013
87.0 1332.195750717999 0.8531180305978053 0.7195552004636158
88.0 1836.2092600849992 0.5386176925439226 0.22270714759427038
89.0 0.0 0.0 0.0
90.0 97.878396434 0.4808590257647108 0.28918261872582396
91.0 1643.776096773 0.3992456739924167 0.32781335157612707
92.0 233.77600601000006 0.21810965323877674 0.24121308470027517
93.0 148.157852894 0.8326365186356905 0.6842710232834467
94.0 380.54785670699994 0.6185330354628592 0.322485062294383
95.0 11.352056517 0.8838565109734506 0.7757371616260608
96.0 0.0 0.0 0.0
97.0 47.583135115999994 0.2946894855101165 0.14771249388077753
98.0 0.0 0.0 0.0
99.0 534.6621349019998 0.237667549453457 0.5457643387870994
100.0 8.930480762999998 0.42070511067274935 0.21486192141761673
101.0 1033.0264039049994 0.13686533113998933 0.3861754259345054
102.0 709.7509686149998 0.6476479936077237 0.4295129051976035
103.0 0.0 0.0 0.0
104.0 39.012844677 0.5525654850171833 0.5653330675343615
105.0 32.523786107999996 0.8523548800856381 0.7244021642414804
106.0 535.2834846049999 0.5618743610296715 0.42844105260488935
107.0 38.97628438 0.14013016807716017 0.029330371411028285
108.0 909.2392443569993 0.3627093126863431 0.48193665894000226
109.0 371.4430302050001 0.8781578062733297 0.7584076042536984
110.0 1316.5571541109996 0.7362684165276383 0.5710157087857339
111.0 1449.290532137999 0.48718059343162556 0.28863234936355336
112.0 2339.463342029001 0.056596036700776155 0.30123774665970376
113.0 1924.8412397730006 0.26981832845887904 0.3382376413628788
114.0 1004.1732342579996 0.6065444450914851 0.5509520223886026
115.0 1202.752723525 0.10450780929897371 0.21472469946996536
116.0 495.97373948300003 0.32149303544297736 0.5890633056795198
117.0 0.0 0.0 0.0
118.0 750.4598243379995 0.5013695355502955 0.19893323877119418
119.0 811.1808633559999 0.18217207253206819 0.34604293353738735
120.0 622.7156828400003 0.4879545695185495 0.14766178586546866
121.0 145.51293728400003 0.8571022283885767 0.7187785785556746
122.0 111.50540976799999 0.6857260955585841 0.45484348099805816
123.0 1745.9945465300013 0.560487857623873 0.37435117137701474
124.0 1173.5484860689999 0.8119315537264877 0.7755565498985204
125.0 0.0 0.0 0.0
126.0 0.0 0.0 0.0
127.0 99.67920609400001 0.9448821268533966 0.8856836383845579
128.0 1873.654399206 0.42109215997155763 0.6169621643771681
129.0 34.802887929 0.49971884959054297 0.27396482549069806
130.0 4.21282145 0.10672120601677242 0.12139412653635501
131.0 1082.899804344 0.511060874285389 0.2766776720611833
132.0 0.0 0.0 0.0
133.0 1226.6710400979998 0.5561220549130169 0.6149941605470944
134.0 299.71127828799985 0.8584066171343029 0.7195192106182867
135.0 2076.906690611999 0.4724722838337702 0.6542094366100701
136.0 2126.1506519929985 0.40550107183119 0.18187357851521682
137.0 1532.8102555119997 0.5793527410814034 0.6973858836957311
138.0 84.740428181 0.10451116654081012 0.11306810838034259
139.0 2525.8351309439963 0.22348019339938724 0.5239213605934087
140.0 1313.4682470099992 0.10435120192031916 0.22149778862735253
141.0 259.85797876500004 0.717008673960778 0.5254619377063906
142.0 913.0450948440002 0.5097644741625373 0.6150980361674753
143.0 0.0 0.0 0.0
144.0 2389.6861696 0.23224247539714013 0.24559273136114929
145.0 151.43296824299998 0.5751927083229142 0.3761531047925827
146.0 42.580302012000004 0.826170063385378 0.6728859141187957
147.0 220.06402411399995 0.7226174262108364 0.49226258560391706
148.0 506.7150403160001 0.2928281640699094 0.29715356281159655
149.0 350.06402600300004 0.7586178624715979 0.4326995923017778
0.0 2426.3400769109985 0.16987153971216662 0.3254564228257392
1.0 27.575267852999996 0.520899233471871 0.2196092442281163
2.0 1651.8257813820014 0.1171592649175566 0.21822930553794673
3.0 340.49743769099996 0.6507639534810093 0.4014792156038236
4.0 1493.3481382859993 0.8276592324534723 0.7060157962947213
5.0 2290.9960286929995 0.543664049245796 0.19345055644219547
6.0 1300.9910277859994 0.6183453927931127 0.5954088910396338
7.0 2841.0804179730003 0.06392206142413248 0.25581003471694086
8.0 297.51568372799994 0.35523981180994557 0.24369534546414937
9.0 1306.568920683 0.3852517413256906 0.548844203673025
10.0 605.9811301549997 0.376730995198126 0.49227538453920955
11.0 445.4548449570001 0.12583772869959473 0.255742592907681
12.0 19.297624039000002 0.5051954392037687 0.35282901632894703
13.0 2543.2428966440016 0.1259268517208403 0.5932682442108277
14.0 484.04455012599976 0.5744580554812286 0.6049006467314136
15.0 0.0 0.0 0.0
16.0 0.0 0.0 0.0
17.0 25.596988652999997 0.47343475202120877 0.28049349940254786
18.0 0.0 0.0 0.0
19.0 1656.667728511999 0.17751425784950817 0.10836169194723902
20.0 1482.4454478269988 0.5605901695656241 0.686933302557573
21.0 0.0 0.0 0.0
22.0 641.5848986019997 0.21942685007272833 0.5798068351083402
23.0 594.0786975750003 0.4934539426321587 0.351923631286526
24.0 362.60756793100023 0.9228900833295808 0.8418031100555369
25.0 3095.339580145004 0.536762116541491 0.32053976514755533
26.0 792.7108984609997 0.43322427275984254 0.4510565364305225
27.0 892.2772050230006 0.42468012245774683 0.3883872228892791
28.0 54.630332212 0.169043008423233 0.0354501988565887
29.0 1925.534355947 0.7194701375686519 0.4508405005479341
30.0 0.0 0.0 0.0
31.0 326.657841662 0.7591913680415484 0.5785910667316645
32.0 1060.3562630730003 0.6853982146725595 0.7813133790787065
33.0 2194.8346947969985 0.14425176570669113 0.2899286498003535
34.0 366.7828447659999 0.8539355441952422 0.8288626121792789
35.0 0.0 0.0 0.0
36.0 1841.6752142499988 0.29043423131631935 0.24454090356575428
37.0 268.99322731499996 0.5108529475999143 0.41089231360613543
38.0 0.0 0.0 0.0
39.0 158.512497356 0.33348980253232363 0.6555034907244921
40.0 66.60210510700001 0.30075386096742096 0.2917494960225019
41.0 1198.6403019980003 0.8521377864717229 0.41357576911418814
42.0 527.3308343270002 0.4165255695545284 0.5487603047408399
43.0 320.825295554 0.31995242313162553 0.5323872112128336
44.0 749.7783195479997 0.6587568568344682 0.6309627444487216
45.0 74.08181799600001 0.8071220917638203 0.6717666473475178
46.0 0.0 0.0 0.0
47.0 39.86768348 0.7738725554902247 0.6114549307849314
48.0 0.0 0.0 0.0
49.0 1549.5815763860003 0.4723351578262343 0.1974717717265944
50.0 0.0 0.0 0.0
51.0 0.0 0.0 0.0
52.0 1253.3819955000001 0.5184111948279804 0.5308347861936916
53.0 1.5283847 0.8143694786888197 0.6545277485698114
54.0 0.0 0.0 0.0
55.0 652.4679649109997 0.671397913995121 0.6560427785489754
56.0 2529.8255653389983 0.26045794916616827 0.16828334125872055
57.0 383.646089512 0.44508576695808044 0.43021329817229825
58.0 758.0515931780005 0.38177963213432925 0.5945053530666793
59.0 1476.940230901001 0.7337486575441204 0.8023275487788031
60.0 1094.6096602030007 0.5475349612103211 0.6124408027484257
61.0 0.0 0.0 0.0
62.0 1131.4553060179994 0.5717601804823538 0.44958745967991837
63.0 942.4701444919993 0.7715920859665043 0.7055538118960093
64.0 1388.8539658040006 0.3697864723733254 0.5233695611730285
65.0 1624.220834958999 0.3956530654166964 0.4979019135121212
66.0 1459.092976074 0.6256964472173149 0.5420667297628767
67.0 808.3247326250004 0.557448295995336 0.8073050119322597
68.0 1285.310682095 0.3102061154742744 0.3739291842819623
69.0 1311.2445754489986 0.5558198703576569 0.33514458398381763
70.0 72.78104200400001 0.6661859240644701 0.48168878086152883
71.0 2224.771439171 0.1563997685801459 0.036265715223323135
72.0 896.5869863860003 0.21885286729154826 0.10262011436231652
73.0 2582.695316378001 0.355378546114144 0.32196976289620366
74.0 294.58300271200005 0.7784979318431345 0.6602616132970606
75.0 2136.6120787929995 0.6448789439760017 0.45716620348737
76.0 0.0 0.0 0.0
77.0 451.36351613100015 0.6355965503893225 0.4518965653096041
78.0 28.960895551 0.8520419217735604 0.697693752771341
79.0 406.44916353499997 0.49716636707050654 0.2717583649005104
80.0 1731.3105457780014 0.5126583537737278 0.5214649813144075
81.0 441.0751094349998 0.6449987296091017 0.6507471550042891
82.0 296.1934554020002 0.5072763479865667 0.37496284913703765
83.0 2015.9019683349973 0.35996453505597487 0.4776832594063985
84.0 0.0 0.0 0.0
85.0 0.0 0.0 0.0
86.0 2113.0218061000014 0.24373506788530622 0.1979206366828513
87.0 1654.0924815110016 0.318205477655908 0.2856657746339842
88.0 344.648935884 0.8602724528967693 0.7242936623989218
89.0 327.0161968919999 0.5118242686976123 0.33820052348913054
90.0 858.6492856069997 0.10998206958073799 0.36694916066968114
91.0 827.9952057300001 0.6660081948046159 0.1246224878869946
92.0 1476.385887228 0.4186352930427631 0.6231312590356614
93.0 63.979452033000015 0.7556473152204364 0.547213648547185
94.0 51.752715206 0.9165389059841355 0.8253635242921965
95.0 0.0 0.0 0.0
96.0 0.0 0.0 0.0
97.0 114.917602659 0.5636300016201448 0.5200963210211946
98.0 1402.162512372001 0.29937041330239667 0.6900658473952123
99.0 1090.1112533980001 0.23505786172169948 0.4845812687292366
100.0 0.0 0.0 0.0
101.0 1013.4151591140006 0.273865166499466 0.4264256816621776
102.0 214.459909643 0.6970211229398171 0.4899062804910806
103.0 0.0 0.0 0.0
104.0 258.0945527590001 0.7178373918241907 0.7012385537410412
105.0 432.88515567999997 0.8299591573673498 0.6825067650005884
106.0 0.0 0.0 0.0
107.0 2174.2929267439995 0.05271795070773527 0.32639718885613955
108.0 1886.6740506979993 0.45600738161630017 0.36995382871478616
109.0 1437.9027112269994 0.48475493686491894 0.3311127464420013
110.0 0.0 0.0 0.0
111.0 272.899952489 0.7442760515453731 0.5737610575722812
112.0 552.0054363859999 0.7306180551625832 0.4036070974151111
113.0 395.064940148 0.3555768723311169 0.08309676561388091
114.0 1601.7593889390005 0.44670988140116324 0.2998908398333827
115.0 992.318722816 0.37117769050249255 0.37768178648290274
116.0 834.1469266150003 0.16299663251272878 0.18683716086433313
117.0 0.0 0.0 0.0
118.0 267.381736824 0.5210954252609065 0.46756367753356676
119.0 1241.383869465001 0.4082392204515049 0.38374180716105943
120.0 3623.0936089769993 0.49788751166011747 0.25378208751299963
121.0 228.79491526400002 0.5569425742541039 0.5147009683986747
122.0 1004.5397208159995 0.3245665338408628 0.2458047247472631
123.0 0.0 0.0 0.0
124.0 437.9910136310001 0.9267521756337787 0.8478534107032205
125.0 0.0 0.0 0.0
126.0 976.9726968000001 0.2820971902066311 0.525281771547646
127.0 3177.346998779997 0.17621533903756492 0.07479299688251854
128.0 1724.5054291070012 0.2670721665799854 0.07919674255695575
129.0 19.971652525 0.36838241150143536 0.2782063131792796
130.0 205.90062530100005 0.9272449176663179 0.8477792717771511
131.0 0.0 0.0 0.0
132.0 0.0 0.0 0.0
133.0 0.0 0.0 0.0
134.0 936.7645570630004 0.7336190343924085 0.5066124821731669
135.0 2730.0422569440034 0.4103506824866231 0.21238196499313816
136.0 1413.0237329269994 0.2689206872095682 0.3313926691696238
137.0 1714.9455674510002 0.39922834407218855 0.18276995933778487
138.0 0.0 0.0 0.0
139.0 62.683030647999985 0.8758913990249574 0.750376583450717
140.0 446.38112856199996 0.6335036235925738 0.5036629597183769
141.0 1777.0030739240012 0.22878741662082447 0.4209356374838636
142.0 0.0 0.0 0.0
143.0 747.9794953060006 0.7620868893213073 0.5820547318909581
144.0 1146.6926113799998 0.4045160686234539 0.2790806930326753
145.0 11.691880440999999 0.4615927422104797 0.1587206654315557
146.0 505.7003130239999 0.851603601841484 0.7119006195163496
147.0 179.52496194200006 0.7580909528667196 0.6163813527591444
148.0 0.0 0.0 0.0
149.0 2051.829751016999 0.5336191987699169 0.3105108148956851
251.0 544.2553458669998 0.552195092902315 0.36820849017129004
252.0 0.0 0.0 0.0
253.0 991.5711043069996 0.7815375939196686 0.6988227150149323
254.0 2826.4319792589963 0.504604134532 0.6317894305195574
255.0 1385.2233624349988 0.3299984816954884 0.47705095916436696
256.0 88.171891321 0.8274855674034916 0.6764154105625898
257.0 260.82560923699987 0.42721007747785517 0.16297775614023663
258.0 544.3898280029999 0.5068323075252728 0.39551607867094424
259.0 1052.2156377170002 0.21235065617176302 0.49737121025947134
260.0 2696.717555613996 0.3889787697848215 0.49869496987199813
261.0 786.0650753320001 0.8799013826491767 0.761322951553296
262.0 1989.9193607540003 0.23321885625741592 0.5440233931824777
263.0 1036.611318694 0.6048462853845034 0.13981027471232177
264.0 845.4142274640005 0.36932931364304333 0.0772888322813596
265.0 308.8012664059999 0.4467999261789191 0.41987326993360424
266.0 681.1409919619998 0.43562776138743153 0.3507037949608156
267.0 1168.265338466 0.6607047391009001 0.722658839084417
268.0 1762.2898405199974 0.27598006185061086 0.29317904030072467
269.0 0.0 0.0 0.0
270.0 809.5196179870003 0.6970275465815391 0.6381354570091748
271.0 2335.1981160590026 0.5211469947223749 0.5141733732969416
272.0 0.0 0.0 0.0
273.0 0.0 0.0 0.0
274.0 2214.1049909420017 0.45259179395418453 0.31660691512634687
275.0 358.2611055099999 0.8260520091246796 0.698798969853896
276.0 383.1279443140002 0.059942619291853974 0.0210436157263282
277.0 0.0 0.0 0.0
278.0 762.791010846 0.22681761738784698 0.05024649950224097
279.0 1086.113902223 0.5323137290979881 0.3788778395444228
280.0 2167.7573956379983 0.17442453122850626 0.41520527024466036
281.0 368.961999539 0.10385329360286248 0.029009286759876327
282.0 354.8844882609999 0.29862144507561816 0.10989069226679121
283.0 1120.8638251429995 0.19209401303031334 0.1006437715182993
284.0 956.7128271580001 0.29876928042117756 0.11422143380007424
285.0 407.26263752900013 0.2907419023661816 0.5092365241149406
286.0 1066.0265478730007 0.46106417401032523 0.3102901132374265
287.0 694.81314499 0.6120998504949599 0.5233039406140974
288.0 276.144263992 0.9379860854511651 0.8700473524310387
289.0 0.0 0.0 0.0
290.0 0.0 0.0 0.0
291.0 1688.5705303590003 0.2798049482195496 0.3425847540089702
292.0 906.540699275 0.42412581383065867 0.286463737929124
293.0 214.59612160699996 0.6389612172821091 0.256259827197609
294.0 1311.4293278830003 0.4534195902773708 0.32914851309738946
295.0 1298.2052858050004 0.5734558795234289 0.42746388300106375
296.0 0.0 0.0 0.0
297.0 1750.5945134099975 0.2818618542807322 0.3045989527230852
298.0 459.5203337339998 0.5878683610559201 0.27362263526685876
299.0 29.868850929000004 0.549814064885667 0.36369719106782866
300.0 2087.8158239930035 0.2602605925655338 0.5492879932575937
301.0 425.81376432399975 0.5623916484733672 0.36181261018136307
302.0 0.0 0.0 0.0
303.0 831.5375648550003 0.3368385178812064 0.26332353168381095
304.0 14.463843627000003 0.8579351380474148 0.7243333357532309
305.0 1924.8761191080007 0.38470534706859066 0.34656285271859494
306.0 512.1500443049999 0.705299012723192 0.29638673203248617
307.0 608.9335102619999 0.8226533408530621 0.8067970969623196
308.0 0.0 0.0 0.0
309.0 518.5898325100001 0.4730749850264455 0.4459131069683381
310.0 10.829407205000003 0.810625023937919 0.6399637514651235
311.0 2389.3073848570025 0.3794036730798703 0.3366350040265269
312.0 0.0 0.0 0.0
313.0 26.94980902 0.7309373806432009 0.5607891834336579
314.0 1288.154123646999 0.4077176578030185 0.41326202740031726
315.0 1268.7459565040006 0.32545997965197565 0.183158979344517
316.0 0.0 0.0 0.0
317.0 148.084124009 0.5831279276054231 0.450302061271579
318.0 956.4693445530005 0.22717298888018417 0.5974067962679981
319.0 0.0 0.0 0.0
320.0 349.5411490019999 0.7610634694421856 0.6613197598453642
321.0 1191.2789851169996 0.29600550921206337 0.5055848124200573
322.0 730.7700318489999 0.2981601152260105 0.7122339336294259
323.0 68.33502741899999 0.8384731484488702 0.7193229586805941
324.0 542.9740406090002 0.30052058065975 0.1696360582878975
325.0 553.230967538 0.7405135740766334 0.631846823632461
326.0 0.0 0.0 0.0
327.0 230.87663501599997 0.25150530817815425 0.04025181858579461
328.0 1278.3901142919983 0.763588440188061 0.6168923074750369
329.0 139.110551845 0.6187381994789354 0.47581808284452687
330.0 970.1574716860008 0.5489571564623799 0.36724913362032585
331.0 214.10657068700004 0.6728331777832275 0.5048160265167556
332.0 48.26247333100001 0.8734908569241503 0.7475903812404109
333.0 0.0 0.0 0.0
334.0 0.0 0.0 0.0
335.0 1866.5270835470008 0.6417523964151375 0.5558543090529823
336.0 999.8978856189997 0.33630874275377554 0.262223145928294
337.0 0.0 0.0 0.0
338.0 531.2333987619999 0.5557891846663147 0.3248918226044872
339.0 137.42989580099996 0.16249856811628416 0.23947652087669702
340.0 235.91388745299994 0.8279228721530172 0.712590865124579
341.0 1442.4664754229984 0.2921327121281481 0.297849693544534
342.0 347.10035508000004 0.24139126127799299 0.2321489689542952
343.0 0.0 0.0 0.0
344.0 1596.5210103690008 0.31133641578403787 0.34592848422813377
345.0 463.67096600799994 0.5802753858050976 0.22170529364238276
346.0 349.57181573900016 0.675031977415143 0.5695469234916093
347.0 43.885593983999996 0.6143679981407424 0.38924472605364135
348.0 254.78895823500002 0.7486654066513005 0.7122065237422178
349.0 0.0 0.0 0.0
251.0 1212.940977616 0.47214013598609006 0.4985822741948717
252.0 2917.8288821120013 0.04735980343672061 0.24871052604032629
253.0 215.108749199 0.804776694673536 0.7464002352516774
254.0 946.2632084749995 0.4205777308811687 0.16233472552034398
255.0 297.76119185500005 0.5357746418710432 0.6287755363786534
256.0 2027.5276587560002 0.4170124610837339 0.5455304335718576
257.0 0.0 0.0 0.0
258.0 681.6689721560003 0.16239772205951256 0.24446087234224548
259.0 0.0 0.0 0.0
260.0 0.0 0.0 0.0
261.0 0.0 0.0 0.0
262.0 1647.9554575030004 0.6477832177905961 0.45698487655401443
263.0 1140.0844652829999 0.5099017448128906 0.1480219337226521
264.0 23.699638348 0.9294059876622924 0.8544010501220181
265.0 0.0 0.0 0.0
266.0 332.6038192700001 0.6139364441018238 0.6015940356873515
267.0 0.0 0.0 0.0
268.0 601.0838677869995 0.6987436323842402 0.679478968440871
269.0 958.968523131 0.23477226364017778 0.6135415705411558
270.0 0.0 0.0 0.0
271.0 112.30817190599997 0.548532423832835 0.36278052759288704
272.0 79.237165462 0.7706438417184183 0.5938950312878758
273.0 0.0 0.0 0.0
274.0 369.3144943359999 0.7735020137471925 0.7629910909004978
275.0 191.62514495200003 0.8985162123423016 0.7970140005857363
276.0 0.0 0.0 0.0
277.0 516.6870173919998 0.33827434858372285 0.23171494380638136
278.0 0.0 0.0 0.0
279.0 1547.2012726929993 0.126484450734774 0.14780858557723064
280.0 311.53382389899997 0.5859782665402168 0.6466704525594225
281.0 194.71932272499993 0.7941375009320575 0.6203589858718335
282.0 1397.429935565 0.8552398743843492 0.6496126338896951
283.0 1347.5753504069994 0.6136809792381387 0.43359294283416766
284.0 60.995117828000005 0.8541991667648908 0.7250008465258657
285.0 0.0 0.0 0.0
286.0 348.279933758 0.44962414557603864 0.19983591190213149
287.0 2385.1990515900015 0.426481616967632 0.2065112778385562
288.0 38.838421723 0.36291989969551347 0.21490916148846498
289.0 564.5687849720002 0.7162190839525503 0.5751389394776182
290.0 245.87110422199993 0.4869385842481615 0.18107924479401327
291.0 742.2045382920002 0.7159745788563633 0.6050196733469582
292.0 650.7855818339997 0.41472633531821823 0.3888092767033391
293.0 1011.1991103309998 0.4737432416152777 0.06887190410320973
294.0 237.44955775999995 0.3812670943444794 0.24880905175406376
295.0 1036.3489699230008 0.534500497816452 0.4812243002664759
296.0 221.70509369499993 0.3174960801102921 0.5558964150865271
297.0 1332.6337871029991 0.29675897340137736 0.5585598251455779
298.0 451.42662271400036 0.4306878517528277 0.20000310733909363
299.0 1528.550056160998 0.22880221606687978 0.3396194876099065
300.0 2415.435989355001 0.3707110319498066 0.2104116228439006
301.0 650.6260194800003 0.8868797161232473 0.7722384509023843
302.0 219.585632248 0.37629479587992753 0.21289315794359354
303.0 24.966381284999997 0.962895559123935 0.9208365361952113
304.0 447.6201225329999 0.6062238315193813 0.28118963947987696
305.0 219.53890376799998 0.7063013631072232 0.8496602626499175
306.0 1085.7109731389996 0.37426673714645387 0.21149844610047486
307.0 3185.402326918998 0.1681933309247928 0.19841197948218797
308.0 0.0 0.0 0.0
309.0 1959.9840882180006 0.37791843294080757 0.46587120086214684
310.0 545.2768013869999 0.7445810428062942 0.5719153250971458
311.0 0.0 0.0 0.0
312.0 74.86183367299999 0.1311986928533871 0.13378865326023054
313.0 239.11177102000008 0.8673071861423005 0.7401700507910596
314.0 2128.2946890410003 0.3633807140500926 0.3712757743761441
315.0 0.0 0.0 0.0
316.0 446.9838333229998 0.7951189763341052 0.7555181934879498
317.0 0.0 0.0 0.0
318.0 56.15248972599999 0.8233267742757902 0.6643025437914907
319.0 503.8870771229998 0.8210622289338375 0.6316843234717632
320.0 1290.0193937600002 0.4076541265850603 0.32604923392293833
321.0 0.0 0.0 0.0
322.0 390.91317416699985 0.5867362505713835 0.4048784767946686
323.0 0.0 0.0 0.0
324.0 305.57166885099997 0.3796168919389394 0.19546547748193419
325.0 318.839437126 0.8154299402351116 0.6526726181187031
326.0 1674.4992790900026 0.7861044545713706 0.718320349592837
327.0 417.059148002 0.2057712543085903 0.3807394220455315
328.0 696.093713786 0.5990005567584021 0.40007712567514364
329.0 704.0931441210001 0.5441637267511565 0.4863064116331265
330.0 848.5475812909997 0.36328128254973324 0.09431710283632491
331.0 1138.696408467 0.08632061241239572 0.3269491867358274
332.0 77.114032328 0.8913365953904355 0.782558391395235
333.0 309.47518370999995 0.45619404696611954 0.23726851502897392
334.0 329.668716507 0.46185206805399776 0.20028783395440056
335.0 1164.8932329230006 0.5725700657290836 0.4070964855271584
336.0 0.0 0.0 0.0
337.0 700.542347572 0.724744760615385 0.6205948136866971
338.0 0.0 0.0 0.0
339.0 2756.103069950001 0.5404137768077625 0.4534729761802794
340.0 270.3101750309999 0.49692862917331493 0.28113295153919476
341.0 0.0 0.0 0.0
342.0 400.723130742 0.26352144296480773 0.13189931869082683
343.0 2851.9361160249982 0.05884252364769927 0.28273889413056286
344.0 634.151730218 0.7691518675011271 0.8007977109775191
345.0 0.0 0.0 0.0
346.0 896.3712173220003 0.34072472772211815 0.5037219296292461
347.0 416.49321843700005 0.8258216241055096 0.6571088325841198
348.0 162.600690432 0.21105497457729752 0.34161046733635997
349.0 0.0 0.0 0.0
251.0 127.45710914399997 0.5876766330794855 0.7358495776309588
252.0 105.16553330700003 0.13419520385735245 0.27430234820785526
253.0 21.109417655 0.7437064035507759 0.5636934502734923
254.0 368.6062603370001 0.6270495226003152 0.3990457554885463
255.0 1354.7262386540003 0.11733602350966481 0.07334779791321212
256.0 601.9779405089998 0.7277199492760236 0.23491364884592167
257.0 0.0 0.0 0.0
258.0 0.0 0.0 0.0
259.0 130.40068868 0.3122709956132515 0.38404432859885446
260.0 149.96268478699997 0.850002424655468 0.7171815925326543
261.0 0.0 0.0 0.0
262.0 11.057974791 0.6334730011071403 0.45678653732972585
263.0 76.515044569 0.8037590576877469 0.6342245323511474
264.0 468.16078155699995 0.3500433474547114 0.3689115032112401
265.0 849.6126365090001 0.28752176231475157 0.6258357614420508
266.0 598.892480464 0.8604201010275115 0.7241981624751193
267.0 11.346923509 0.8072728363261131 0.6300873315822151
268.0 0.0 0.0 0.0
269.0 439.35354167599996 0.46286886829991186 0.3817275909253888
270.0 0.0 0.0 0.0
271.0 1348.8849978569995 0.675552501974564 0.6447322398933666
272.0 383.1787549440001 0.4748787628929673 0.2501723780187429
273.0 1167.207395975001 0.6450438647156188 0.5846178367208564
274.0 416.5654624119999 0.7988272584092677 0.5941713557908661
275.0 1294.6042211420017 0.2188842689087813 0.26712937978921264
276.0 74.880025664 0.8090083183682382 0.36233681939382356
277.0 0.0 0.224668013287641 0.08091528220379943
278.0 1369.231543373 0.4884744631721325 0.484960934740215
279.0 930.188429793 0.5005262142737119 0.5120762157998089
280.0 1957.2612675660034 0.5367571740691149 0.3194279532145858
281.0 1559.3687963739999 0.15106462157878145 0.16458843258749387
282.0 336.03162285400003 0.35366500340572193 0.427227320611946
283.0 1936.749617253999 0.6487945396829151 0.42806993609543886
284.0 1688.0302279239982 0.47765147689466547 0.5041169338314806
285.0 361.77461499599997 0.8815133529675978 0.7797572987884164
286.0 6.99993437 0.4157443695881326 0.22277456100857315
287.0 19.804267373 0.8643190978508608 0.7314224558933531
288.0 0.0 0.0 0.0
289.0 723.0130847840002 0.35620760941538493 0.0657024373098127
290.0 45.998662298 0.8526709132285429 0.7221869907761085
291.0 417.48286694500007 0.2807673066598337 0.11534801283102648
292.0 0.0 0.0 0.0
293.0 814.8279174660004 0.21473995775863214 0.21597171776659724
294.0 601.7960731289999 0.7769068663338492 0.6479122461158
295.0 0.0 0.0 0.0
296.0 390.346675172 0.5841597000132086 0.3722395888591771
297.0 2191.942638810999 0.2664583149706558 0.38704282476001217
298.0 575.0664142439997 0.8331190548576338 0.6827672636018711
299.0 0.0 0.0 0.0
300.0 0.0 0.0 0.0
301.0 870.1666840070001 0.2226251783881437 0.6375610794497427
302.0 0.0 0.0 0.0
303.0 1336.153722331 0.4361434089598973 0.646609975916343
304.0 0.0 0.0 0.0
305.0 1478.1953779929984 0.44007506764011445 0.026377769708855407
306.0 234.20728675799995 0.7213304850980681 0.6554758599891883
307.0 200.54945314400007 0.41361864474651255 0.5205563512893963
308.0 1398.0346109650009 0.4145119940816494 0.19349335102871879
309.0 1690.3342758969993 0.6366675461112978 0.43407367413978876
310.0 0.0 0.0 0.0
311.0 1161.000446948001 0.4598066199533193 0.3259092789529186
312.0 902.9031946480005 0.6772395632479907 0.6537170067509815
313.0 50.472220679 0.6300215018087315 0.44706953998069554
314.0 4.163660365 0.9311971481307492 0.8613373966420225
315.0 11.529139182 0.7785414391918732 0.5938473582295303
316.0 901.363938766 0.19023674828893725 0.4532104330423155
317.0 106.135115031 0.9276576944098772 0.8477547236405024
318.0 0.0 0.0 0.0
319.0 0.0 0.0 0.0
320.0 15.412677145 0.3220971071840117 0.1695587466990942
321.0 2618.3741645340024 0.21852562447682813 0.435422581755776
322.0 3037.7377742700005 0.25362990619738657 0.2465049483680056
323.0 1687.5841056920017 0.5370705803534983 0.6457036276426044
324.0 0.0 0.0 0.0
325.0 1475.825384318 0.414986969875218 0.5272096169612563
326.0 1701.3828015029987 0.44221343918170375 0.4217969659818207
327.0 1440.9164213169995 0.5526928811221875 0.20608591480655
328.0 130.139544023 0.7111648477204568 0.5121597225398271
329.0 1545.3783407029985 0.1070008276538445 0.3784585815427188
330.0 2062.726623372999 0.25942534792309574 0.14701348837408007
331.0 263.49187285499994 0.6739994649067033 0.44753198512682774
332.0 437.29168139100005 0.357246747772537 0.3104773068116753
333.0 2376.786209935998 0.19641367140966093 0.4567946438889361
334.0 433.197141286 0.5031462176412816 0.4348107535296692
335.0 1214.9635289950004 0.5351375325651884 0.09889006900422011
336.0 272.4952588069999 0.7038604483503363 0.4973958372852778
337.0 132.947779161 0.11898977035867787 0.1044083576530446
338.0 49.616849111 0.90666785997299 0.8063931846170761
339.0 812.3043174359999 0.7627314481799599 0.374792553712559
340.0 0.0 0.0 0.0
341.0 59.03700079699999 0.876710080186652 0.7620330612724466
342.0 1118.813748036 0.31004453824408956 0.6397097527909
343.0 0.0 0.0 0.0
344.0 2121.553534021997 0.7724384425280474 0.5227871695267896
345.0 458.3362230209999 0.5056256701633732 0.44242170502896644
346.0 706.6470359910004 0.7836215061882662 0.4261595418620011
347.0 582.4370414550002 0.666067662611372 0.06698314643923377
348.0 782.7629691759998 0.7167243870313045 0.6726146051639696
349.0 0.0 0.0 0.0
251.0 962.0868286799998 0.46386736289300634 0.44164445491825394
252.0 163.62825626100002 0.8230047687482178 0.7667867665950704
253.0 554.378766649 0.31168536217218884 0.43287319789263634
254.0 0.0 0.0 0.0
255.0 1282.5634373250005 0.603617996920244 0.4047141645318091
256.0 268.74181486199996 0.9729661805189871 0.9414105184788838
257.0 168.27199909999993 0.426875158605958 0.4924788504985152
258.0 0.0 0.0 0.0
259.0 94.87012684700002 0.8663512217434036 0.41979153245531076
260.0 2229.7677960640026 0.10065706521032766 0.21511116811112233
261.0 1231.6266377059999 0.38416014402044274 0.20564114270776526
262.0 0.0 0.0 0.0
263.0 939.673883894 0.3686309462846168 0.46508676001573596
264.0 0.0 0.0 0.0
265.0 1090.2868434189993 0.4787139609807984 0.5621070614591481
266.0 1825.504857749001 0.5521139287213718 0.5566252786201126
267.0 306.85367384300014 0.6389846051448446 0.4692473066892433
268.0 14.290089591000001 0.8728743302188942 0.7524131427011602
269.0 250.50963226300007 0.8172179292500973 0.5704621099630056
270.0 1047.1732635599997 0.766045531480432 0.6000887339861206
271.0 0.0 0.0 0.0
272.0 1024.6290885110004 0.6542425556961309 0.5849585340907526
273.0 0.0 0.0 0.0
274.0 0.0 0.0 0.0
275.0 1105.686703923999 0.2735712815732593 0.17766420019739398
276.0 1513.950148279001 0.16479193163701783 0.3791031323118378
277.0 433.854236461 0.5767670799878475 0.3056956036494737
278.0 923.1420330410003 0.4792125779118163 0.6202074148991201
279.0 712.9544622569996 0.503510434237095 0.5293202058467951
280.0 464.424300461 0.24970762969518287 0.39883738799490576
281.0 407.919733079 0.5291966035473556 0.27019769760230045
282.0 107.06998188699998 0.9213304381882153 0.8364393217473706
283.0 1243.331753692 0.254918952182525 0.5910177318912688
284.0 856.1643832510002 0.3499002824025108 0.6288188401373483
285.0 452.5571949430003 0.9534122509091167 0.9085044934352933
286.0 239.06433835200002 0.9059546133818893 0.872738037810248
287.0 266.7338808019999 0.7787996854647579 0.6010009935357126
288.0 117.54381164399999 0.6743099047261152 0.6493042433166515
289.0 0.0 0.0 0.0
290.0 1223.4042314750013 0.5478954393578709 0.42484106314330533
291.0 391.4207499009999 0.5511345382392945 0.7595021574735865
292.0 24.891294450999997 0.5852206500490221 0.36915697764085353
293.0 200.19807850000004 0.3690531113658361 0.1746608783005828
294.0 0.0 0.0 0.0
295.0 157.87471996400004 0.9261002160008456 0.8467896320328523
296.0 1101.380815192 0.554846567700294 0.583831934279639
297.0 0.0 0.0 0.0
298.0 2216.4644797709993 0.7105592981301513 0.705887756091682
299.0 38.618993218 0.7984732276229766 0.6492211463810544
300.0 989.4938506090006 0.534957819337309 0.20163640971840852
301.0 2403.8271656980037 0.3099125930023183 0.3255213704504797
302.0 162.904383148 0.7992524991387876 0.6314796300766575
303.0 0.0 0.0 0.0
304.0 1826.691147002 0.32137469128272134 0.41251714267532524
305.0 557.603241229 0.6182037205133644 0.590872225898577
306.0 655.0828479160001 0.4659944757935353 0.6863718787416258
307.0 0.0 0.0 0.0
308.0 17.191409025 0.8666920233606465 0.7462241794013034
309.0 905.3226653840001 0.534705719129212 0.21638852339526948
310.0 962.9389568470001 0.17392486594844284 0.3274228008435317
311.0 1807.0577455349996 0.0825451429116587 0.6015659864786568
312.0 251.89456246599997 0.6147684787356554 0.6505823984672787
313.0 851.057924113 0.4653707177827286 0.40659617048794705
314.0 378.81610890499985 0.26195801136309443 0.2523027470829042
315.0 0.0 0.0 0.0
316.0 0.0 0.0 0.0
317.0 0.0 0.0 0.0
318.0 121.53462076400001 0.5356357077546735 0.4000456510247874
319.0 1745.9237870159996 0.4416478314452352 0.13528696418241565
320.0 350.28410992999983 0.666358919485693 0.6795561985770773
321.0 795.6101098229999 0.7069388002908348 0.767745505766253
322.0 2243.452396658001 0.19052589909456938 0.4703986819338695
323.0 2157.445400756999 0.3556524307706257 0.1889860728110051
324.0 50.485275983 0.7800376496372353 0.740397581352923
325.0 64.331827377 0.20516871120772168 0.0794595372538805
326.0 54.11722994599999 0.7014633071500601 0.5209575452005302
327.0 1516.7350192040017 0.565903108109629 0.4637737883325931
328.0 3278.425749251998 0.44633616876928356 0.31728454335402156
329.0 13.043594187 0.5771953463128449 0.4439738314560365
330.0 0.0 0.0 0.0
331.0 37.330523023000005 0.9375855499719006 0.872401108442083
332.0 2031.7219984429994 0.3267377111669517 0.06858955647706405
333.0 600.43448954 0.7636735010699995 0.7480928347486553
334.0 0.0 0.0 0.0
335.0 605.6739161409996 0.3876068072271542 0.8106646223442702
336.0 0.0 0.0 0.0
337.0 1168.9805981240004 0.6459987676312337 0.6138187472699439
338.0 1517.0937336370005 0.515154910639439 0.38186520985542044
339.0 332.5414422679999 0.39923524297480967 0.36454297169235206
340.0 245.59988189200004 0.7065443150041393 0.5584022809405491
341.0 579.2879042989999 0.3874743842781172 0.5518794158491669
342.0 667.2030408819998 0.3757776640097564 0.6468252701343479
343.0 2273.925497519999 0.3501440100521809 0.0691948436934562
344.0 2239.6894417449967 0.27080374921525885 0.2621241061378825
345.0 1773.4626622909998 0.3600393071042353 0.3578136802534142
346.0 15.56245878 0.8412281707271329 0.6962645881913873
347.0 1056.6943508930005 0.7183450937876957 0.6812669576434062
348.0 271.51876332200004 0.604893035848389 0.7952277445387447
349.0 1147.5066175339996 0.5505401800729454 0.15046591362989123
251.0 328.74592021000007 0.5078136982282808 0.4082658145895284
252.0 11.863941784 0.6406706870312159 0.4739296334048719
253.0 1203.4038422759998 0.5898555307771985 0.5143517939943074
254.0 1013.8258415739997 0.5986497910955653 0.5029341540283293
255.0 196.04152302000006 0.765170065658339 0.5330149966236921
256.0 929.9435804829999 0.4169218343052625 0.6649024236231369
257.0 1104.787782044 0.19210998492052483 0.22373593296943162
258.0 2154.717521798 0.2435942886928611 0.23801504580281194
259.0 134.40564044100003 0.759614080270419 0.4395256246464405
260.0 1887.0274900359998 0.5242969060663522 0.5079951357672027
261.0 0.0 0.0 0.0
262.0 445.2332290209999 0.23556700334069602 0.6836294763693429
263.0 262.895127065 0.14455961044521018 0.20067335748200257
264.0 1785.3783217030013 0.1884349691318693 0.27362435015157266
265.0 309.047288761 0.6442769953553196 0.389033905434592
266.0 12.041302245 0.5828205222290157 0.3681810923826973
267.0 1140.6656534919998 0.6201273763165688 0.4201851770461047
268.0 1155.3464634329994 0.373274440837839 0.42137701494427615
269.0 1123.6110083750004 0.6199784302042508 0.59499201717628
270.0 544.2778069449998 0.20745677201305726 0.4420589912092981
271.0 172.559831149 0.6181409543547497 0.47837541029158454
272.0 2129.1636260309997 0.4459782331989506 0.28057517379677593
273.0 0.0 0.0 0.0
274.0 946.0219884160002 0.5225718879600555 0.3491838917163098
275.0 0.0 0.0 0.0
276.0 655.404559735 0.7769642229088272 0.6714196822576532
277.0 524.2924809430001 0.6104841189787251 0.4081824398062341
278.0 767.3351096750002 0.5588284280322696 0.6920413920892147
279.0 245.97868602000008 0.578579266797242 0.4578089702621291
280.0 1096.369088621 0.3124112893949544 0.3480742746630805
281.0 585.362175056 0.7390680386827944 0.6301839951022442
282.0 203.14353901400005 0.5213818308365408 0.45592727400727157
283.0 696.4796461260004 0.7089573486422586 0.7688990970746608
284.0 16.243523034000003 0.9299915973505926 0.8546796830828901
285.0 322.043250326 0.6065942203369703 0.678526947873411
286.0 2263.0261809010003 0.45708256063725233 0.5622570124191728
287.0 4.10219387 0.7063717933240228 0.5040085368502076
288.0 1766.7391543470003 0.42807755492746574 0.40794960298083155
289.0 1357.903194147 0.6954676777069493 0.581260773751431
290.0 0.0 0.0 0.0
291.0 0.0 0.0 0.0
292.0 1861.5149637069994 0.19991578989370795 0.6222830213082459
293.0 0.0 0.0 0.0
294.0 330.783355379 0.45160964381135626 0.25637879073372116
295.0 48.091473149 0.8903824623780249 0.79588538214109
296.0 1154.806463476 0.5162966553235995 0.14847700330945995
297.0 425.5171357979998 0.5531602291691898 0.32959778499094494
298.0 1570.6893606980002 0.5768969855650159 0.20057071461398704
299.0 948.3893045140001 0.6072015184346605 0.39131646100636464
300.0 1233.6941495290005 0.24317489792359237 0.4373025045301514
301.0 1069.3452484459997 0.6716664965234367 0.5699173080131065
302.0 129.570611091 0.3665071663561006 0.16501501435248325
303.0 441.3851500719999 0.3363652898671424 0.11717984841016398
304.0 25.185377206000002 0.7780980422371311 0.5900990338962363
305.0 1068.5132454059997 0.3391699310386469 0.5999201972722571
306.0 1633.6228633449994 0.31710839123250206 0.5128981849985197
307.0 0.0 0.0 0.0
308.0 1111.9118374269997 0.7980352954153471 0.6751720818010261
309.0 2396.208946250001 0.3958798191608603 0.5587598719758864
310.0 291.491556648 0.7303281254079762 0.48090959719041093
311.0 0.0 0.0 0.0
312.0 0.0 0.0 0.0
313.0 445.9472267780001 0.42962112871846403 0.7326742035517951
314.0 1146.3899593290002 0.6643472292183228 0.6929800655695977
315.0 1940.525387785 0.38711760322219274 0.14137554660742013
316.0 510.81051619800013 0.21851368917481603 0.6614270023150265
317.0 1572.0038122839992 0.5414781035601313 0.48057932219476096
318.0 255.67124030499997 0.7636862785206319 0.592744271698757
319.0 0.0 0.0 0.0
320.0 886.7538005650006 0.6034926778329871 0.6212706031388385
321.0 326.5287682929999 0.5568797078742503 0.43400883108897964
322.0 2136.807536636 0.6779347006575448 0.27719419077233975
323.0 1057.8990803079994 0.5699268960989972 0.6414022111319483
324.0 470.06633830799984 0.856772521110983 0.7220129774249532
325.0 70.61159658000001 0.7494844552858082 0.4773985225014783
326.0 0.0 0.0 0.0
327.0 1013.5440413630001 0.6589624161228591 0.18025281071106972
328.0 79.366602903 0.29019089000791015 0.28266678645636145
329.0 0.0 0.0 0.0
330.0 14.224751639 0.9096444791938073 0.8170130283579925
331.0 430.5111127450001 0.5168614277042058 0.3276409673463142
332.0 0.0 0.0 0.0
333.0 297.8843419099999 0.2237012294392317 0.3180006527489493
334.0 158.683717143 0.7746608082135089 0.6303215287809893
335.0 1530.560000082 0.3234838453464981 0.5446668236085624
336.0 110.95514760500002 0.7045320971040995 0.5331931855546784
337.0 326.728672014 0.609739988095512 0.6409217924117646
338.0 1233.7369720760003 0.45246408138589683 0.4108333613575014
339.0 61.014319831 0.3065888744708121 0.29552637667516934
340.0 1479.6504740039998 0.3552851666550304 0.1680000386865349
341.0 873.1234211139998 0.3987929466302921 0.531806269937998
342.0 1432.1292015660006 0.22800056205461353 0.32862050119258535
343.0 0.0 0.0 0.0
344.0 197.45677157199998 0.9324164423030792 0.860208203708396
345.0 626.5136015099997 0.6154242693119739 0.5768691095382525
346.0 18.430018892 0.3823828077192827 0.2868716184730679
347.0 397.74285361499994 0.7480979080397069 0.4404327527189259
348.0 9.911131387000001 0.7341340379865674 0.5103986593501888
349.0 258.52791113700005 0.39546689497871773 0.16347022095970554
251.0 812.3104815350005 0.2646873820115987 0.11639498188994114
252.0 847.8522006220004 0.4557390178808499 0.56921240655136
253.0 500.1472500060001 0.5663316189340174 0.35443831632800976
254.0 0.0 0.0 0.0
255.0 190.5708364849999 0.8500105974754377 0.7144601606838874
256.0 68.90335066 0.6855413457307826 0.4823820286666449
257.0 1303.765725937001 0.4625854790534991 0.198686643544046
258.0 977.8262541800004 0.4021841832571838 0.42761173576053113
259.0 18.888192742 0.9475215758892215 0.8887421618953728
260.0 0.0 0.0 0.0
261.0 48.810955528 0.7785724543037473 0.46140160000769637
262.0 1888.5659607429993 0.2921280813789644 0.4712607353664407
263.0 0.0 0.0 0.0
264.0 1250.8181829300006 0.8225947175123247 0.8065384258285766
265.0 526.5075041410003 0.45626310172056544 0.2584394909618288
266.0 255.666980779 0.49664278750272434 0.20658392457903588
267.0 372.9148951189999 0.9281378159988404 0.8531873958519298
268.0 146.14243988499996 0.708617549970815 0.5792532943473192
269.0 67.312637533 0.6206422247289252 0.39506784457864474
270.0 309.5247435679999 0.3415663964436657 0.16848801082904194
271.0 973.9434762340003 0.5454416915451045 0.6098463701015554
272.0 2293.7248504970003 0.4162643068098406 0.19533496822532806
273.0 1800.5235597550004 0.06216866157716523 0.3828880122229893
274.0 1228.0312039649998 0.40031085458717947 0.29242086543028023
275.0 208.07299351900002 0.21214545856832795 0.12514485066389341
276.0 0.0 0.0 0.0
277.0 358.8760029880001 0.9312295525400216 0.8665211962162039
278.0 626.6911060799997 0.5639678906976274 0.4973106940835986
279.0 2425.3701363660007 0.4240410846634366 0.22537206912707838
280.0 0.0 0.0 0.0
281.0 207.78769319900007 0.5894991338140418 0.37513910652233007
282.0 46.636346056 0.7977167575720053 0.692670935198682
283.0 899.3957539820002 0.4603585968545933 0.7146320330127158
284.0 971.1115508759998 0.37916461876970575 0.5459209990782808
285.0 1458.0566927839996 0.16178223550103174 0.45088509733768956
286.0 845.9274138919999 0.534368420219869 0.37067340926775905
287.0 676.8841326809996 0.7125598694325892 0.7269255835005543
288.0 598.3243260990001 0.6775134111572069 0.4957793821697439
289.0 0.0 0.0 0.0
290.0 1211.4818707230004 0.3100975254668905 0.29606187257870487
291.0 0.0 0.0 0.0
292.0 148.86084457800004 0.5055058920671436 0.3228968758121441
293.0 451.3564318149999 0.7756488577207018 0.38845718435712145
294.0 2594.731456775002 0.466963261847594 0.726900170752102
295.0 0.0 0.0 0.0
296.0 48.30256661399999 0.9513569881877705 0.8965141207528412
297.0 289.921376372 0.819545104663391 0.6549342155637122
298.0 1734.0035819890004 0.3891403205718218 0.3545605790036024
299.0 1754.2578928840007 0.5713483535254473 0.2942157902008943
300.0 0.0 0.0 0.0
301.0 675.6645754889998 0.5441412048194759 0.2721131244887919
302.0 3779.6195456850005 0.25902463908342804 0.30704469475340684
303.0 0.0 0.0 0.0
304.0 0.0 0.0 0.0
305.0 145.78455860199998 0.8756672412161437 0.7523897078833586
306.0 1158.446810739 0.36192918788655876 0.07288453663545506
307.0 134.91104507999998 0.6883551561675979 0.5045332391049695
308.0 455.0820371530001 0.7311276568412145 0.5420634656345704
309.0 572.1467478839999 0.49994082133100254 0.2864179622630538
310.0 785.5822647409999 0.7090005380596602 0.5423260233709208
311.0 1309.6338952270007 0.2676484360927124 0.486303142211553
312.0 1771.256958972 0.2866218436469414 0.0833640529494883
313.0 32.884838531999996 0.5545115665099576 0.37990465611675683
314.0 1356.9126260380003 0.6884239293039965 0.4401731344232701
315.0 1018.0736600850004 0.6672710021725865 0.46255570989900496
316.0 969.6559626699997 0.44822037606003123 0.2496260413816373
317.0 210.706548391 0.704174814459387 0.5491343995619375
318.0 37.646458963 0.7659653575644744 0.611398048061157
319.0 0.0 0.0 0.0
320.0 69.16233364400001 0.8900047352477315 0.7866472880527793
321.0 2403.954228918997 0.05136865825411698 0.07992348378143228
322.0 1500.0107532240002 0.5362866554517128 0.6331124326058089
323.0 0.0 0.0 0.0
324.0 0.0 0.0 0.0
325.0 417.2754699639998 0.7622949243326217 0.5748866008796123
326.0 281.2953023719999 0.28836722101400436 0.07462861690387089
327.0 96.03846531300002 0.4444868611420106 0.4043564082454112
328.0 29.534936568 0.5168524945451394 0.23898602359902812
329.0 1369.6531238909997 0.2857306294539083 0.1292488353946148
330.0 1877.1480815260018 0.062005624452414594 0.35095768667907956
331.0 75.24958516800001 0.6807868371279826 0.6836587621366557
332.0 1369.0532064390006 0.30870070720059567 0.4522624776716969
333.0 0.0 0.0 0.0
334.0 2533.0394295809974 0.2669411792258204 0.2777483743689257
335.0 3105.692085813998 0.40593618204589504 0.050689159485160465
336.0 1208.184394228 0.5784949808590392 0.1919620043721565
337.0 145.29430608699997 0.8260583364030811 0.7076132823113097
338.0 980.9347790269991 0.8807168919390062 0.7634276907104159
339.0 0.0 0.0 0.0
340.0 425.30177701599996 0.6068366806927866 0.6348223159808665
341.0 0.0 0.0 0.0
342.0 173.74006217600004 0.7959515306333275 0.526955282694927
343.0 55.503629313 0.5938435117195346 0.5309869210892789
344.0 0.0 0.0 0.0
345.0 49.639844206 0.6516188527094612 0.4589653093752653
346.0 2852.8500101639993 0.07673012554796231 0.40567169943745435
347.0 0.0 0.0 0.0
348.0 433.6141814049999 0.7012347634859089 0.5812087842628315
349.0 71.317170382 0.8041662101537561 0.6506851793002542
251.0 0.0 0.0 0.0
252.0 0.0 0.0 0.0
253.0 879.4963866209994 0.28586364754218685 0.5308110151782071
254.0 131.527883458 0.6298335531879156 0.5900833750509159
255.0 168.90789416999996 0.3452809208322733 0.150886804227352
256.0 0.0 0.0 0.0
257.0 253.54658051099997 0.6573130706608522 0.437932719507721
258.0 1375.3799024790019 0.47853769162067167 0.3873882189998597
259.0 832.0338637180002 0.5795868979155037 0.6841225772086168
260.0 608.7676062289995 0.5962377649253503 0.34487391707034576
261.0 1764.6442406760013 0.18636345662935722 0.40267738171975287
262.0 836.8387384049996 0.4300991659578513 0.4255580590664949
263.0 1448.2159208249996 0.7025041756766143 0.40386201765214663
264.0 2024.5383638310004 0.5970821583083857 0.17475307387055347
265.0 1076.2542609409993 0.09888764504024354 0.11151184149788676
266.0 1780.3788679700012 0.8462257411752329 0.6239468902280124
267.0 433.109902031 0.5537746343558583 0.34421407646061086
268.0 2530.7922570780006 0.30906410941769996 0.634303407765645
269.0 1284.795633717001 0.3880754923002083 0.2016106933867238
270.0 619.4483566539998 0.7169873133513733 0.7118096358253191
271.0 35.401984156000005 0.8688017388108389 0.7228721871158229
272.0 0.0 0.0 0.0
273.0 1448.0234283989992 0.301670946502204 0.6574732462406393
274.0 798.7980737500001 0.596410414909086 0.4372750301819593
275.0 216.05554666200004 0.6488988804971996 0.4356586536749612
276.0 0.0 0.0 0.0
277.0 0.0 0.0 0.0
278.0 2015.4404753629992 0.288065188199898 0.1953347803978452
279.0 2499.6675211660013 0.2830658038486739 0.3749594654318971
280.0 575.2942419859999 0.31338741159960215 0.6598521228323447
281.0 379.418845662 0.8449914183208407 0.7021061234817418
282.0 2927.053894208997 0.22445514052269974 0.20435055876764366
283.0 1617.6506291619992 0.125366734712884 0.5692735156749983
284.0 1526.5444002259999 0.37828849264130715 0.36491123540424025
285.0 0.0 0.0 0.0
286.0 0.0 0.0 0.0
287.0 52.07769505300001 0.705016020571542 0.4744291236268141
288.0 1833.9876985280018 0.253145256258442 0.35545028458276934
289.0 0.0 0.0 0.0
290.0 162.02238236699998 0.376421530262187 0.19593379052606133
291.0 1685.2681919550005 0.5301496732505587 0.6006124148018603
292.0 66.573404956 0.4567677227989318 0.23254622194047578
293.0 657.743697437 0.6188374488554735 0.4500571591681833
294.0 67.07233228099999 0.675402887475923 0.4311836062850326
295.0 432.649831457 0.7417721223595802 0.6929993235938549
296.0 0.0 0.0 0.0
297.0 96.667522932 0.7738635969449112 0.7000837071922544
298.0 0.0 0.0 0.0
299.0 479.617587713 0.43518888890716356 0.47951434782913677
300.0 934.3100130740005 0.866968958314664 0.7607112315126695
301.0 544.3517875010001 0.7927319360646521 0.6266845601753895
302.0 0.0 0.0 0.0
303.0 0.0 0.0 0.0
304.0 2179.2756357840008 0.6104602213721355 0.14211898088663935
305.0 1989.2132161600005 0.32137779851275794 0.3386118710492925
306.0 0.0 0.0 0.0
307.0 351.98628796400004 0.7939719116656436 0.6245337966505794
308.0 49.542313057000015 0.7299516849116388 0.5437822625472909
309.0 3061.76013534 0.49222620962499747 0.47640840265359563
310.0 984.7485607350002 0.698639248057632 0.6962503619404891
311.0 498.92977275399977 0.11908439771094659 0.1333292226079734
312.0 99.320413908 0.6986142377812843 0.45723117374970207
313.0 107.44550739899998 0.49683537590688126 0.45898535947938046
314.0 337.337077757 0.7319448663453835 0.6106967258348844
315.0 186.999539236 0.31660100935265784 0.02530250092811703
316.0 1006.1834737249999 0.6139500488748018 0.6230534821817815
317.0 63.95932635300001 0.6332875119677842 0.37800529556966367
318.0 147.59245615700002 0.2858062856897135 0.17225575535381515
319.0 135.046484436 0.8049980526398574 0.6475143949209717
320.0 1520.3147609460002 0.3294535384926889 0.574732333402184
321.0 862.5297914809994 0.6952478132718487 0.21296378451019238
322.0 425.87880615100005 0.4794485645752446 0.3994827481744333
323.0 1385.9719910699994 0.03826760509065412 0.36535981659242955
324.0 173.43363888399998 0.7763301631400203 0.6359336018020448
325.0 161.2936543700001 0.6056414848129269 0.43884543918870744
326.0 180.80774832999998 0.1810964411600254 0.12003570813844838
327.0 0.0 0.0 0.0
328.0 142.76684774400002 0.7549793673432732 0.5721540879193946
329.0 2401.4946598270003 0.4639354101970852 0.08211653603822723
330.0 327.570455713 0.5190016746588604 0.2164820413578832
331.0 1227.0646959769997 0.715884214315033 0.543440007322917
332.0 1348.5344218120008 0.4030207352201989 0.5143304695060373
333.0 101.744398245 0.2806813360082983 0.6486792408717288
334.0 576.2390165440002 0.06386316930618409 0.05428442679230147
335.0 0.0 0.0 0.0
336.0 1105.3712769820004 0.5911259809714958 0.3647122414692982
337.0 1215.307114019 0.4270361170156559 0.5082487621905905
338.0 1549.2984790730002 0.30108736624537474 0.10816196729044737
339.0 281.0300832340001 0.8770357001741249 0.7786330917096697
340.0 658.3606480960004 0.21239963599504266 0.14687730675680108
341.0 192.78407738200002 0.29019326101088805 0.017795774426436806
342.0 611.2191550009996 0.8032538703811356 0.6500046818483584
343.0 422.60451464000005 0.406393728849411 0.4931319837060263
344.0 1101.365031849 0.21283512107201263 0.5654514709050988
345.0 818.6827022660001 0.7031694071206315 0.6496182396378706
346.0 375.41263739499993 0.6079230120260025 0.26163589393968856
347.0 1094.9691431200006 0.49951397138664144 0.32830672843455816
348.0 0.0 0.0 0.0
349.0 0.0 0.0 0.0
251.0 483.793927662 0.639171036595708 0.5762290776416142
252.0 666.9659777400001 0.4379365917118686 0.35590648915448
253.0 264.02043781899994 0.5224567912702662 0.1680897185139279
254.0 0.0 0.0 0.0
255.0 0.0 0.0 0.0
256.0 2133.6240495830007 0.367959167977285 0.08280694000090859
257.0 0.0 0.0 0.0
258.0 0.0 0.0 0.0
259.0 2737.947880216002 0.5748713559472497 0.22930703527234725
260.0 598.3043825329997 0.775990045072263 0.19831825674463477
261.0 1111.2068549239996 0.5423536621689347 0.508056925809193
262.0 1819.0983504019998 0.4265212008242507 0.5717809993221666
263.0 6.10111296 0.7709584922961443 0.6065353652112601
264.0 2510.3677115709993 0.25640700153606494 0.19557861036907936
265.0 0.0 0.0 0.0
266.0 0.0 0.0 0.0
267.0 1028.307373001 0.18666671633324833 0.28959101513864494
268.0 362.52907393699985 0.5051967582183622 0.33202747755378276
269.0 322.64297870400003 0.3603748144569375 0.6106249592335233
270.0 2066.782941421 0.539616768038643 0.38932700692386546
271.0 1498.9184522190005 0.4668354163982835 0.3688653984395836
272.0 51.262351383 0.9421025363582951 0.8775620492712699
273.0 1747.834363646 0.4846868868810849 0.4343550097301307
274.0 325.0261856209999 0.8594233833176296 0.8147365639010782
275.0 603.7295248499995 0.5666273380959661 0.6289637297349899
276.0 65.076004765 0.2084849628799179 0.08348254494903
277.0 1938.9042467370018 0.23462647774281079 0.054919773055606136
278.0 751.1824177209996 0.6089409501444007 0.3851912291785773
279.0 640.1797377070003 0.5360524339346938 0.3003873314176696
280.0 180.29694339000002 0.5103345678543175 0.3211531982501955
281.0 171.344459259 0.7807448833067158 0.6303861118570301
282.0 52.73255572899999 0.8886525233738343 0.7871312492785388
283.0 104.97656928499997 0.9103800919277678 0.8237289461249161
284.0 0.0 0.0 0.0
285.0 34.251756828 0.7632221595146601 0.5958195891095831
286.0 0.0 0.0 0.0
287.0 294.41505910999996 0.2046206076619331 0.3261532215260853
288.0 3063.6384350470003 0.47136441016950287 0.18323853672416593
289.0 0.0 0.0 0.0
290.0 601.648773607 0.5923664094139371 0.3706819771462471
291.0 2667.110454920002 0.1356002391079512 0.2836710737385434
292.0 0.0 0.0 0.0
293.0 9.67778013 0.5268498438515427 0.29678114285794244
294.0 0.0 0.0 0.0
295.0 0.0 0.0 0.0
296.0 0.0 0.0 0.0
297.0 0.0 0.0 0.0
298.0 384.86926367199993 0.09072818017829652 0.08628295850139633
299.0 519.927963958 0.7451414114295642 0.7443518371569404
300.0 666.3513749720003 0.8011774157926203 0.6386857552229772
301.0 1286.5206241700007 0.40568349363277345 0.1446541909264312
302.0 773.8471759029997 0.8410062967665638 0.706384551302741
303.0 64.126057245 0.7048042186412955 0.4862439703981277
304.0 48.612355886 0.6828015056854368 0.5158437552648186
305.0 230.54375622200004 0.17436713691593575 0.4775374030377729
306.0 1777.4964817039993 0.5186525102693578 0.5330410940761605
307.0 2011.112206942001 0.561754517680516 0.4874494406266958
308.0 313.643602639 0.8776668060497392 0.4883912663693038
309.0 195.12087482300004 0.7964207597893564 0.612530670679841
310.0 832.6244203170003 0.6536016016110411 0.4666641869996277
311.0 880.188234171 0.22019589471290277 0.3583648764725254
312.0 742.6276623770001 0.8212179244653168 0.7677376807744618
313.0 161.868269862 0.17882819321144985 0.16736610731070256
314.0 0.0 0.0 0.0
315.0 284.7072418469999 0.8847041155715207 0.6947506855531385
316.0 1183.042443456001 0.6914447202880032 0.5415033021175848
317.0 0.0 0.0 0.0
318.0 505.36638214799984 0.6508924716186004 0.5987853820230928
319.0 554.5686115799997 0.37837487372217515 0.4779746039257755
320.0 808.9751522180001 0.7561762437893784 0.3059558853189533
321.0 721.8319213610004 0.5033448375229224 0.286354937123275
322.0 343.80379324000006 0.326042428455545 0.6000875256379637
323.0 99.89070330099999 0.6762414657663691 0.43572356251316524
324.0 1128.319914289999 0.26816185459233793 0.4099540172390796
325.0 498.4353136089999 0.5212232940581668 0.3457919621357021
326.0 0.0 0.0 0.0
327.0 1156.8399962979997 0.49959144041492276 0.2596638851011511
328.0 0.0 0.0 0.0
329.0 2511.6084263150005 0.393243567806211 0.42807776955382665
330.0 1557.8358877849994 0.44026704645736225 0.19208382535958426
331.0 383.71815232600005 0.48162614288604577 0.259101847487178
332.0 735.113329136 0.6193970266730628 0.6671208168958643
333.0 38.625553865 0.24622747511959248 0.1992988867540142
334.0 1182.015527826 0.44123689723251186 0.5048671487648415
335.0 908.0742319859999 0.613019550916673 0.46544004531763394
336.0 190.96780483200004 0.3066422801362765 0.3594143258050867
337.0 444.88296657600006 0.4822032764936349 0.2776707559237206
338.0 838.4685949469994 0.7555035297915981 0.5349304995253306
339.0 835.2806986920003 0.33583653720150675 0.4312438614672564
340.0 663.138406494 0.668400628638075 0.527083806371852
341.0 371.25090626900015 0.8855351179042703 0.7751030392454147
342.0 1212.1811523239994 0.24942556770084745 0.1477962648259903
343.0 996.1943884779998 0.6609849598381217 0.5256503211740385
344.0 2633.4887481119986 0.16744924473189432 0.48693471588144127
345.0 2103.013541293999 0.4136297221446395 0.4252618375913355
346.0 1941.974245790001 0.13320299297797064 0.40968736361571334
347.0 0.0 0.0 0.0
348.0 0.0 0.0 0.0
349.0 24.066165359000003 0.13132279615514972 0.04691536167683324
251.0 0.0 0.0 0.0
252.0 917.7708535170004 0.5527591873692065 0.5474264777996379
253.0 620.929191137 0.7058652374562766 0.3996511402263407
254.0 1625.1143466329995 0.11788671115946184 0.36038273491510187
255.0 310.177147319 0.6776215336793232 0.4451948575651961
256.0 524.7226546690001 0.8484623419504006 0.760669891114347
257.0 0.0 0.0 0.0
258.0 0.0 0.0 0.0
259.0 903.3964601180003 0.6278503253076342 0.7661083351238671
260.0 1680.8596454790006 0.7453643460677624 0.5380362363073693
261.0 0.0 0.0 0.0
262.0 1110.670106937 0.09818965652186766 0.6303082721031567
263.0 201.63858968700004 0.8588396107864134 0.7490943267616661
264.0 121.57374240100003 0.42955469892723314 0.42926080225849694
265.0 2127.4097695600003 0.28446682955732167 0.197642839646932
266.0 286.149784744 0.7786420541612789 0.7831388060098924
267.0 1395.4741420789994 0.3188702951312904 0.36194092049082993
268.0 0.0 0.0 0.0
269.0 0.0 0.0 0.0
270.0 8.55019724 0.8948663618997647 0.7884795925865941
271.0 0.0 0.0 0.0
272.0 0.0 0.0 0.0
273.0 166.018340821 0.3995967726997506 0.245968602912383
274.0 72.861488175 0.8028398718338993 0.6758147106549858
275.0 0.0 0.5367783649457577 0.3153821796196068
276.0 24.059803227 0.7009916117347639 0.5266425935779958
277.0 95.28718676600002 0.8520394550123973 0.7082703379001724
278.0 58.149376894 0.9096767900005825 0.816554601700249
279.0 177.080663533 0.7857345259561754 0.6978159868074891
280.0 97.42143758399999 0.05866420977325506 0.04330956887017484
281.0 2047.8380842679999 0.4340413758651972 0.3243157724776992
282.0 838.1189198500001 0.13846367753290337 0.4190008905736567
283.0 32.228594867000005 0.7455125841053833 0.5340416436706434
284.0 1984.5773721470011 0.5462005171834798 0.17429502152991339
285.0 0.0 0.0 0.0
286.0 0.0 0.0 0.0
287.0 0.0 0.0 0.0
288.0 2335.1226513640013 0.4508918762962522 0.5469067296494834
289.0 0.0 0.0 0.0
290.0 4.682083646 0.564907628113546 0.24392926271297047
291.0 59.599979983 0.10862827830844678 0.12208994721276593
292.0 2004.5773351020023 0.22784244389107666 0.17467603080235336
293.0 395.7994942129999 0.7995937704165805 0.3289441130836011
294.0 2428.221512286001 0.4629193171139397 0.4642739024473103
295.0 473.24103373299977 0.8142565634580368 0.3063569019263854
296.0 875.2131532180011 0.7356540592584873 0.5614219917541933
297.0 171.53916843399995 0.7986489090904779 0.8163801537649534
298.0 1655.0294825509993 0.18866284416362908 0.34523791457357444
299.0 405.5956719569999 0.7943284560209256 0.6358297493727914
300.0 455.51532939799966 0.461629488628523 0.6018204551310309
301.0 5.848548023000001 0.77924144470146 0.6208179708060892
302.0 0.0 0.0 0.0
303.0 572.4392339100002 0.1909770174955747 0.6161237821020603
304.0 341.39904229899986 0.6012927178353697 0.4579130637061801
305.0 2543.419575491999 0.3140109276161878 0.15031825305018598
306.0 621.2468655579997 0.5462319212167438 0.36926079032922926
307.0 203.323363211 0.4150204961951358 0.24400334358735895
308.0 1535.4086889879993 0.282270122856001 0.42399938835512574
309.0 0.0 0.0 0.0
310.0 1448.415625293 0.6857922732442879 0.7082477917452917
311.0 587.2174400610002 0.5893119477383998 0.695183155854939
312.0 5718.191726559998 0.2323275610822126 0.21163233088273534
313.0 425.1327557080001 0.2989157977921894 0.564165580713612
314.0 0.0 0.0 0.0
315.0 1818.9169889539987 0.07662356221488051 0.03949117853310703
316.0 122.98939925900004 0.7128154245888789 0.5130914562285279
317.0 3205.7857710139997 0.06470182160573477 0.173419701450292
318.0 156.454041769 0.8092165948122274 0.6478791208395521
319.0 101.91085623299998 0.868682877840158 0.7420185541687931
320.0 132.437271192 0.6876263694357045 0.428763039679117
321.0 379.0572842279998 0.542462916748277 0.28148904619960147
322.0 993.025847317 0.18579115391870799 0.14143393054435824
323.0 689.6371009769999 0.5143322101960839 0.15223555870229397
324.0 1475.7718397830001 0.5045983144466789 0.19419800897045805
325.0 0.0 0.0 0.0
326.0 895.2478775889999 0.1332011168807479 0.17813448323133269
327.0 333.007365814 0.7176996321631649 0.5288544178011416
328.0 0.0 0.0 0.0
329.0 346.17572784 0.6246795195568389 0.5634873558911325
330.0 0.0 0.0 0.0
331.0 4001.199311879004 0.43307111962293593 0.5089339057961253
332.0 1479.256651612 0.43678950892253177 0.20616999538998898
333.0 502.3246380729999 0.6731410344058397 0.6362266998263717
334.0 1295.866644923999 0.45227368899075504 0.36669111395597864
335.0 3296.933416799001 0.42891517344488433 0.2856458983099641
336.0 1004.1562959069998 0.08533252064451488 0.15684457007919692
337.0 1431.6012159449988 0.06356286520818104 0.3001171690327249
338.0 798.7967819749997 0.695588334831152 0.6947044275376787
339.0 0.0 0.0 0.0
340.0 506.04897427899994 0.36278359102552826 0.1808764045200401
341.0 0.0 0.0 0.0
342.0 309.436595733 0.6438585099272698 0.25876983695228073
343.0 411.3437601879998 0.4598396543316629 0.22186794319280953
344.0 205.30993451499998 0.33431771563638757 0.16307439926725967
345.0 736.0604565449999 0.6147401010380101 0.3020869518454749
346.0 266.40485879500005 0.6612056500977088 0.5676200902587287
347.0 1179.7464240100007 0.6837652968489716 0.6709131582197837
348.0 1066.2010113130004 0.5758259054636292 0.3906280557081366
349.0 1145.7370858259994 0.08126130232190289 0.2769295586942178
251.0 0.0 0.0 0.0
252.0 2845.6056866980007 0.23239773487190488 0.2202329258256816
253.0 0.0 0.0 0.0
254.0 1961.4152792009993 0.5871374114758907 0.33584430110617736
255.0 1506.0893109379995 0.2344743161561798 0.34457781145067534
256.0 2319.0602534749987 0.21557698223752414 0.17635163003569446
257.0 0.0 0.0 0.0
258.0 331.62072003199995 0.1105718990447331 0.14029069860738794
259.0 2241.6110347480003 0.19192973298019833 0.015596108409961831
260.0 138.03188995099998 0.2571237170641325 0.4378949910787333
261.0 0.0 0.0 0.0
262.0 434.9199965470002 0.6014411585535842 0.40164215822376415
263.0 253.03123941799993 0.6630921146274398 0.4197275459516508
264.0 1574.6736778400011 0.4390342382924389 0.6679791429257912
265.0 462.6104248619997 0.4336283145904688 0.6218075186253256
266.0 0.0 0.0 0.0
267.0 290.5236544570001 0.5259275215062021 0.505312089893392
268.0 1286.7744157550005 0.46838556677010074 0.33891816254797
269.0 733.7847798499996 0.781208517905345 0.7660304846811307
270.0 377.37465949999995 0.5123182736678048 0.32805702950712373
271.0 1397.1301292969995 0.27916293552823646 0.2031254550151104
272.0 337.688896061 0.5555349044740004 0.33739270412141037
273.0 2381.6904490649986 0.5706458365646766 0.5271257711932273
274.0 0.0 0.0 0.0
275.0 353.28745365500004 0.6817808160694396 0.7381970459567453
276.0 1629.1272748649994 0.37796363426019314 0.5224877172080155
277.0 0.0 0.0 0.0
278.0 334.2469327989999 0.8028880882312801 0.7283268278834429
279.0 0.0 0.0 0.0
280.0 212.24886883499994 0.5923566874863988 0.5224191568103622
281.0 0.0 0.0 0.0
282.0 1830.593953982003 0.5331770565504452 0.3163012223686831
283.0 266.07739028199995 0.2897861225549177 0.33982257610543887
284.0 0.0 0.0 0.0
285.0 1045.5310951669992 0.24996325806141537 0.37582242383050063
286.0 1047.5159694480005 0.6289018954066955 0.629768314718968
287.0 0.0 0.0 0.0
288.0 354.7135346109999 0.1802059933793158 0.10654006618390789
289.0 893.5745211750004 0.4115255508072049 0.15028340503246462
290.0 867.0084713780002 0.5565601949971409 0.6688792699839674
291.0 28.266162361 0.7657959652717751 0.5837763141651342
292.0 0.0 0.0 0.0
293.0 873.7275802869998 0.3172178761078177 0.6336578184672622
294.0 2471.553425082 0.4726553444330653 0.2380144567045791
295.0 900.4358431330002 0.5130807082919605 0.4225204054755651
296.0 2658.2811784120036 0.2241100159412289 0.08449421933529659
297.0 59.832424662 0.8379455572995281 0.6875979995776702
298.0 166.90018901800005 0.8982998914076482 0.838423617840708
299.0 279.56983604600003 0.43071982492422073 0.29812808050728384
300.0 1571.6256477720003 0.422935175007312 0.7255822265693979
301.0 600.4932317989999 0.7461570266043025 0.7337189877646576
302.0 125.512085626 0.7138834183017144 0.6455063612510913
303.0 45.728077198 0.46014680541181446 0.3998611138958768
304.0 83.88458521400001 0.9048244419446161 0.8084952761156335
305.0 0.0 0.0 0.0
306.0 43.487771636999994 0.6357461565882093 0.5268421169027563
307.0 359.077128484 0.7125764982350963 0.5159592117416952
308.0 8.403681754 0.7378071035382416 0.5480684391865311
309.0 0.0 0.0 0.0
310.0 1657.9600429999996 0.23099102563138382 0.5097387229945574
311.0 4154.138622185001 0.3446925824516291 0.45001970001018576
312.0 13.920734285 0.9062978117107767 0.8061632231539207
313.0 75.80744056500001 0.8993176699852777 0.7964814227891289
314.0 844.5316175100005 0.15135606273618885 0.2888321452871718
315.0 43.697349411 0.8659524843295445 0.7555368030467028
316.0 0.0 0.0 0.0
317.0 342.6277009850002 0.46542581691731294 0.6552924456214563
318.0 2374.929692519001 0.03001913722177015 0.4199571162133827
319.0 1314.8084390310012 0.6943460592299735 0.6957700434936569
320.0 195.40843054299995 0.763237541649682 0.5842970674405484
321.0 975.2398147489997 0.6240280016169805 0.7089198882645806
322.0 0.0 0.0 0.0
323.0 560.5375042799998 0.446168953297362 0.2032853534924086
324.0 102.83473286499999 0.8637493617090202 0.7737107263474928
325.0 0.0 0.0 0.0
326.0 384.07508470900007 0.369417555575289 0.5960712558265182
327.0 3693.426687274997 0.48126392758852815 0.19487923550616437
328.0 0.0 0.0 0.0
329.0 0.0 0.0 0.0
330.0 2936.2793214770004 0.5316716126190084 0.2868682163253596
331.0 2440.373691069999 0.14710126988240135 0.33377563500101215
332.0 237.33064800199986 0.3569960506525357 0.2042030010419432
333.0 900.5846509579998 0.470576387456449 0.3344993070994746
334.0 0.0 0.0 0.0
335.0 1429.3504988449997 0.3357052570341784 0.22524001752462244
336.0 1740.8322796680004 0.5219637283965664 0.35747921837300056
337.0 889.7534873880006 0.6892174425426195 0.7864303423778222
338.0 0.0 0.0 0.0
339.0 589.1019209870001 0.1446691880301737 0.4899432405816085
340.0 165.71109253 0.666167616019419 0.6746111840089981
341.0 421.07975709600004 0.6715718400732181 0.45528221810989905
342.0 1915.9748588510008 0.09509738735429014 0.33990992326679004
343.0 0.0 0.0 0.0
344.0 281.105315173 0.10062129612959635 0.11671919707414623
345.0 868.652274975 0.3179666500997314 0.34677552585834576
346.0 0.0 0.0 0.0
347.0 1261.2932402409992 0.17037188843320367 0.559198369255222
348.0 609.7460198480004 0.21260865394225656 0.10821022730210203
349.0 0.0 0.0 0.0
251.0 1130.777611084 0.45974473293586876 0.40725933694889666
252.0 0.0 0.0 0.0
253.0 368.117567784 0.39958850186627204 0.22119759775480727
254.0 1999.533585079001 0.5359936673486834 0.567148095460532
255.0 879.4994638650002 0.9205154423893392 0.8355615187612848
256.0 236.32653522099997 0.5128998705020944 0.5672046531766799
257.0 692.2905024659996 0.6236850645141623 0.5058472438427215
258.0 1819.2528207720013 0.4469830491924654 0.5894965892268965
259.0 0.0 0.0 0.0
260.0 2.883559924 0.7088874939839329 0.4747247192606977
261.0 97.540398351 0.20316325307263577 0.4296530559145868
262.0 82.49195772499999 0.18634921615380148 0.4727432436764862
263.0 205.00626259199993 0.8753093432655072 0.7574365254562855
264.0 1647.0931646929994 0.6100771553886625 0.4166772940763764
265.0 39.035619991 0.7846153653634435 0.6082992471265224
266.0 0.0 0.0 0.0
267.0 0.0 0.0 0.0
268.0 2365.6348050529964 0.31536848305765003 0.13590890174846126
269.0 88.91008826400002 0.5452926344358472 0.41538904097141127
270.0 1595.7382149589996 0.4831531207936502 0.6681509856357527
271.0 329.6608409449999 0.19125550072263792 0.15856158808243373
272.0 8.517279820999999 0.6835323566287542 0.4485915274614331
273.0 0.0 0.0 0.0
274.0 584.988108121 0.7115943527469548 0.08613291618482162
275.0 311.247848507 0.6536105288063508 0.39606316244961465
276.0 0.0 0.0 0.0
277.0 0.0 0.0 0.0
278.0 223.55538167200007 0.8358079670065822 0.688910307868012
279.0 1088.8074111419999 0.5950699452682378 0.542153316808256
280.0 304.7327104169999 0.6231435059288307 0.2514673040416042
281.0 75.207317823 0.8900949414702728 0.8406497374705989
282.0 1531.4888013959996 0.2309641436375252 0.1171717716447392
283.0 817.487079598 0.3743406772855686 0.20423456743047957
284.0 1767.8759404650007 0.34938156086370326 0.18996097992687674
285.0 0.0 0.0 0.0
286.0 0.0 0.0 0.0
287.0 3669.691118886999 0.07630233900048775 0.26477555786564805
288.0 845.8766145960002 0.7613211242290445 0.6284344200155687
289.0 7.297322460999999 0.911473189819364 0.8224205056039854
290.0 0.0 0.0 0.0
291.0 1434.0809017570002 0.2892406451009998 0.29025112034955325
292.0 798.0930485320001 0.664846929349727 0.41277198883647565
293.0 639.2863404010001 0.760235747170605 0.6405463930376499
294.0 452.2672046000002 0.8208229638970547 0.21509777078384112
295.0 0.0 0.0 0.0
296.0 2788.720964894997 0.5520927947298422 0.5154919171762739
297.0 734.7825426019997 0.19865077586999602 0.09164859383301498
298.0 94.048498903 0.6506853167712354 0.4458963698320247
299.0 377.4308493380001 0.6526335166154261 0.6802497158294778
300.0 1032.5286142780003 0.684009292199983 0.6838917283287023
301.0 706.6380783979998 0.8519062727649283 0.7888662300687345
302.0 412.44909635799985 0.7624535705961993 0.8320024241101017
303.0 181.79014417900004 0.6686491740078133 0.44906696020895437
304.0 107.765713995 0.7956011579145554 0.6348841365202776
305.0 0.0 0.0 0.0
306.0 516.4449691620001 0.8408526253181795 0.2246057060554021
307.0 1059.9174052829994 0.48660506530873693 0.28233209759486844
308.0 854.5021558020004 0.7110979884077684 0.5176061386677024
309.0 0.0 0.0 0.0
310.0 0.0 0.0 0.0
311.0 0.0 0.0 0.0
312.0 0.0 0.0 0.0
313.0 1667.5779865790005 0.4956497171974169 0.6031984338303068
314.0 1566.7370648619992 0.19209669879677563 0.2295864029931049
315.0 2992.9819879159986 0.3180268149223606 0.3195707138884599
316.0 227.19072788499994 0.780708553533033 0.6041387659682664
317.0 0.0 0.0 0.0
318.0 626.527359146 0.7716010336721625 0.5856729887737429
319.0 263.034983187 0.6266632650554455 0.6897913701671854
320.0 240.20651110399996 0.1869808387638417 0.19819958502621007
321.0 974.4891986270002 0.2947958759244615 0.2610393482915337
322.0 0.0 0.0 0.0
323.0 316.18842403 0.5968076208473854 0.39784576065769434
324.0 3033.8449906420037 0.17089253425671888 0.2141355314529891
325.0 3168.8253338900004 0.23289514364880937 0.1758320685354332
326.0 303.32589802699994 0.637283073013915 0.5657284922584183
327.0 295.470621669 0.18142240995022701 0.070603233079492
328.0 307.02131574900017 0.6857978410776889 0.5788151418207287
329.0 586.3266479939997 0.8750533112298552 0.741828016649585
330.0 64.84074904 0.6161308745896081 0.40667229006315925
331.0 1896.4866176079993 0.5946064895411318 0.2668741256253345
332.0 2606.7090949209983 0.42218667235167673 0.6602632215081388
333.0 1100.4429194789989 0.3464352751646813 0.6116895323816911
334.0 1343.7660440059997 0.3115037524057233 0.47289702652774246
335.0 391.282433611 0.25749300491916 0.24753380805938693
336.0 0.0 0.0 0.0
337.0 1706.9885844260018 0.6005905334677916 0.6256986734653562
338.0 2245.034424003999 0.13846028886715203 0.4081968526372948
339.0 1907.648343259 0.29337435970009307 0.07658303741852952
340.0 224.50253726900002 0.714701219324039 0.6957343184131343
341.0 2061.979362634001 0.5272259333615564 0.540654463434081
342.0 0.0 0.0 0.0
343.0 3234.3072546900016 0.33910354382990415 0.33846500871863333
344.0 12.03622908 0.5760586721656551 0.37843153015697706
345.0 117.25399734099999 0.6030734164812147 0.4936507497182169
346.0 1161.2797349920004 0.5938221432751513 0.39987745062279645
347.0 46.660516273 0.8737429273911276 0.7683511166194319
348.0 0.0 0.0 0.0
349.0 1596.3458390020014 0.17983731411338594 0.3170795286177811
251.0 2350.0492930519986 0.4850475600099432 0.44649862707774496
252.0 341.11679110999995 0.71562989971316 0.011516218393425778
253.0 0.0 0.0 0.0
254.0 292.0608955600001 0.7884169533780784 0.45928892787245046
255.0 151.483910681 0.3534045404725702 0.5804598264393873
256.0 0.0 0.0 0.0
257.0 306.45792200800014 0.7735942601744288 0.4288223801967756
258.0 0.0 0.0 0.0
259.0 1384.359214474 0.38139425539267363 0.13656666155110864
260.0 1011.1154738510003 0.7088439352885092 0.6225211610297383
261.0 3515.8232267710014 0.6388926565485795 0.28726897359526304
262.0 267.1896215 0.3175752125273001 0.5387989609733175
263.0 16.859510649 0.8184036740025281 0.6816671023630445
264.0 1183.031479019 0.522126875076569 0.7290340008592535
265.0 549.3578153059998 0.8314503343360523 0.39716372945327
266.0 2681.745037367001 0.4230288387051567 0.38155052509596066
267.0 664.0018993159997 0.3369648005154145 0.28796773680224563
268.0 1541.1662999200005 0.6592288641396723 0.6516495844995278
269.0 407.785334263 0.6244070373514445 0.6328880118418617
270.0 78.586479809 0.9122077576558077 0.8328422488475827
271.0 1033.5859270549995 0.5626785458456175 0.3830281030388604
272.0 1566.4573745830019 0.6922507203017373 0.4783435865761776
273.0 0.0 0.0 0.0
274.0 227.03317858800003 0.9307484330151273 0.8553116871143237
275.0 0.0 0.0 0.0
276.0 0.0 0.0 0.0
277.0 324.1448142610001 0.6451626064612175 0.5296654838337364
278.0 1136.3292534460006 0.5004986381415913 0.4223151530024514
279.0 978.3416227350002 0.6313164793641464 0.7829402528044398
280.0 1115.925184503 0.5505337031839906 0.31679329883015417
281.0 139.54109898999997 0.8133933340840993 0.5999717433209599
282.0 0.0 0.0 0.0
283.0 0.0 0.0 0.0
284.0 724.315747069 0.36186564474041144 0.2749845225780308
285.0 523.0466334760002 0.27496924211448853 0.25187769570611324
286.0 1446.413228685 0.3261411520968685 0.1090318712652264
287.0 671.0751458530003 0.5303207745936458 0.5561874143249202
288.0 497.9466915999998 0.8757745467229217 0.7713322246273657
289.0 428.04499113500003 0.33940299144952246 0.5437529678142877
290.0 283.54998156900007 0.8092306469943544 0.6935356513973185
291.0 0.0 0.0 0.0
292.0 98.40712626999999 0.5964046192471736 0.3539354976734064
293.0 2068.3149620080017 0.3099261874752943 0.35165001868864043
294.0 247.84697275399995 0.5044519052362137 0.12315928516221548
295.0 636.4021678260001 0.7546563393244092 0.5690920788107074
296.0 0.0 0.0 0.0
297.0 49.391710681999996 0.3570287338361752 0.591027555678722
298.0 363.07937396799986 0.7485147917125282 0.8033644484442185
299.0 2534.6135623440005 0.39312344054290416 0.4170615114130571
300.0 319.0475967600001 0.24772117782717537 0.23642896755146925
301.0 201.828433177 0.7398956742175352 0.6586261648235013
302.0 1222.0191643260007 0.7786879877132649 0.17102663208697366
303.0 1186.4992931879992 0.13760484752305183 0.38170914938567335
304.0 831.588352134 0.35560291643497105 0.3361987377545116
305.0 1701.3055981700008 0.31803921290457354 0.3884714988180996
306.0 340.06209726500003 0.5547785267802325 0.3718545210399891
307.0 265.42505545000006 0.07059967945102487 0.28685761959052297
308.0 815.4056560700004 0.25872547682421415 0.5684388267964224
309.0 0.0 0.0 0.0
310.0 287.9820870900001 0.2353423291935962 0.4656773065674401
311.0 810.3935896730002 0.04039582653510768 0.05779147833618259
312.0 2448.255916892999 0.26944360246801685 0.42716904560268787
313.0 376.877645254 0.13223009422030238 0.6578235669407372
314.0 1110.2498777969997 0.5416032942039752 0.3848131330048221
315.0 0.0 0.0 0.0
316.0 1267.5999211429992 0.6732939241653506 0.6207615922495426
317.0 680.6922904200001 0.4950246253457695 0.5181456232307856
318.0 0.0 0.0 0.0
319.0 0.0 0.0 0.0
320.0 191.63265594099994 0.5790834113592752 0.4645989014014337
321.0 36.14504841 0.4950022105035973 0.38303493116278764
322.0 758.0399069160002 0.2368052472663743 0.612918627091582
323.0 435.94959785399993 0.9022768012241892 0.8079007377416237
324.0 185.746533739 0.7104440802574977 0.5577056429192312
325.0 272.25287115400005 0.12076845835456018 0.42248898475669683
326.0 570.6857073830002 0.16172040279516756 0.12257257567604685
327.0 2195.3126865579998 0.6329193990595099 0.28292538560154945
328.0 2132.936450432002 0.11505510951295772 0.17178941159700778
329.0 1326.2337382100004 0.7247229566632315 0.5349335605434256
330.0 878.4591412290002 0.7726868741079583 0.7327350229476357
331.0 2065.677398633001 0.30733293384236765 0.18428962449556457
332.0 2375.195649248003 0.4260456650028123 0.35992207312133756
333.0 5.3739929889999996 0.30628174709874917 0.31975946296452706
334.0 0.0 0.0 0.0
335.0 859.7471726209995 0.7307406184511498 0.6416135582863065
336.0 0.0 0.0 0.0
337.0 1412.426961853 0.7954494924314679 0.6391353803191664
338.0 1148.1772526950003 0.2996937730758043 0.5358564547933318
339.0 41.425327661 0.8810569798099469 0.7620598484858713
340.0 0.0 0.0 0.0
341.0 1630.9222670549993 0.4807424619183974 0.35268138743308636
342.0 2319.631330365 0.2961517913487525 0.5411091159191943
343.0 278.52724345 0.07048439068521144 0.31979435656094124
344.0 211.68903853499998 0.6703764934996708 0.46873688169976274
345.0 1298.3866663099996 0.4729411661464606 0.28241641812464596
346.0 71.05671561799998 0.5492502106842352 0.3573162716036978
347.0 964.0397513239997 0.5466928294722037 0.48460527724917357
348.0 376.5556525859999 0.35694891799343775 0.19507927410788228
349.0 964.7945425099998 0.48518352273564674 0.29277751177527656
251.0 2262.5398212220043 0.4336502546844151 0.22373041450787604
252.0 998.1894277580008 0.26676728578734904 0.15621050900223418
253.0 419.60924651000005 0.6518414782884532 0.5680261490904818
254.0 85.251266218 0.839299290988822 0.6968749807305421
255.0 96.05092343099999 0.5190662002137583 0.2732712743823396
256.0 1500.4398621859991 0.6113044345695928 0.7689574228714631
257.0 0.0 0.0 0.0
258.0 66.231106246 0.39397340475176307 0.14871317373324577
259.0 178.98913401999994 0.5034739916926168 0.5606512683069704
260.0 73.12243590700001 0.8404628014280793 0.7002351922412804
261.0 532.8747376069999 0.6691810343637548 0.6764689155402154
262.0 0.0 0.0 0.0
263.0 693.5402468399999 0.6304287336916866 0.6456165503025175
264.0 169.823587645 0.6514118334450387 0.6716793827889259
265.0 29.317816904 0.8241986362230014 0.7017965896619508
266.0 885.670531946 0.3845848041267637 0.4213791001422629
267.0 129.891925407 0.1316174169473155 0.046897683803302975
268.0 1063.3366272879998 0.4258579745775847 0.256270115464537
269.0 1558.3039679100007 0.1767265200420786 0.5200130835980598
270.0 1612.0082298149991 0.31567138842234116 0.3304397135492955
271.0 256.79996674599994 0.6833706545962613 0.4786236439723954
272.0 1286.1865907099996 0.3815901784954505 0.2845596162507141
273.0 0.0 0.0 0.0
274.0 118.743318181 0.4025497462874894 0.3242700637926958
275.0 2504.617793750998 0.3320482630231254 0.4896250422554088
276.0 621.9949809590001 0.4963946721735954 0.3976205869065702
277.0 581.996911451 0.4227215762310539 0.44106592023102087
278.0 136.04265709100002 0.8013072383735306 0.7010326072753118
279.0 2339.011928259001 0.38063420315998814 0.11844125288209499
280.0 4.7119478699999995 0.8725718834676552 0.7484743520143176
281.0 644.5050407429995 0.7187705623081453 0.5122727586075315
282.0 107.78971216 0.25119317122177387 0.12739770911213277
283.0 1899.2898811900004 0.21563731915592246 0.43187567715540304
284.0 1308.7852840360003 0.7618519459845736 0.44804428949959113
285.0 1218.5324488569993 0.6381207999130039 0.5498839994706067
286.0 385.291370506 0.7697976985740037 0.6014077032557265
287.0 189.45875407500003 0.7480532122533775 0.5612110075235897
288.0 404.3923196609998 0.8953096323300296 0.8013700796749612
289.0 434.0963215270001 0.4150695217320878 0.31214073092068395
290.0 139.94860355899996 0.9296786752686919 0.8531872377971721
291.0 10.238680663 0.4517525196126024 0.22072438410527348
292.0 1112.8032082040008 0.20120368348900436 0.2947075629964983
293.0 1900.986178933999 0.22583876168864642 0.06823815926458324
294.0 65.36745505399999 0.9253275316472945 0.8978542256267656
295.0 365.49794662300013 0.7586174812124049 0.4973626711193056
296.0 2391.518026417001 0.14365163259286357 0.44675459757506064
297.0 129.480654296 0.5330619918453372 0.55083151955702
298.0 0.0 0.0 0.0
299.0 828.3254211020002 0.6419890123857674 0.2904079873159367
300.0 786.660954355 0.3299061043631516 0.22843464843971967
301.0 501.558066398 0.18596565085369926 0.22048931715749767
302.0 1094.3048588739996 0.7536474760000802 0.6464053447150915
303.0 477.125593323 0.6918869432889384 0.5441895538176214
304.0 691.8582840390002 0.25034470924650953 0.5714025588895414
305.0 94.56161463299999 0.7058373956106474 0.4969313438795577
306.0 0.0 0.0 0.0
307.0 1597.610345075998 0.6105638169124469 0.46323249234687897
308.0 46.30656478900001 0.14285779042084767 0.12447010829412909
309.0 2229.9502907190013 0.42201253240844827 0.4179062778735865
310.0 670.1877793919997 0.720694192222528 0.5661752615254256
311.0 0.0 0.0 0.0
312.0 500.0252504820002 0.8707313465049754 0.7591128595691397
313.0 157.541130876 0.5630010123912057 0.33258629073633106
314.0 1066.3342321790003 0.32177463595205064 0.4268463249724523
315.0 134.984082212 0.81049122685697 0.6606541629748839
316.0 1709.5143074889993 0.49419690534156097 0.3512515343835486
317.0 2301.6283654629997 0.18854725717245877 0.35205319712305444
318.0 1166.493420534001 0.3927284795353868 0.38228264806283935
319.0 2006.3444568179998 0.29785341634082174 0.17760384688114703
320.0 1399.328048941 0.19505238457904808 0.35898603779126664
321.0 72.60760933 0.7939326702783736 0.6274986822437532
322.0 563.9765135210001 0.8248597865790814 0.6884303529833131
323.0 35.611319361 0.6288003124958461 0.4662917819418745
324.0 418.1869626130001 0.5916635488127863 0.581872057550537
325.0 946.2036469299995 0.07885574925966848 0.15906589831170148
326.0 1663.338476723001 0.2365060599577777 0.30843506382892344
327.0 0.0 0.0 0.0
328.0 0.0 0.0 0.0
329.0 1269.4807033069997 0.5747942405465285 0.13702198812740657
330.0 907.1676277390002 0.5005778986157305 0.2150167193403484
331.0 0.0 0.0 0.0
332.0 23.547181057 0.8245716285933664 0.6744273676768726
333.0 3026.1099680380003 0.1307808083766591 0.23543145670632795
334.0 1853.9977302280015 0.3226051927974784 0.5250125927246659
335.0 2195.572868733001 0.5263599260650285 0.7747780644693362
336.0 163.94392049099991 0.48008237308635004 0.4211265908241328
337.0 0.0 0.0 0.0
338.0 0.0 0.0 0.0
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 1963.808844928001 0.4753159624724597 0.11243298057353728
342.0 93.612533493 0.7749680864682645 0.6246925878999009
343.0 926.0369607590007 0.6360586578120361 0.2666514395096306
344.0 0.0 0.0 0.0
345.0 0.0 0.0 0.0
346.0 471.641659114 0.5166115328298964 0.6342689500133291
347.0 2611.3167842200005 0.4781889756962816 0.4514218877743458
348.0 4529.715318497007 0.5158893363974055 0.4963266801514928
349.0 0.0 0.0 0.0
251.0 2826.296982087 0.6814042162203804 0.40015631915683075
252.0 521.6103509040001 0.8098726413815364 0.6763287959300102
253.0 292.374839426 0.6889391660065733 0.49375616060425953
254.0 557.9920033660003 0.6231927494504338 0.44412720760918833
255.0 1014.4247084559998 0.24319052117328832 0.2918324335126943
256.0 1674.6652837329998 0.6297983147931273 0.368248732501148
257.0 184.71251399399998 0.7464867610086408 0.5706835236099059
258.0 2820.693366953995 0.24883160355955497 0.2370349177941459
259.0 2420.458285489 0.5865600230145022 0.6040777839723394
260.0 474.158866056 0.49494826509826856 0.2700457094424902
261.0 99.800122346 0.8528482405414897 0.722248886903379
262.0 641.17111436 0.7887168836467195 0.6383445395103083
263.0 1511.6970173680002 0.5803611777207871 0.5393360027773932
264.0 818.4891218199999 0.8050072122964863 0.6681274095044981
265.0 309.61068982600005 0.6698479283037841 0.386423493368628
266.0 403.97053932000017 0.3301050784842477 0.2302736549675454
267.0 1171.786825975 0.7664477203617973 0.7458047492493034
268.0 1140.5741068890004 0.7414439795215374 0.7080957307805407
269.0 583.5252302520003 0.5662363303288074 0.4788338899813064
270.0 35.982846061 0.40394380976987987 0.15054233488918387
271.0 65.74482087700002 0.45263250425128 0.26862471957651884
272.0 1923.5539083090007 0.4577757333452698 0.3009477385272806
273.0 1581.199715025999 0.22445691167700066 0.527996002743257
274.0 0.0 0.0 0.0
275.0 382.46721437900004 0.8028140406461336 0.7290660812793002
276.0 439.0311171669999 0.6418085520916958 0.4168985173079356
277.0 116.222115498 0.7036339752619539 0.5054459587891383
278.0 910.6431315689997 0.24901183120069356 0.30111395521507095
279.0 1780.8253248389994 0.18094445350778157 0.34216958075506443
280.0 22.88744773 0.8563172819851808 0.729186961569226
281.0 200.415985607 0.9590161436649033 0.9125820736998735
282.0 1303.4444507460007 0.12657094395060017 0.23617731307328196
283.0 0.0 0.0 0.0
284.0 0.0 0.0 0.0
285.0 916.8331160350006 0.7156077750914048 0.5661517948594539
286.0 808.071803655 0.48196181433535973 0.45803028765277687
287.0 1597.1681356530014 0.40857358473984406 0.49744319753429095
288.0 16.743223044 0.40798353843011714 0.24560941430916117
289.0 195.53177615200005 0.6717994408803402 0.4962578662267872
290.0 187.93770709799998 0.698489744175927 0.5116236516889601
291.0 0.0 0.0 0.0
292.0 269.1164177090001 0.6096734197952575 0.7536389796225827
293.0 299.108044978 0.7057645230016057 0.5054939080710876
294.0 1145.4355220360005 0.3164689092371817 0.5095193676906244
295.0 0.0 0.0 0.0
296.0 2876.376530307994 0.18066714617511342 0.1488861389881332
297.0 0.0 0.0 0.0
298.0 67.272602139 0.5802987267452663 0.35892231144880893
299.0 0.0 0.0 0.0
300.0 2151.7747118620005 0.5440458633488509 0.7029079126696882
301.0 1566.7089540690004 0.351295435202779 0.27514544946706243
302.0 1581.7783113600008 0.44965870779660727 0.2089819368088362
303.0 1128.6947975829994 0.24140560128862465 0.3216646393439048
304.0 130.825593156 0.689400143104451 0.5768454536200722
305.0 589.4059671569998 0.28829368724948207 0.3662503541627102
306.0 0.0 0.0 0.0
307.0 867.1827614770004 0.3297089633123386 0.5402853880851742
308.0 2850.7598744609995 0.33304582076711287 0.3637614470313162
309.0 361.05615547800016 0.19107494604627148 0.1908319406670165
310.0 712.5734614830002 0.5379011709182558 0.3228785473710578
311.0 58.807870192999985 0.5211527722727464 0.31732497503775653
312.0 1827.4764220579996 0.29236223158027663 0.12624575668370888
313.0 765.511160923 0.8657630963035636 0.7765172234734237
314.0 52.300365448 0.8512506125409953 0.7386494241913607
315.0 2055.837043277002 0.44233929073370865 0.2218285945060167
316.0 1946.8177604449984 0.4450896980726216 0.30578671488251147
317.0 0.0 0.0 0.0
318.0 227.28427121300007 0.7857746249623765 0.6354598036672908
319.0 527.942036634 0.6570253268636336 0.7214861809000643
320.0 1632.2886271530008 0.15684664132818874 0.13275593494307822
321.0 159.87440198099998 0.7104680906432362 0.5802883130801832
322.0 2711.5306674219964 0.17779639529147181 0.07198787272562346
323.0 1304.9461784630007 0.37056354504097716 0.518284602477468
324.0 250.94626621099994 0.6316841099187314 0.6089839803021947
325.0 399.75300881000004 0.7799419389540414 0.6283568140425096
326.0 37.429816251999995 0.9164917972208796 0.8373186892322088
327.0 0.0 0.344923434433111 0.15617485175569817
328.0 1261.1402550079997 0.5450869670955766 0.21853513238244157
329.0 0.0 0.0 0.0
330.0 0.0 0.0 0.0
331.0 65.211619628 0.6803946797341162 0.45376736584687516
332.0 69.327766714 0.6704872831997698 0.4370362260330152
333.0 0.0 0.0 0.0
334.0 12.457339109 0.4846626160211236 0.36930926087070237
335.0 1040.2222837330003 0.48090609339867424 0.5283491533102682
336.0 2701.716036984003 0.14823029954435746 0.07892602382361485
337.0 2716.2835588279986 0.56634641186331 0.39589317630444293
338.0 1101.6086050170004 0.737949693002096 0.6292221346847452
339.0 0.0 0.0 0.0
340.0 255.58122568599998 0.3380874287326032 0.1586219035671922
341.0 0.0 0.0 0.0
342.0 71.03584641199998 0.7329973557195192 0.5698668905613336
343.0 1983.1759162859994 0.6459984415618562 0.09587423414963214
344.0 267.276145292 0.6148353525126204 0.7137445621605256
345.0 0.0 0.0 0.0
346.0 0.0 0.0 0.0
347.0 1788.2966194290002 0.283138392951711 0.29691013351223
348.0 0.0 0.0 0.0
349.0 0.0 0.0 0.0
251.0 1827.6452508389998 0.5613465848040272 0.4029612604933245
252.0 1407.9223885500005 0.691559674099247 0.5347567457402451
253.0 0.0 0.0 0.0
254.0 0.0 0.0 0.0
255.0 137.44163755600002 0.26707640880791816 0.17692586738832533
256.0 2289.046513083 0.21872487127076443 0.420792483706869
257.0 0.0 0.0 0.0
258.0 2087.485675528999 0.24973728742248344 0.4657058029306089
259.0 858.996787151 0.5031376360736118 0.5214199109484609
260.0 2760.9582390639966 0.48711522110466665 0.34920780307783
261.0 1602.3051048969992 0.3554670096673455 0.34915273426157695
262.0 58.758063340999996 0.5030583592066229 0.5262575104318632
263.0 1277.8637042909995 0.817004468310099 0.6982999574926779
264.0 1176.874174746999 0.6571117615879878 0.5450944993673223
265.0 1823.2829464060012 0.18655380680736686 0.5716993606011085
266.0 0.0 0.0 0.0
267.0 0.0 0.0 0.0
268.0 406.596513996 0.8902963171508194 0.7801770788018653
269.0 0.0 0.0 0.0
270.0 0.0 0.0 0.0
271.0 280.561064217 0.8753613477862715 0.7561797855701075
272.0 0.0 0.0 0.0
273.0 30.354875524999994 0.6008320599673579 0.4442462097021064
274.0 721.0834953950001 0.6691568273373628 0.38083656561370816
275.0 416.27216337400006 0.7432788472479782 0.7422116762123355
276.0 41.39417598 0.9110008465267477 0.8211905467850629
277.0 0.0 0.0 0.0
278.0 0.0 0.0 0.0
279.0 2494.2423294179994 0.2254132667055795 0.2029892786638149
280.0 3080.973964068001 0.37178473276362595 0.12953876063703773
281.0 145.35320884599997 0.22297446423055847 0.12079289837796282
282.0 1545.3068028589994 0.5507312263777387 0.3676755420810087
283.0 620.6614471470002 0.39341529064648306 0.3712822124675973
284.0 91.31907859499998 0.7975487676520496 0.6512929465347224
285.0 31.344464049000003 0.826926973068691 0.6722312609001082
286.0 100.52375285799998 0.5842640300632518 0.3734242826676589
287.0 10.455039281000001 0.6355596101268198 0.5663519637388095
288.0 309.42884931800006 0.3094117759198772 0.5083754608619658
289.0 0.0 0.0 0.0
290.0 0.0 0.0 0.0
291.0 0.0 0.0 0.0
292.0 438.1215909269999 0.8320766107268152 0.7491545275458587
293.0 1902.0528496550003 0.6614186557268849 0.5857451062232832
294.0 248.18030212999997 0.14178796411789496 0.1053054631434459
295.0 428.45866562000003 0.7249225327811792 0.47576714962025
296.0 896.8821991839999 0.877406342459756 0.8619338535161134
297.0 1986.228782893 0.25645007993661123 0.4694633608839084
298.0 367.7462028660002 0.28872428430471797 0.48565817371976217
299.0 552.3933243069997 0.5930074975705887 0.370790471617131
300.0 3111.908778989998 0.3691794344851742 0.37471567486647456
301.0 664.0687919959998 0.9163556471770067 0.8325559651672084
302.0 2075.5457312279996 0.1338709201341882 0.5193992130043613
303.0 12.485127087999999 0.660889141225734 0.521744448420869
304.0 1724.5826520739984 0.19494717846568282 0.3090561689964596
305.0 0.0 0.0 0.0
306.0 479.04321549699984 0.8107902037058414 0.6339663682247945
307.0 0.0 0.0 0.0
308.0 5.743455526 0.7813688169483932 0.603239766399054
309.0 15.751462930000002 0.2360682905475037 0.1807172479298967
310.0 83.155803139 0.7038592737654912 0.6020002870345912
311.0 104.83527394300002 0.32753068151381154 0.1856603534248841
312.0 611.9244450660001 0.5654087553555874 0.40603349141060596
313.0 703.38683083 0.8610800766535311 0.7405766372522936
314.0 267.8590757030001 0.626578178716114 0.12072136036972224
315.0 2.6286724589999997 0.8887082097170432 0.7780919831124605
316.0 2031.2111266640024 0.267863697242746 0.3900615685256704
317.0 1044.6778249319996 0.5728862379445291 0.3829558163942637
318.0 1902.2387775570003 0.24876200516885263 0.2071509063295031
319.0 5.299669549000001 0.8293620397314725 0.6781200698864729
320.0 906.7584648710005 0.3302249127725945 0.09889309749894633
321.0 1246.23779386 0.7702704688612018 0.5890010696489768
322.0 1051.1956119649997 0.26959505291356595 0.25300773006549115
323.0 8.605002064 0.7888445308324717 0.6060836025944479
324.0 499.7624745709999 0.4105686839484383 0.09928545015089937
325.0 1771.9287457819992 0.47065321001615706 0.549774863708756
326.0 1981.778045393001 0.4628438530426929 0.6054767375007216
327.0 1802.6403998020016 0.17552772052643448 0.37730374790095283
328.0 240.11931006700001 0.5270372451540567 0.338012747693561
329.0 2807.3038765969973 0.30531271323136905 0.42658823439300503
330.0 1087.9844644720004 0.31228857523747194 0.5162576206003834
331.0 9.29545915 0.9080435523826959 0.8111050154489037
332.0 1147.0409923000009 0.24925899236390886 0.36246750318697457
333.0 2429.977262826998 0.2456624009683253 0.43626063532143705
334.0 961.7868116769993 0.8576288295866692 0.7300101137901296
335.0 527.6539940179999 0.74092799191107 0.5369242963666796
336.0 2528.9696253600023 0.51958932622821 0.2815270747053315
337.0 0.0 0.0 0.0
338.0 809.128931576 0.5604851535127664 0.20789348419794318
339.0 0.0 0.0 0.0
340.0 2115.4849945539995 0.10028884830452443 0.06465217487503752
341.0 513.6320731870001 0.4932473207679325 0.4633543913940382
342.0 1978.9380633619971 0.4822097846707345 0.3837876559013684
343.0 942.8857479439995 0.6636459525347902 0.5429674822882554
344.0 12.655826365 0.42107081258272855 0.24390851245028172
345.0 417.0434678269999 0.4989235618519806 0.48602227097985556
346.0 43.07492166600001 0.8513170790753356 0.7194830090103513
347.0 1317.8177755150007 0.316307754341521 0.4468816592406131
348.0 0.0 0.0 0.0
349.0 1758.447027859001 0.38543755160839 0.41303389291301346
251.0 0.0 0.0 0.0
252.0 0.0 0.0 0.0
253.0 266.511545669 0.2369259803906121 0.08551156412797896
254.0 2310.2898628440007 0.3139964366052947 0.5378304909226894
255.0 306.24777118400004 0.7507483320480068 0.6800155869416429
256.0 98.50771480399999 0.595007662397637 0.33362217008123357
257.0 486.44282285799983 0.3823914002291206 0.1866779110619075
258.0 1356.7842760409997 0.701763188688717 0.5426237444075305
259.0 1895.6970803319984 0.24275812042439326 0.2311959671351873
260.0 37.55627882699999 0.5944040333907585 0.41644869304517823
261.0 1005.0314083110001 0.2997912524192265 0.19706157196525068
262.0 295.021075833 0.4782354469967647 0.23918606628002875
263.0 169.21452829600003 0.7067085170851584 0.5136969500592661
264.0 642.7201053869996 0.6475843201299225 0.6068135225641536
265.0 1001.6899931040003 0.6095850845018473 0.49904332229623716
266.0 22.703221471000003 0.6738738064366147 0.5971650888341623
267.0 40.431784561 0.9425952396614743 0.8787008340794927
268.0 965.4603434999998 0.6603037749654321 0.25260174885259873
269.0 0.0 0.0 0.0
270.0 2541.379707377002 0.6807921093063714 0.5125749533553023
271.0 120.60847488799999 0.5167072454455796 0.3171013657919447
272.0 2734.9968544019953 0.2969485532234626 0.38452620834519086
273.0 1918.8181971360016 0.399040303989789 0.07763410020588764
274.0 391.267206937 0.6500039441939552 0.09682156566360822
275.0 0.0 0.0 0.0
276.0 42.728167229 0.27190159725213986 0.25036989978082974
277.0 1279.03043165 0.22719437299957274 0.5719764675673893
278.0 2445.444589174999 0.27303336043039267 0.5153383481102042
279.0 436.06067941899994 0.778047447581822 0.6133886457519412
280.0 2181.4948898799985 0.35406801135268257 0.08098664477214253
281.0 555.0468093329998 0.5875483746433083 0.40461141997017797
282.0 220.36542394799994 0.5750747628098608 0.6350479290332454
283.0 1219.5484606879993 0.1925788484104052 0.11892485639741925
284.0 0.0 0.0 0.0
285.0 416.60102603800004 0.5218545237694466 0.33507034537891434
286.0 4.296365088 0.5686696437218345 0.5040204013565899
287.0 1131.2088327830004 0.4375176767874564 0.5389142946162941
288.0 695.7784785590005 0.31485479070089706 0.3314595642686855
289.0 200.711110704 0.33139204506790343 0.12602045878437296
290.0 1152.6675019230004 0.6237165830504868 0.3040113098999497
291.0 1213.4995572870002 0.2807846351564259 0.724266294563946
292.0 387.89660354099993 0.25820533921765704 0.30803227696324426
293.0 73.99687946899999 0.34257090016767583 0.21599940778894125
294.0 1432.3194662340018 0.6698937476507252 0.7411100535382746
295.0 600.191055065 0.7253733544664385 0.6475846376768044
296.0 34.775807546 0.1602737685556987 0.11467809512569535
297.0 175.47179104699998 0.7134607813356029 0.4809538161680867
298.0 33.485990021999996 0.8771731106759013 0.7606227267538078
299.0 1286.018485781 0.3897666873106941 0.5291391226121817
300.0 614.1629298500002 0.5910339758247652 0.24798815731656781
301.0 3564.212612199999 0.40796766159659825 0.5787873464053033
302.0 1060.563294863 0.10220164102760433 0.4061871233148984
303.0 876.5296103009999 0.7282917751956649 0.5739662869250208
304.0 3.5762263890000003 0.1910103193013609 0.29883029178021536
305.0 2386.553342081 0.11160441541664816 0.4382629590555426
306.0 197.28413457400006 0.6834271435889944 0.38241289251795624
307.0 1074.7529802650001 0.6728817254762811 0.5409636623394419
308.0 154.88002935600002 0.560110158248507 0.16944071641410646
309.0 1929.741850612002 0.5464937579635057 0.41553455127418176
310.0 451.74624493899995 0.9085059239929345 0.859133425924159
311.0 565.801803457 0.8855385712647912 0.7820190846807712
312.0 3389.8984316890023 0.14909641329810563 0.41784825675516657
313.0 1593.6593644900004 0.3936950144430717 0.6093735330062595
314.0 757.0444550770001 0.6584307087590064 0.5074440554697731
315.0 2094.9047144170027 0.48645432037186964 0.6121014787641131
316.0 2152.9522688690004 0.412951019298399 0.49480746642213624
317.0 1526.9256929980002 0.23330776726742383 0.19086777853205347
318.0 98.435733428 0.5840196796863293 0.23582575722160942
319.0 2560.50229738 0.1328669220916395 0.08201349652971528
320.0 1564.0153161990013 0.16496194412097917 0.11969781818673922
321.0 698.7777104749999 0.44186348791471963 0.4199799532163588
322.0 85.169144848 0.40797331961016886 0.19405430832429174
323.0 1456.1232368609994 0.3653709272025526 0.1514645612951716
324.0 2044.6069350339985 0.41402208579028515 0.4667053698214769
325.0 222.81254784100008 0.8795703111657586 0.48546071027289506
326.0 149.43816865499997 0.8817324926647956 0.7657058223007417
327.0 951.5835158120001 0.21656120286070976 0.23855824336342268
328.0 2417.1792509660017 0.10872788381630552 0.32120722261618523
329.0 0.0 0.0 0.0
330.0 1012.7656863329997 0.1734158014353962 0.4177684229481366
331.0 55.381786315 0.04271392024362646 0.020538517603467768
332.0 722.8229856750002 0.856220913968202 0.7691601194952343
333.0 86.259954815 0.5185596545791673 0.258734250129734
334.0 0.0 0.0 0.0
335.0 156.62061255000003 0.657171580114097 0.6785320990362496
336.0 0.0 0.0 0.0
337.0 0.0 0.0 0.0
338.0 0.0 0.0 0.0
339.0 2340.0617902060026 0.5587229932904527 0.17767799271336177
340.0 0.0 0.0 0.0
341.0 1335.154654549 0.7562093750339838 0.7510043518805161
342.0 862.6404109430007 0.2651904433642614 0.3603115328462189
343.0 194.273082879 0.9114273356937161 0.821884768277744
344.0 1483.2321330349996 0.30400863190109023 0.504137187039991
345.0 1001.5495026399996 0.7508066542817385 0.33550340624673336
346.0 50.295084251 0.403405650163909 0.3748300466117145
347.0 139.71949757200005 0.4768832996218409 0.1543934446028774
348.0 2000.3858758010003 0.48355752115993983 0.6406476370415229
349.0 0.0 0.0 0.0
351.0 0.0 0.0 0.0
352.0 474.8485661609999 0.7349925191722128 0.5963506098003728
353.0 1100.750911833 0.31259052832308115 0.34040596280690705
354.0 609.9412817530002 0.248370364050552 0.3196242961038283
355.0 455.968319733 0.7913609332290892 0.73246917979456
356.0 1589.2189984160004 0.6233553200104465 0.4225466858152247
357.0 45.188780638 0.6525164400869431 0.45465329186294184
358.0 164.22440498499998 0.19624330989874286 0.10351387408995093
359.0 482.4478924659999 0.8249729861762597 0.5370665844057122
360.0 0.0 0.0 0.0
361.0 1176.8780857480003 0.7764295230599543 0.6124271745787639
362.0 403.0514233950001 0.7995415007736832 0.4507332815351486
363.0 1287.2050290299994 0.6024226610277504 0.7275879097882915
364.0 1548.5215722759997 0.28910449417617023 0.6228291922697252
365.0 499.1510405239999 0.873351780197348 0.7457042968459622
366.0 194.94047591399993 0.42613954062056203 0.2249481517382512
367.0 209.949412739 0.8466400635112987 0.7304210904480964
368.0 1918.5443477729998 0.5842658808790943 0.6423946228152817
369.0 1382.3358429469986 0.15216192506013282 0.1348181004854544
370.0 246.05920665000008 0.80140426040496 0.8207709113680723
371.0 0.0 0.0 0.0
372.0 223.97727079500007 0.9277747824647173 0.8518457369435354
373.0 44.863082787 0.7279671049464336 0.5379559571862196
374.0 554.4091296180001 0.556248847688131 0.44912347105585737
375.0 294.3947587550001 0.7258691222239176 0.5428937579538553
376.0 153.771010286 0.8179967703781159 0.6876412642916855
377.0 0.0 0.0 0.0
378.0 1728.5384410879992 0.3253186898522946 0.1968329532902291
379.0 342.651617719 0.44837451347473006 0.3261789876086206
380.0 0.0 0.0 0.0
381.0 796.238785886 0.06931341078634246 0.3207657759024258
382.0 42.635314232000006 0.9302410459734362 0.8569216770859964
383.0 460.61164707699993 0.7750335744942268 0.5889650332069171
384.0 570.4531000750001 0.6750566948004744 0.07027657630768946
385.0 497.5555711570002 0.6224945294750599 0.46025903818752295
386.0 516.3261391080001 0.8164271359218329 0.7922916311190452
387.0 0.0 0.0 0.0
388.0 0.0 0.0 0.0
389.0 5.44855625 0.8528116527684465 0.7158984874777411
390.0 1381.6223356690011 0.22058446179953675 0.28284998317029747
391.0 1593.5547397569983 0.11925907827619953 0.09024425886489632
392.0 74.64310654499998 0.6869992933956317 0.47941757857139516
393.0 317.0806825519999 0.8413602687229612 0.7720368711221964
394.0 500.32087444000007 0.3383888441882441 0.4135279374197219
395.0 172.14813586400004 0.8614523168086513 0.7346864882602235
396.0 1173.0599701070003 0.3108709270554774 0.5610624974813545
397.0 114.31056352199998 0.16838288396125028 0.08180589871754494
398.0 0.0 0.0 0.0
399.0 1444.043623312 0.4744016716414172 0.5416763560135472
400.0 1173.648022191 0.5083666429952555 0.32212719198179535
401.0 408.74514388600016 0.36264356586894425 0.3977761385886846
402.0 33.683682678 0.5296222468118864 0.29756769046415105
403.0 608.5758181479999 0.7586214451475606 0.5554628080314619
404.0 924.1887581999994 0.46392243726601223 0.20908340492546962
405.0 1457.8027263080012 0.3991060599436852 0.6239075463199758
406.0 240.84705309100002 0.7699740347927375 0.6427655712771779
407.0 628.487795173 0.8879871873866584 0.6046442778070016
408.0 131.60168874899998 0.8259381099650511 0.6871181550372745
409.0 1359.2486447690005 0.5405062926883543 0.32309067407194303
410.0 1119.962918493 0.6607232408181932 0.5073832343906525
411.0 1062.7541382099998 0.2526223639562342 0.0980860444598065
412.0 15.248141598 0.8493847217186813 0.7279711675840403
413.0 229.56055446999994 0.5823452343264556 0.3700667626998581
414.0 264.48844224899995 0.6321985670960579 0.4954293337928221
415.0 255.9058592709999 0.4451180789991632 0.20322250348597806
416.0 47.345765214 0.2999464377467335 0.14343804673149593
417.0 659.8570507580002 0.7773500997254208 0.10286717655289294
418.0 172.95803137800004 0.12900554979124645 0.041758774504903944
419.0 49.822275169 0.7871616036922031 0.6080407445851066
420.0 444.56457727999987 0.343868040490199 0.24092784976149065
421.0 370.87991490999997 0.7553886903076754 0.7806570849328611
422.0 336.65894805 0.7923038216746112 0.6927387552651687
423.0 54.14526470199999 0.7802803838012851 0.6259111419464961
424.0 346.78857467899996 0.3263302421248811 0.17413971311546492
425.0 64.622165209 0.7663848206088747 0.5589136614065612
426.0 0.0 0.0 0.0
427.0 1009.6145826170002 0.49111634715549995 0.6599394887485391
428.0 0.0 0.0 0.0
429.0 195.02799186399997 0.604978258342331 0.4015858506081204
430.0 1518.4234283060005 0.6605274860703582 0.5398871463948147
431.0 96.52969540299999 0.4907144201740456 0.23327048703161848
432.0 269.45569236399996 0.6938449951751836 0.5201432412435391
433.0 1591.4633593480003 0.5808946822457451 0.28511274918971435
434.0 29.767247530000002 0.7287354117726816 0.5528817301975216
435.0 892.2316326689999 0.5587682709184525 0.1893447821474698
436.0 648.4659442560001 0.9090873283423785 0.8897736845116732
437.0 1194.498657748 0.5064661305404566 0.54785567013143
438.0 267.493755179 0.5784225862987917 0.38370693890291385
439.0 0.0 0.0 0.0
440.0 2978.231354808998 0.7192661315602782 0.29465662315025776
441.0 16.768888224999998 0.21669182304381307 0.0698568395387052
442.0 3.46528744 0.9150743341000155 0.8249943503387425
443.0 0.0 0.0 0.0
444.0 1695.2116174400003 0.4684305759794761 0.2659263709869235
445.0 0.0 0.0 0.0
446.0 0.0 0.0 0.0
447.0 1296.1052019999993 0.6121267720079895 0.4730843444121754
448.0 0.0 0.0 0.0
449.0 1531.4542998590005 0.5180201049832671 0.6867060072678848
450.0 588.5891464319998 0.8446040359552703 0.7077042283158528
451.0 1212.9110059679995 0.40015711606511606 0.1165387852179143
452.0 454.74939315800003 0.9338349521219563 0.8770668794781832
453.0 555.212734875 0.36806248550420523 0.16150031519448863
454.0 183.200204254 0.8918840129356725 0.7849925526996439
455.0 487.68298132999996 0.37603273274194665 0.36106992880881034
456.0 97.88401168800002 0.14006027729038995 0.45018004226815267
457.0 589.3387227310004 0.6115189206062804 0.6718662898161124
458.0 536.727983763 0.6219647096624692 0.3271347890980443
459.0 34.768573786999994 0.3687424594709235 0.342330873442547
460.0 2.850476318 0.5867345465399925 0.4565272386389981
461.0 16.466633637999998 0.6833083633751103 0.4390803392395054
462.0 12.715360847 0.33669257110863154 0.13902112376398287
463.0 342.98068068000026 0.2781779551146025 0.5305493054583182
464.0 486.5362047889999 0.17019648296728432 0.21509813496140218
465.0 102.47538480300001 0.6779287757172825 0.45807845024741706
466.0 2339.800533790999 0.2869123708509387 0.41922578436567076
467.0 382.121674928 0.7901628010497067 0.6715441258012335
468.0 627.3379275159999 0.6498412448433817 0.7399585758039996
469.0 1215.3298755110004 0.624941678875238 0.5189264291669169
470.0 0.0 0.0 0.0
471.0 29.008018585000002 0.9585418908783113 0.9117396289081608
472.0 2286.328851834 0.5349820216079232 0.2899844381093366
473.0 0.0 0.0 0.0
474.0 1781.4827775380004 0.1326900016421744 0.36415882578094677
475.0 277.28431412500004 0.6279037724777169 0.6163416253999799
476.0 0.0 0.0 0.0
477.0 2544.8965448910008 0.5959163198382033 0.42429011245363646
478.0 255.12033158800003 0.6930400961472426 0.35204350569503917
479.0 180.520737824 0.7722085809046643 0.5579832154132814
480.0 220.12685670399998 0.3301357163464562 0.12560010504406655
481.0 759.080468884 0.8239605912952226 0.7083960281328904
482.0 967.9537577430004 0.8092591297380828 0.681362538159798
483.0 0.0 0.0 0.0
484.0 0.0 0.0 0.0
485.0 665.5824133290001 0.7220971039640863 0.6302797350765008
486.0 1811.846198111999 0.4731294899213246 0.3258608621062331
487.0 537.2917027509997 0.4123064790695039 0.19675489736463356
488.0 232.343162752 0.7957196024096994 0.6362188209745695
489.0 611.3641684490002 0.04137764785497659 0.06444263540648937
490.0 161.974778567 0.6303675151590231 0.42625358587567835
491.0 491.2914539200001 0.8469533157485412 0.7163149239539093
492.0 398.32549412399993 0.4382189358350199 0.5385305636258628
493.0 1472.7546939319996 0.5998694818556579 0.6700095469772709
494.0 1980.945548232002 0.7302264191229381 0.7004228081193762
495.0 366.4272053619999 0.24447701686389953 0.7760524116652707
496.0 968.6134507500002 0.5923068154437173 0.29951498061754717
497.0 794.6495214919997 0.7433070193820774 0.617529131829368
498.0 0.0 0.0 0.0
499.0 918.9244007020005 0.44367279867683146 0.10173475206458142
500.0 0.0 0.0 0.0
501.0 742.2414747030002 0.4680102184811435 0.23859231210284115
502.0 981.4391193630001 0.5462958632111403 0.24833012804958235
503.0 809.3442956700003 0.8305213924243665 0.6425837447979565
504.0 257.52663253 0.07287472227845482 0.37277991599499133
505.0 620.0549541630002 0.7521553749854484 0.19896657895536976
506.0 2324.904707966997 0.2816393859346363 0.21171002835165123
507.0 132.865575659 0.8784563302164196 0.7571248660249957
508.0 0.0 0.0 0.0
509.0 1525.6108548689988 0.4757598182706128 0.12345024117365844
510.0 41.116630262 0.7791058233588737 0.6064742163716748
511.0 146.28400071000002 0.48515408864052706 0.37778141860934455
512.0 207.52863971799997 0.44908094951892746 0.2280336217775624
513.0 2181.9965502299983 0.6697844934329078 0.4024606870109027
514.0 149.65347698000002 0.36218610419784164 0.3910990573580583
515.0 857.3906329850003 0.3755923409073816 0.16283058442356485
516.0 0.0 0.0 0.0
517.0 85.499287245 0.6904606369740905 0.44888905567354226
518.0 240.894390458 0.6625165433816883 0.23540545425326317
519.0 2144.896557536002 0.30698935033256625 0.24665860875041903
520.0 0.0 0.0 0.0
521.0 387.4078045209999 0.8673380198051803 0.7385815721649016
522.0 225.742646418 0.4641937662409689 0.32064434467468034
523.0 942.4592535100005 0.42398229072496063 0.46167411586207796
524.0 486.81228321 0.6504171183503902 0.5170460901822441
525.0 337.0616144409999 0.8850690831378457 0.7705111893851493
526.0 364.1109989140001 0.447050707155318 0.24074414670589278
527.0 62.29415690000001 0.40423185329115785 0.20255268654267314
528.0 406.3398204149999 0.7932405758798992 0.6212418953532595
529.0 2817.6325351810033 0.08250473225905587 0.14334002306028604
530.0 263.110726194 0.877157433656808 0.7465516200955709
531.0 647.3728212770003 0.5352035750920001 0.6206342054656779
532.0 10.462788236 0.8913309837851602 0.7804852658067009
533.0 1123.8537722769995 0.48026109548786877 0.2372210455357551
534.0 0.0 0.0 0.0
535.0 1855.688974343999 0.14297167086402843 0.4755313611822347
536.0 964.0800766329997 0.23006060842656006 0.3044639878863908
537.0 130.34593067199998 0.7655067029258733 0.5610841826302362
538.0 2301.319567713 0.5442019135137108 0.39257006788641796
539.0 27.534093456 0.7793317644927475 0.5979544090652466
540.0 1450.3295915339993 0.6417632523338116 0.2834842822287319
541.0 319.68266595099993 0.6797202895426051 0.5395495747559009
542.0 48.696673041 0.7701838813828553 0.6366576103924
543.0 53.21089327600001 0.090745689173091 0.07230585691687559
544.0 896.9543786410001 0.6012609316890067 0.7033890160276044
545.0 177.60163487399996 0.7738550649781449 0.594083060079655
546.0 427.7843565790001 0.7491534953874982 0.6391010882599518
547.0 0.0 0.0 0.0
548.0 30.268034549999996 0.8621920046669455 0.7291718446576138
549.0 283.175103443 0.6447510252186996 0.16100836909574207
351.0 1554.5152110679999 0.33100965439596686 0.14727705367615043
352.0 1375.9397245039995 0.4382844235946143 0.2499770134504043
353.0 0.0 0.0 0.0
354.0 942.2983368589995 0.6687894552338094 0.6076121344220344
355.0 446.917527496 0.5869336966702415 0.6489981829605573
356.0 376.0153925949998 0.6643799043472997 0.3769974969924547
357.0 0.0 0.0 0.0
358.0 0.0 0.0 0.0
359.0 894.3090457989997 0.1862599952061609 0.49911446787605335
360.0 189.13868114800005 0.44116222469820215 0.20524955002745776
361.0 1180.0936393080003 0.7383249071486949 0.5621708119520612
362.0 1291.6934569049997 0.8771732843870028 0.7729043659940753
363.0 32.75931163 0.6319336141454229 0.435629951231129
364.0 0.0 0.0 0.0
365.0 315.31555682400005 0.5807868199946274 0.3576190544946335
366.0 40.01279693200001 0.37702583888288477 0.09591750263112002
367.0 138.69267048699996 0.485036775838912 0.25357001316143235
368.0 79.46620300299999 0.9376947443871348 0.8806492428651471
369.0 2663.425807605998 0.3193656155632599 0.43979712685935746
370.0 32.669541095 0.393058653082965 0.19940041714709575
371.0 946.4814369440003 0.917548725119477 0.8300405459069187
372.0 219.60774940100004 0.6141786082882236 0.40956891540103196
373.0 0.0 0.0 0.0
374.0 1290.1507150610003 0.046294936273014495 0.4319936081599729
375.0 1941.3626567179997 0.3303661879220057 0.3751503379022453
376.0 1719.652752361 0.1910103546954771 0.0534473044888585
377.0 0.0 0.0 0.0
378.0 615.9373965620001 0.6116898568005793 0.2898146940850597
379.0 1871.4782438270022 0.3279283269209399 0.47318094467830796
380.0 0.0 0.0 0.0
381.0 290.05397918500006 0.3743670323306177 0.25589716894082576
382.0 802.419578584 0.6982660696048655 0.4823764057669695
383.0 578.3210812430003 0.6576900204929896 0.37339320452036995
384.0 949.9562596499998 0.6009220925484161 0.5143180787275144
385.0 341.69748994700007 0.6405037330823857 0.4071928247197601
386.0 2039.3995269329994 0.2209352120261425 0.27461797999311416
387.0 16.08713984 0.936107819845576 0.865199072195264
388.0 0.0 0.0 0.0
389.0 703.4626402870001 0.7564163184931849 0.5682260603796262
390.0 1415.1671917609992 0.22089927595404305 0.4295699310555659
391.0 0.0 0.0 0.0
392.0 1699.9009992590015 0.07680790637690077 0.3791005259955918
393.0 2256.645377058998 0.5540911912801982 0.5931803317515174
394.0 280.04361218100007 0.5603710202174141 0.6565144768461244
395.0 0.0 0.0 0.0
396.0 0.0 0.0 0.0
397.0 659.9442505549997 0.7974054061682193 0.7331980184234385
398.0 477.2961482270001 0.26630221172859153 0.32891914812822687
399.0 1077.8488869120001 0.5669024329384574 0.4489513696414789
400.0 0.0 0.0 0.0
401.0 483.23839664000013 0.8153335277644033 0.6510362203831369
402.0 477.2688071040002 0.03301166136307931 0.3854914451373915
403.0 0.0 0.0 0.0
404.0 1006.811183555 0.623491874672826 0.4672376948321054
405.0 76.742229211 0.6152472387323362 0.4260517782924588
406.0 1315.9777196659988 0.5537286549811318 0.07487198739427255
407.0 647.6320562240004 0.8546532504984089 0.7532556440065111
408.0 608.7509210290001 0.3152411608389148 0.24670232038313053
409.0 328.65204745600005 0.4503146704012715 0.10002773097622755
410.0 31.779647976 0.9671399565420433 0.9299117622607557
411.0 530.673671057 0.7529382289744283 0.5539221655346461
412.0 0.0 0.0 0.0
413.0 1346.1408972780007 0.6443015905448797 0.6824754233228854
414.0 1954.2358570000013 0.04664972852294075 0.24907943523914028
415.0 1088.8176842 0.46896075729297226 0.389595543569617
416.0 0.0 0.0 0.0
417.0 0.0 0.0 0.0
418.0 1912.5793016100008 0.2921474321174475 0.576906335566752
419.0 1528.1409179929988 0.42745374103500416 0.11044840716330771
420.0 59.60790261 0.5507717967778525 0.4094531908484673
421.0 0.0 0.0 0.0
422.0 349.9080583439999 0.47871480412328377 0.26411732689509326
423.0 689.1175045739999 0.11098012409058675 0.29400954601990054
424.0 204.50129145300002 0.3880323761885251 0.2533211096913341
425.0 197.83725361000003 0.446525475126529 0.45061433283407254
426.0 1179.591324953 0.502162888591922 0.04572021020306032
427.0 2474.4166526559984 0.2503490996556952 0.28597594213204147
428.0 154.38214778100007 0.7406507232514224 0.7609872543003325
429.0 910.1079190129998 0.49593828611373275 0.6740079598593917
430.0 0.0 0.0 0.0
431.0 687.1926295760007 0.41876954768545466 0.4670156543685523
432.0 628.2252244889997 0.30093768694702555 0.5513515207285878
433.0 0.0 0.0 0.0
434.0 0.0 0.0 0.0
435.0 0.0 0.0 0.0
436.0 0.0 0.0 0.0
437.0 559.1463515449999 0.9034791448851319 0.8338529625600799
438.0 568.3526720680001 0.9018549902535931 0.8438268326642463
439.0 876.9002027349999 0.29024499738847714 0.6460504464178116
440.0 353.1653129950001 0.623090673546059 0.7080320810791195
441.0 332.464811199 0.321809137268508 0.6127076854585636
442.0 44.471272192 0.8777440203004263 0.7730727350006751
443.0 106.235423528 0.2368970793894489 0.11019849864359314
444.0 1409.333160016 0.45138133978012573 0.7489231682895574
445.0 547.9179808590001 0.7708591849865721 0.3087156451197693
446.0 0.0 0.0 0.0
447.0 157.724991281 0.7895886257775773 0.6133944335202938
448.0 787.910029738 0.17633318852396143 0.5329775299413743
449.0 421.3608557909998 0.582743042425707 0.3434918378108527
450.0 0.0 0.0 0.0
451.0 1624.8417643779997 0.33263552689940923 0.20098988386818034
452.0 46.555553017 0.50271011045117 0.09905065756909738
453.0 72.93750459900001 0.7650976500115197 0.64891613780865
454.0 2784.5946585930005 0.24007142592970682 0.09175321453334567
455.0 712.1371702870002 0.7890799994987769 0.6464786597087852
456.0 663.5556262670001 0.3522230048229418 0.5764876677226566
457.0 210.27098505100005 0.6577627047117017 0.4091568581193917
458.0 1410.6878777139991 0.6075956124847547 0.5415042489647589
459.0 219.50425102399998 0.48487631003718823 0.5786436315661772
460.0 1907.6751308490009 0.34474900399015107 0.3161575648741988
461.0 0.0 0.0 0.0
462.0 15.710937901000001 0.40255471849185664 0.26142762683279824
463.0 1281.2653257379998 0.5930131439655155 0.29678123474356705
464.0 0.669070803 0.7335394124857171 0.5388129318841034
465.0 197.020090663 0.6380084251325259 0.3775269030647971
466.0 0.0 0.0 0.0
467.0 492.85434385800005 0.681843477410165 0.4272928766348716
468.0 81.97760386199998 0.8171163306669258 0.648360717082909
469.0 1286.8537463340003 0.23649685099439308 0.2114385769401859
470.0 1097.1664770079992 0.7196688754447615 0.6398962467617956
471.0 1162.5887872010003 0.4176588315100996 0.4397977610174688
472.0 0.0 0.0 0.0
473.0 124.16501370499999 0.8864491011667999 0.8241877379100335
474.0 1251.0919196209995 0.3582638002222556 0.4949930140905873
475.0 810.623744227 0.7865528780814023 0.7006921833304378
476.0 0.0 0.0 0.0
477.0 0.0 0.0 0.0
478.0 0.0 0.0 0.0
479.0 352.87666847800006 0.46817026217916097 0.2887691240299982
480.0 1121.0996693099999 0.47634667393923685 0.2672994544858638
481.0 156.94434207700002 0.6038561309133161 0.41455930535698293
482.0 420.6157156270001 0.6530079110975073 0.38762038198473653
483.0 1971.685878213999 0.4330197022650153 0.37073460670367564
484.0 795.2516393370005 0.5997186569142161 0.6151729041847113
485.0 115.84913509200001 0.4884928016363196 0.24772013312078447
486.0 1864.3900080869987 0.08649212161072137 0.2390231038740562
487.0 873.1507778410001 0.5030806276317787 0.3588070756175193
488.0 1274.4481132310011 0.057663305635348536 0.1417678372474705
489.0 1105.039490787 0.5440447204582876 0.19411678910729194
490.0 1272.7365125470005 0.6335270759402895 0.1460053038520923
491.0 1668.690732809 0.25320603401087916 0.2610526623562983
492.0 157.20336083800007 0.7911289990152648 0.5420950121071213
493.0 2376.9995390190006 0.2182803666686205 0.3341450939562969
494.0 1394.7188619879983 0.5697241664181832 0.5445952074904609
495.0 311.0233356989999 0.9046667210269441 0.8184251895341514
496.0 0.0 0.0 0.0
497.0 0.0 0.0 0.0
498.0 815.1782274970002 0.27520680990757007 0.8190114859509869
499.0 252.22605730500007 0.8279619251134643 0.685730705136698
500.0 37.850041696000005 0.5158145588964054 0.3707678036297294
501.0 1683.8181495829974 0.2697302241739754 0.2411667801907066
502.0 902.90117969 0.2918525967084767 0.41631862197671815
503.0 21.066873297 0.870971492831512 0.7623100451512299
504.0 106.70220227400002 0.8242164981906128 0.6705990362893909
505.0 0.0 0.0 0.0
506.0 381.0029454850001 0.25305499898267386 0.14871356220048149
507.0 960.8650862819993 0.3843876400627569 0.21300830375668126
508.0 337.115770361 0.11429334860247888 0.0831444366477421
509.0 764.6377692800002 0.5985221111179028 0.7035250572430305
510.0 66.482255924 0.8814138317002126 0.7773693556655733
511.0 101.49168326499998 0.6477197058138715 0.4127788260004123
512.0 835.5374053839995 0.6506208983347628 0.4987322113739372
513.0 282.507964 0.45247029223432084 0.42588194068462537
514.0 122.40915873899999 0.1694757026478399 0.07451335646424419
515.0 247.14676088300007 0.9415394907355996 0.8778117291944424
516.0 80.41376203699997 0.5620273107440359 0.0889396657990489
517.0 45.943001452 0.7951123735025639 0.600303275856191
518.0 204.70108021200002 0.9061483215666998 0.8097744386113752
519.0 1501.9151357639998 0.34799519151334235 0.06408026260013922
520.0 1139.617476391999 0.6362631001107675 0.5309732773712091
521.0 0.0 0.0 0.0
522.0 1649.1150785790005 0.2127286959295197 0.2883118880009174
523.0 0.0 0.0 0.0
524.0 643.5903822670005 0.6054584555770491 0.44866872801348706
525.0 0.0 0.0 0.0
526.0 567.5074955469998 0.6682896290164996 0.6266362841207075
527.0 1606.9921084020002 0.35172264893165606 0.0967951904956303
528.0 323.1011081850001 0.11108519467828369 0.4132446284269898
529.0 675.2519267229997 0.7096469521659143 0.7074906123067606
530.0 1213.8854842039993 0.5814658030054373 0.04555860927097884
531.0 0.0 0.0 0.0
532.0 481.83604556999995 0.5492170457923281 0.21531858806910295
533.0 698.7198751110001 0.7745806390428893 0.5163723395403603
534.0 0.0 0.0 0.0
535.0 838.7713906889998 0.4715417780464075 0.3597351031535399
536.0 0.0 0.0 0.0
537.0 2132.2385196440005 0.16346507346891223 0.3645027889878732
538.0 548.4240602150003 0.7271868509409946 0.6438849697843552
539.0 752.5839963039998 0.8814504471565903 0.7635846756245879
540.0 804.7495474129992 0.45201560181797473 0.6141274149456689
541.0 576.5783047569998 0.19716950532807306 0.32724395309143
542.0 0.0 0.0 0.0
543.0 0.0 0.0 0.0
544.0 62.607442199000005 0.6243023755775947 0.5569109503501757
545.0 0.0 0.0 0.0
546.0 1104.744636656 0.22578316279078608 0.20151449659711498
547.0 756.9250646909999 0.3799672672322 0.5568574964279008
548.0 176.39949763599995 0.19404345422737496 0.08608091739858871
549.0 13.30423042 0.943198558340276 0.8823221493726445
351.0 691.5896119699997 0.7823555071355549 0.6129513810395542
352.0 517.2291212499998 0.41857633038632575 0.18551611205045823
353.0 1044.4598925700002 0.48589672515928617 0.292980428503697
354.0 9.455491319 0.902157251390081 0.7989892833041935
355.0 0.0 0.0 0.0
356.0 782.0804050309991 0.26407459182672055 0.27194765076288696
357.0 2164.2801934679997 0.2911416229627061 0.3014014191668618
358.0 1024.1757645759997 0.8807645770747201 0.746422709320943
359.0 0.0 0.0 0.0
360.0 271.598774024 0.858983215444137 0.7256513585384952
361.0 735.8573373820001 0.397121168158149 0.5789113894787149
362.0 1361.4508683359993 0.7350718245411598 0.5381400708107644
363.0 533.439926463 0.6451579350583626 0.4853048118730138
364.0 96.70030062199997 0.8142235758575164 0.6304577942027955
365.0 42.803341513 0.8165245572978127 0.666591490811562
366.0 1292.682521117 0.3604371901936835 0.5514725693596811
367.0 2050.9711325860003 0.4155221365918032 0.20778473033732311
368.0 169.51079707700003 0.8300133635035071 0.8230809205514852
369.0 521.1852167359998 0.06047586588332096 0.4174361114210282
370.0 611.3712227150003 0.912449783974297 0.8225431842472753
371.0 1035.7257441600002 0.2437243091582904 0.31689747749301267
372.0 1.977586144 0.8439072604625607 0.7282976511549583
373.0 1996.2236264199985 0.20127384201687692 0.1754254730619795
374.0 0.0 0.0 0.0
375.0 0.0 0.0 0.0
376.0 408.0682937109998 0.6825324407378085 0.47373035711311684
377.0 779.1718219130006 0.257406735470073 0.613459771996022
378.0 178.922198337 0.7438906640671652 0.536641328392738
379.0 591.0753273830003 0.8428407827935391 0.6958590983092171
380.0 0.0 0.0 0.0
381.0 490.0725980239999 0.6390061165895814 0.5716049359563773
382.0 713.7324384590002 0.6730558198944175 0.4330325077071228
383.0 74.270601726 0.42748200028797423 0.2579661936696012
384.0 35.045824241000005 0.7656702528954089 0.5795175516650597
385.0 572.6946886290002 0.5991257495950062 0.4281046059050669
386.0 0.0 0.0 0.0
387.0 1302.0022613640008 0.3216428653940708 0.6532855750527291
388.0 983.1957684850001 0.27457929860860586 0.25263792070457636
389.0 838.6180385539998 0.285505268170261 0.11861004181006901
390.0 719.325069303 0.7624791624825098 0.6606999805788609
391.0 527.8176888379999 0.8954932581281833 0.7911765766371499
392.0 448.608403659 0.5606065062247833 0.5868527467663742
393.0 2230.592740167003 0.25735817699930363 0.7568387817464924
394.0 275.0784474100001 0.7280943022981664 0.5286021977069869
395.0 1291.342797715 0.4027752477886667 0.2542109747010638
396.0 220.86983645299992 0.43244262301569625 0.5173816593167718
397.0 0.0 0.0 0.0
398.0 603.1500526690002 0.8256724182525161 0.7813582732172512
399.0 139.298033461 0.5940904776386523 0.38114230333480026
400.0 1327.871825599001 0.385850101716341 0.23005586802936803
401.0 0.0 0.0 0.0
402.0 420.3242495589999 0.3345444280235202 0.15577546570446185
403.0 2952.419899363001 0.40280902260913654 0.19459387017195814
404.0 716.0277366549998 0.5070033630911939 0.20773827046043988
405.0 134.895993274 0.7295964697647005 0.6504748240074847
406.0 0.0 0.0 0.0
407.0 1400.9919606010003 0.06883440423333458 0.29398873526701924
408.0 1251.570146114 0.6043312607967988 0.6613163316980208
409.0 41.104010658 0.7524972730818611 0.7740219480266275
410.0 341.10253910099993 0.7067732388848804 0.6219169987170745
411.0 0.0 0.0 0.0
412.0 156.624973174 0.6401448693345438 0.4062262831832719
413.0 1721.0390129110006 0.20317777938981332 0.34976104597898594
414.0 885.5810728730008 0.34745160659090013 0.43904231524609333
415.0 734.2751233649997 0.682422012951558 0.6819643874352339
416.0 83.49342823400002 0.4550917509565682 0.30159445940647794
417.0 1528.304592558 0.4224429562248404 0.5439612207546245
418.0 91.14730111600002 0.10855081909803152 0.16318484707863393
419.0 686.71381744 0.3923553335859747 0.4680670460831178
420.0 142.16277848399994 0.9265675923081177 0.8476848591651858
421.0 120.91561352200002 0.9089761337721843 0.8164775917546968
422.0 660.9286729179997 0.907258456575041 0.8968090286268746
423.0 161.72874755500004 0.5811331018144488 0.36413859725810266
424.0 299.76094990999997 0.5964187968242213 0.5795537221204745
425.0 0.0 0.0 0.0
426.0 1869.474617467999 0.22881894122183372 0.35824014044532254
427.0 1929.313565754 0.23252517411873622 0.24080244371791562
428.0 1667.897722100001 0.4848583298470552 0.5007371048573835
429.0 0.0 0.0 0.0
430.0 0.0 0.0 0.0
431.0 891.6374160379996 0.9222828747563889 0.8404434178577901
432.0 519.24412434 0.5019790328049524 0.6259770235956408
433.0 0.0 0.0 0.0
434.0 298.966547228 0.8420391254606541 0.709378889788043
435.0 157.87356479199997 0.3524189579031559 0.1607799948660451
436.0 374.35102289899993 0.6001900673200145 0.3228172000402623
437.0 0.0 0.0 0.0
438.0 2466.0975719949993 0.33416582846845516 0.3910247161078868
439.0 81.50941780899998 0.7808887690941785 0.6148881083785913
440.0 2523.5071102230013 0.6175618969624974 0.27071302955631066
441.0 1579.1554828220005 0.048264704700700115 0.4346891940736653
442.0 252.62947960200003 0.6881294772860252 0.47483103168070595
443.0 863.3727167980002 0.718267233906876 0.5280636616005957
444.0 118.55115288300003 0.8147311718667065 0.6451472086468925
445.0 0.0 0.0 0.0
446.0 1349.388802162 0.6979846992770306 0.3972982292265268
447.0 145.37150985599996 0.8908147629968242 0.7788421209096602
448.0 988.1643338829998 0.7731052515382435 0.5506133322759605
449.0 702.2785225179999 0.6743994917601629 0.4737493308486136
450.0 0.0 0.0 0.0
451.0 0.0 0.0 0.0
452.0 597.6573377359999 0.41297062865286144 0.21441130203659697
453.0 474.3120573319998 0.1646122398219467 0.06288594430137819
454.0 520.617618297 0.9390508322463375 0.8807393473129558
455.0 1564.7953850900003 0.43541238048865083 0.45185905382318897
456.0 0.0 0.0 0.0
457.0 71.73875988399999 0.4886095888770205 0.2811871658628224
458.0 1606.9614002690003 0.23973910776983953 0.15650301686448095
459.0 1858.2072000309986 0.37276909087003285 0.2157852497915459
460.0 1083.4182123859998 0.4046763989291093 0.47346119945862986
461.0 2065.185323664 0.3452213882217075 0.4112726402912747
462.0 1491.3121611959996 0.483249087588585 0.33532665181572124
463.0 1188.8680160220003 0.6996765978398227 0.7157071983867385
464.0 128.44318665900002 0.45517436349241436 0.4314720779297722
465.0 368.01601847500007 0.42730619102739703 0.5071225430264857
466.0 167.23564601499996 0.41738424401117863 0.2343060946937958
467.0 1727.2579165680004 0.6107765465144348 0.5845026160097814
468.0 1562.9373257199989 0.4684271292139609 0.30283529112483454
469.0 1853.3645149419974 0.62486872048918 0.5895394048770457
470.0 2670.393332186001 0.35763803805114475 0.33801980114166386
471.0 147.987354822 0.6841676057325624 0.5250890434982893
472.0 390.67658647800005 0.7766833617408494 0.687354955890148
473.0 66.364772768 0.8712414630546744 0.7727130297498832
474.0 18.988669923 0.9078956646293123 0.8118927505160233
475.0 0.0 0.0 0.0
476.0 133.88091082 0.5708981908793239 0.29668904237825106
477.0 549.2502460310001 0.13689156383309842 0.12284308775215601
478.0 140.5950065 0.8862495466988826 0.7777664359029582
479.0 2676.792242208997 0.5765948816289056 0.22398525364111438
480.0 34.463833854 0.7785521519301137 0.6013383511978175
481.0 0.0 0.0 0.0
482.0 203.68300137800003 0.33921520230061153 0.3696502979081036
483.0 0.0 0.0 0.0
484.0 1766.4112529039992 0.630693841901708 0.6033637531250174
485.0 505.1665370070004 0.5734844162933664 0.38919040798664717
486.0 1460.8476583409997 0.45489618620872546 0.38555783546455596
487.0 95.401320957 0.8215991682059186 0.6955958905997253
488.0 1191.0966123599999 0.35594933743238044 0.1172497197761565
489.0 466.51365095099993 0.6735956275812535 0.3725015369617897
490.0 1707.7849793150006 0.4512724094314605 0.20255795713772778
491.0 29.173587481 0.8085543073644068 0.672268615947658
492.0 19.433309323999996 0.47739168686430333 0.3627400194730432
493.0 32.598141573999996 0.7951521148814485 0.648930430962254
494.0 168.93656431799997 0.8059720347576816 0.669119444910267
495.0 27.060612114 0.5341392536445072 0.41750712447475596
496.0 0.0 0.0 0.0
497.0 22.096061289999998 0.912087161473649 0.8330248672198753
498.0 272.4971548369999 0.17169531051620068 0.07107171478431662
499.0 266.95596921 0.7072949364777221 0.6334076598807434
500.0 1807.6648814539985 0.35897151209472905 0.7084533146704908
501.0 1895.6330086059995 0.27774184619246095 0.24175608382248645
502.0 53.359984870999995 0.4881204634947603 0.22860739454845283
503.0 0.0 0.0 0.0
504.0 822.3285465089997 0.2859322564182773 0.5075502289652103
505.0 708.1863440580005 0.5525166979760531 0.2860759663212373
506.0 130.35577395299998 0.605770598478221 0.4020200034025677
507.0 849.666197936 0.5628664878653286 0.09763516341574928
508.0 98.852655977 0.4047784225792201 0.32610556643186756
509.0 0.0 0.0 0.0
510.0 599.1103427290002 0.4859555309075491 0.25254741763763544
511.0 289.7835042160001 0.5342006515192611 0.3401801956631566
512.0 747.3384986849999 0.829294505102968 0.6634544549282165
513.0 1312.297786257 0.5117808021993728 0.38164125227744183
514.0 314.311993001 0.5368109447226564 0.3866979466091647
515.0 337.33262403899977 0.49586164723002174 0.21397485858981993
516.0 1367.336107151998 0.5729707358437071 0.5034769961259539
517.0 1024.8291494710006 0.45179416256966687 0.22417322699983783
518.0 518.972294377 0.5900147743251037 0.5695306162674999
519.0 1257.5029361079985 0.39541077583557765 0.05758280347554373
520.0 311.6148325330001 0.043905762107659486 0.22648983114986937
521.0 92.87080311300001 0.5526163899395437 0.5559573508141691
522.0 447.578726157 0.5810836431439645 0.3768500242973638
523.0 73.82181601299999 0.5634269925726235 0.36300673741469425
524.0 0.0 0.0 0.0
525.0 96.696438612 0.09131817403538117 0.08106525130735008
526.0 627.042577415 0.36147913937913695 0.4324600286882561
527.0 222.91271477399997 0.13971865746110748 0.2552623218240719
528.0 779.2641025970006 0.5414289865699328 0.3860294735146961
529.0 290.0826840189999 0.7525876630964093 0.5475769999561619
530.0 430.15548521200003 0.09391810230620826 0.13427371284644257
531.0 193.199576358 0.49683583690093674 0.7680818867916328
532.0 0.0 0.0 0.0
533.0 90.55148590400003 0.43812940482082025 0.27553497490792106
534.0 1499.958556180999 0.5483045770771874 0.13417651768110134
535.0 555.455005704 0.4776404488025792 0.45459881553018194
536.0 0.0 0.0 0.0
537.0 726.44943351 0.8125644093212577 0.7094868529338771
538.0 1145.9786349989997 0.4012206260121423 0.42882343064104905
539.0 1741.2765147910006 0.2861014657341807 0.33366904325383856
540.0 2871.173720051 0.1352008219374942 0.07763346041561064
541.0 922.1343654090001 0.6169027373149327 0.35711342554141196
542.0 2297.5415402710005 0.5584936674155097 0.13366664963986857
543.0 101.65315624400002 0.60945548998348 0.3640230120875525
544.0 122.64555688299998 0.7988860545757714 0.6226976081081986
545.0 157.82000663900004 0.8356720441442539 0.6900632839211992
546.0 1082.954100424001 0.601913070610847 0.4751589849862077
547.0 988.868589321 0.47735890153105814 0.33909752030912255
548.0 1380.4210277320003 0.40902943026904287 0.48357760326169474
549.0 0.0 0.0 0.0
351.0 854.2270372430003 0.5065131423394205 0.10106930405202968
352.0 2592.118327213998 0.5168136773971396 0.27070755126755436
353.0 1146.101677870999 0.3347435581598708 0.2277662009218046
354.0 19.239040406999997 0.8677903549578925 0.7416289225789178
355.0 139.35199068200004 0.7876124946118642 0.6363300274537388
356.0 1768.634919375 0.5906670687430468 0.09029880886641206
357.0 1719.9604054719991 0.23394341200528435 0.5023325690896873
358.0 59.056010865 0.7312171141175028 0.5607580108937955
359.0 725.0987893460003 0.220981512188014 0.17830784807166186
360.0 270.59761962700003 0.6209832912938438 0.5921928975959208
361.0 0.0 0.0 0.0
362.0 858.8237719720003 0.5447684792791756 0.40608499565215905
363.0 229.73672788999997 0.4504260836726029 0.5228770092779732
364.0 2779.6428055280016 0.1639917572504004 0.17007354095670693
365.0 0.0 0.0 0.0
366.0 0.0 0.0 0.0
367.0 1212.4624150660004 0.45523329293724984 0.38638725461481627
368.0 1254.5926305450007 0.5375742071855801 0.5092423167227744
369.0 884.5894184699999 0.22378630092673527 0.4403114292958639
370.0 129.807718038 0.8933873209011453 0.8850027246789648
371.0 0.0 0.0 0.0
372.0 1999.462341837999 0.285992052075117 0.4954780671309412
373.0 453.23115105899996 0.816646062461934 0.7967647309926967
374.0 82.91942314100001 0.24671154481979596 0.06661489489883327
375.0 1543.0720953989983 0.2548817463082147 0.3153662602585613
376.0 28.648659047000002 0.3172791921206265 0.12950890441855215
377.0 2406.503480565001 0.6370716299362914 0.4911110061070384
378.0 35.072610854000004 0.6999277464488749 0.5004836952644531
379.0 260.89776613999993 0.43702297975803184 0.6393676314700545
380.0 89.237598018 0.845375500651028 0.8757838329977559
381.0 120.76270757699999 0.8316832927787655 0.7202073882142612
382.0 293.039153839 0.4108662054214609 0.325951714091018
383.0 1228.2920730039996 0.06369302052195124 0.60429227332424
384.0 189.50938949999997 0.480563275216416 0.36331731796846845
385.0 255.04781891099995 0.7234701417925721 0.3835134680161158
386.0 1143.5804472330008 0.45641649742781526 0.7906329611467241
387.0 158.197729109 0.8030799771690198 0.7038797702988098
388.0 351.7491747899999 0.5962675926474503 0.3164113697130241
389.0 151.117861179 0.7497485887325491 0.607981768415138
390.0 68.86033958699998 0.810911834758175 0.6604319282211478
391.0 3.83912928 0.3019093705112225 0.0375601136122103
392.0 1459.083239885 0.9152021880789041 0.8810634601594701
393.0 1288.004243232 0.2643158126754365 0.06855414646732756
394.0 1057.6449587290003 0.2826909358408837 0.12846969693775745
395.0 669.037075205 0.6759523636760767 0.45903712705896493
396.0 0.0 0.0 0.0
397.0 515.339506835 0.8739899818684647 0.7614914649094745
398.0 31.032573143 0.942702975714037 0.8841018705469966
399.0 521.955492303 0.5388120348417562 0.599489909348685
400.0 894.0903035809994 0.5094627724278767 0.45883746447945783
401.0 2854.7379633010037 0.2324650667987375 0.06518959415882027
402.0 199.77745042200004 0.1655679768125167 0.21462862920424994
403.0 0.0 0.0 0.0
404.0 2196.3051480229974 0.36620564700724134 0.6406319813423
405.0 472.723466618 0.3212121169759629 0.6911495630510198
406.0 0.0 0.0 0.0
407.0 1526.0066444070005 0.4098543131282649 0.09126423854974491
408.0 0.0 0.0 0.0
409.0 1266.9785000579986 0.6921600715126719 0.5178149413983578
410.0 542.0043319630004 0.30831806620258684 0.4851798867559914
411.0 259.561083104 0.8292285750080431 0.6874123890795948
412.0 0.0 0.0 0.0
413.0 668.2370052889999 0.7964602979260389 0.8511304458079679
414.0 0.0 0.0 0.0
415.0 396.023126215 0.6011526816417788 0.45392347093063656
416.0 1102.6440177980003 0.43468279263524734 0.17325101576109544
417.0 660.2588807339998 0.18026085991106053 0.4866488969206782
418.0 340.11310535300015 0.319728301243264 0.4824536524222964
419.0 1084.2146174720003 0.4155263350892631 0.3742189762092063
420.0 545.7753269780001 0.3318527875754632 0.23640498975563956
421.0 951.6090868170004 0.14543781920181095 0.39275535514622906
422.0 940.8868932710004 0.4295918708624001 0.4064806498772397
423.0 0.0 0.0 0.0
424.0 0.0 0.0 0.0
425.0 601.122930175 0.880172120146742 0.764603232365481
426.0 908.2873472290003 0.880722244739433 0.6898110926906268
427.0 239.48630792099996 0.43839353876329057 0.22137915291338162
428.0 1458.1047821880013 0.3672241348642292 0.3362098583518041
429.0 579.0969676809999 0.8073127452681869 0.6380454805592193
430.0 358.19786009600017 0.8746249282020647 0.8222398751015842
431.0 0.0 0.0 0.0
432.0 0.0 0.0 0.0
433.0 244.99351020200004 0.6870159709974675 0.41516853101946055
434.0 1398.992133019 0.7476516934834982 0.7256105336425347
435.0 874.8462559100002 0.39770549165105307 0.3922141380011879
436.0 589.2642961679998 0.21860765307583055 0.14098656259092726
437.0 0.0 0.547610227175077 0.32592549468204807
438.0 1586.9997645869994 0.7301449946352517 0.3799512797738584
439.0 597.3323969047 0.5447824204759434 0.4610971677590452
440.0 0.0 0.0 0.0
441.0 1328.0201155129982 0.8616737506801523 0.657432947845506
442.0 1334.2498919559998 0.16796326051374805 0.45151704592777137
443.0 809.6335807820003 0.18625689411718385 0.26135785681452317
444.0 902.736146048 0.4994617997272867 0.6653965591475396
445.0 6.998088713 0.9130376845857654 0.832487587589402
446.0 792.2649576529997 0.761026388090481 0.7070601821747582
447.0 339.82278373199995 0.6768188812362276 0.41875574201311644
448.0 1245.9285373859998 0.4769782417242453 0.47624571657338827
449.0 1340.4417378749988 0.333996825288304 0.3603038179321728
450.0 1401.5544647959998 0.427158964627274 0.5393640184578579
451.0 772.6791978799998 0.7916840078937728 0.6987121339754847
452.0 836.9519447309996 0.8667033578724914 0.6474201642872318
453.0 0.0 0.0 0.0
454.0 161.09525140300002 0.7921826246193688 0.6785674522597676
455.0 1645.1288077250006 0.5194758277169398 0.5647156621451972
456.0 31.33068256699999 0.19532917789712914 0.3514766423589882
457.0 519.1764032649999 0.7365149948336893 0.5539434482317679
458.0 86.84065200399999 0.7920741257570147 0.6109729342254102
459.0 1733.1353288730006 0.2518067499655885 0.3977615010113927
460.0 586.2907932840001 0.5595511854661426 0.3972695092586064
461.0 784.6402529930007 0.034307543983317465 0.46753373803632337
462.0 1977.9664118430014 0.118091386140552 0.3447686071821744
463.0 266.486412653 0.8012933697478092 0.6620278181755003
464.0 34.900009863 0.5236421497523391 0.4070950016278154
465.0 0.0 0.0 0.0
466.0 474.08969066899994 0.5279239813813413 0.2299263797170179
467.0 825.937518984999 0.19373980770795107 0.41257251992628496
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 0.0 0.0 0.0
471.0 0.0 0.0 0.0
472.0 28.969102989000003 0.7954736434660438 0.6565860720834868
473.0 1215.7712152549996 0.5533997773806649 0.2168163689114171
474.0 531.5667887410001 0.588943431966697 0.3819891682809669
475.0 1078.722162618 0.5556229107672673 0.5072491012605844
476.0 850.5877027829999 0.29969483041147166 0.35683887363285977
477.0 1091.4345700979993 0.4579887437150367 0.5714649538477203
478.0 2394.164200819 0.4358224332758769 0.5008984006777976
479.0 226.96876707099997 0.18188500313872435 0.3576722511185947
480.0 171.97029386399998 0.9163326721971847 0.7851003971109916
481.0 368.2238381069998 0.16096041567198038 0.11180685400146216
482.0 269.665584376 0.5991932315285602 0.3664202927948345
483.0 2370.125015740002 0.4764714597868106 0.3842475991307582
484.0 0.0 0.0 0.0
485.0 1096.3468072320004 0.24156544971896032 0.5003672080564557
486.0 251.71159376999998 0.5277389967802291 0.545386356226617
487.0 1609.9812437509995 0.06658536451684038 0.2054279250539596
488.0 2294.289161502002 0.14300994893319835 0.5057211152148687
489.0 0.0 0.0 0.0
490.0 1071.721331358 0.4485212754415678 0.5767065323379681
491.0 1471.0109790229978 0.3901729858266662 0.3249068027837054
492.0 1266.3908966150002 0.6043712509639635 0.3445513567041584
493.0 1578.164422768 0.5394928977086287 0.20906694062322354
494.0 173.356976833 0.4173157063301987 0.16247080668215386
495.0 2757.174697943996 0.7027369413056557 0.24758235609188256
496.0 1605.9263544849998 0.19980239480617196 0.3550770259141611
497.0 3701.6516368299967 0.5193500661816508 0.30990675282117947
498.0 274.252732576 0.6486622805598766 0.505577500135172
499.0 1558.423622679001 0.5558694743703968 0.27801574349152647
500.0 1463.9312212200002 0.2831581361018365 0.6157814242905146
501.0 0.0 0.0 0.0
502.0 535.0226473369996 0.42985558610501834 0.538924073296823
503.0 589.850857413 0.8831468280055613 0.7172270453224804
504.0 0.0 0.0 0.0
505.0 0.0 0.0 0.0
506.0 1574.1910211699997 0.36992442730103875 0.41584265035641776
507.0 0.0 0.0 0.0
508.0 164.334139311 0.1908587308623399 0.36410553281781
509.0 1833.541983978999 0.4799424132358564 0.24389616696446528
510.0 186.86466516099992 0.8641284687960528 0.7602652595383107
511.0 907.9290138219997 0.175069979068754 0.1715697949177184
512.0 923.2749125489997 0.30887662735318894 0.4284624841967734
513.0 66.570200249 0.5126251789175832 0.5035912594633855
514.0 41.198115299 0.8707356324360286 0.7326702704434087
515.0 783.8088461189998 0.2795448620715556 0.21710108198596273
516.0 222.94593101799995 0.18412777370365502 0.34126455156332824
517.0 90.473476291 0.6615892852202981 0.5813001409624113
518.0 638.2877445110001 0.604079001513296 0.10212883120617043
519.0 71.809695402 0.8869310069125935 0.7764678731251352
520.0 716.0618032250001 0.20843705431817186 0.5150019787428238
521.0 1297.4083482119995 0.330851723477974 0.6392710657355298
522.0 1827.4195343600004 0.41641677405749733 0.6768510637385879
523.0 1320.9777299959992 0.38016034016315825 0.35771423890403764
524.0 69.20490085599998 0.7863810809396345 0.6063860500915135
525.0 1505.0201073809997 0.3909583459207749 0.07083770407458487
526.0 548.6605208019997 0.3506794939757198 0.5688510746347938
527.0 0.0 0.0 0.0
528.0 64.177030038 0.5810202890032898 0.37470614023280013
529.0 57.73413068500001 0.5819674943192428 0.40774960255049697
530.0 0.0 0.0 0.0
531.0 0.0 0.0 0.0
532.0 0.0 0.0 0.0
533.0 635.0426603960001 0.7506125698582943 0.3597208184977525
534.0 128.250630153 0.5633987084833137 0.37961644849888326
535.0 97.74690254500001 0.7945401231186923 0.6483617627307525
536.0 214.33770028699993 0.39483965124915216 0.3586039462078442
537.0 0.0 0.0 0.0
538.0 557.4727025750002 0.6676552346812374 0.7790678413611419
539.0 70.05339107299999 0.49654979515418 0.6439490897164553
540.0 561.9711453120001 0.4096274628823944 0.5669999186315278
541.0 1726.9157826010012 0.1778141587864698 0.28685752955758126
542.0 2379.3128438820027 0.3032828489196057 0.415287433310793
543.0 486.37084382899997 0.8985913193939403 0.8371544019062654
544.0 1689.431726007999 0.49934764933734277 0.025234495249351507
545.0 272.51215885100004 0.5743837710119386 0.31183252739265194
546.0 0.0 0.0 0.0
547.0 118.23378828300001 0.3456948475709076 0.24260194956148334
548.0 0.0 0.0 0.0
549.0 362.12119053699996 0.7765737035096479 0.5865123520584472
351.0 216.49613818 0.40955752827041536 0.16290746715515209
352.0 0.0 0.0 0.0
353.0 368.45169373699997 0.5121793642302247 0.3023845689658455
354.0 1950.0382476670006 0.5180433631637933 0.5742267767467492
355.0 0.0 0.0 0.0
356.0 0.0 0.0 0.0
357.0 48.149848172000006 0.4504772448301803 0.2329414102631558
358.0 494.72580593300006 0.22816817989225613 0.2559405280322907
359.0 196.23954713900002 0.5968573512426077 0.37169141007522816
360.0 31.744634333 0.15782747874242134 0.10196601792621832
361.0 29.104746837 0.6649454232229736 0.4366142703135241
362.0 276.00138256199995 0.6093602714003347 0.40333302305262814
363.0 639.4930305729999 0.8065529446496372 0.5760894184934393
364.0 845.9010771740002 0.6908172047330051 0.8017725151272814
365.0 0.0 0.0 0.0
366.0 212.84526883499987 0.31088549428960494 0.47229765723912737
367.0 993.4687736690001 0.8570217332497204 0.3530413332191281
368.0 145.350837007 0.21507911685981262 0.11166924393768264
369.0 964.6619125870004 0.16075732777366952 0.110625359462699
370.0 0.0 0.0 0.0
371.0 1234.279585733001 0.37112620434631427 0.3982952467132694
372.0 139.76969971700004 0.5714318127896268 0.755973007883977
373.0 75.48892323200003 0.7688706730725172 0.5805168331722931
374.0 979.1852324949991 0.27488815811671596 0.5858007583465112
375.0 1136.699046703 0.30424624988702276 0.5699514038211337
376.0 14.131270077 0.7118932858547161 0.7677939852624268
377.0 0.0 0.0 0.0
378.0 510.14373805699995 0.5240829390236392 0.2421265515883652
379.0 0.0 0.0 0.0
380.0 0.0 0.0 0.0
381.0 319.16352339400004 0.5045685965294557 0.34893575268989835
382.0 921.9559358070002 0.6357531956183753 0.6101083723984315
383.0 9.938371573 0.697548645042276 0.5031642644939679
384.0 1177.2046026249996 0.4092549057807917 0.6030923116842761
385.0 54.595636072000005 0.8398805224057534 0.6946494090607609
386.0 0.0 0.0 0.0
387.0 2414.5124144530014 0.3342800882096282 0.28692364653917096
388.0 2451.075654219999 0.3837500366807906 0.14736443718014614
389.0 0.0 0.0 0.0
390.0 2348.594620678001 0.14623494104963586 0.2299908363092621
391.0 0.0 0.0 0.0
392.0 153.502116926 0.7437190439540853 0.5285792282432945
393.0 115.122605885 0.3436374299488206 0.17649096679933904
394.0 1156.395839318001 0.4606152060557254 0.35166692598027294
395.0 0.0 0.0 0.0
396.0 305.8828917309999 0.5843720152804104 0.3753959237006746
397.0 949.5871705120002 0.41390435213423155 0.34784836039375155
398.0 39.709614632999994 0.8480262402584272 0.7000247350332719
399.0 996.0159406900003 0.25305634186900716 0.4130249585367313
400.0 0.0 0.0 0.0
401.0 139.052604334 0.8406970192291684 0.6815586950991886
402.0 0.0 0.0 0.0
403.0 1284.314538881001 0.034261785046978785 0.2208019694136271
404.0 170.28441559800004 0.9110887515997804 0.8207306963248147
405.0 942.5538123120006 0.7642321471149272 0.635184934755697
406.0 152.176613393 0.6810616400294742 0.34214010109210685
407.0 0.0 0.0 0.0
408.0 1126.9653240970008 0.7020926902782009 0.6278146569877062
409.0 139.40312021299997 0.7143137624613201 0.720526203823669
410.0 253.70152943300002 0.5228072736468273 0.38563047938741757
411.0 2347.619297030001 0.20439977649678673 0.2726517162096868
412.0 1958.7034289829999 0.014245700014115953 0.19187161704597946
413.0 1736.4426682250014 0.28492929451365295 0.4023239255019137
414.0 199.379844318 0.7598877929587026 0.572560059888633
415.0 902.6509586829999 0.22485880590193807 0.5680324070644578
416.0 472.6314070289999 0.7228705354834724 0.646255538773948
417.0 79.44595799199999 0.4687583576426434 0.3358399742189528
418.0 334.1067233850001 0.4514727914697104 0.6006102539209052
419.0 212.07589480399997 0.2786716207810064 0.4083205267320683
420.0 1118.906159509 0.2814507170229297 0.2880742966374863
421.0 2661.028703688001 0.5142771084001174 0.5443896392052264
422.0 933.4621568290002 0.22319255329981377 0.5678736836454604
423.0 179.15807077999995 0.4660137247153557 0.03820270886891361
424.0 873.6905006680005 0.41851196066639423 0.44573896940655167
425.0 84.194965606 0.7229011614807801 0.5350019170224648
426.0 1861.8656656420007 0.31348690941686885 0.5348050034930845
427.0 0.0 0.0 0.0
428.0 1989.0703617180004 0.07286181446097285 0.3242251203685638
429.0 3242.525213102002 0.6483900038598022 0.5838319802329522
430.0 498.6200758030001 0.6298663404450361 0.7609467138774836
431.0 150.231196135 0.8560277974628757 0.7485278754085941
432.0 521.538018826 0.6450590669201625 0.7029886252704377
433.0 0.0 0.0 0.0
434.0 0.0 0.0 0.0
435.0 0.0 0.0 0.0
436.0 946.5410769669994 0.410121276134872 0.4400716485828567
437.0 2541.917651151998 0.12421157301947748 0.1057945668923454
438.0 1296.1794806260004 0.16383244556105256 0.4288027276327892
439.0 1565.6638175050014 0.4248815097535497 0.1981202982901587
440.0 957.4464472299996 0.5309669870128015 0.21510160746048132
441.0 135.75864824299998 0.8930205039574431 0.7805973329473338
442.0 39.585501694 0.802768021469751 0.6263470578529791
443.0 846.644930258 0.18130003971635614 0.326594076766745
444.0 0.0 0.0 0.0
445.0 0.0 0.0 0.0
446.0 927.880916101 0.6582036240913164 0.5243002729460152
447.0 657.8863112439997 0.4101989386953094 0.3287592286975231
448.0 0.0 0.0 0.0
449.0 933.5787995769998 0.4602382466941238 0.4337633518847369
450.0 425.911472734 0.7165413366318875 0.18328462003114396
451.0 829.0326711760002 0.539407404418067 0.656739637452823
452.0 114.74948679100001 0.4304446346546516 0.2897862757633983
453.0 6.799741062 0.832813704060882 0.6681638724477037
454.0 1356.6342639440006 0.28197138416494544 0.191973391398376
455.0 886.1183419070003 0.5096374900686849 0.19422747887394023
456.0 274.61123853299995 0.8367676241847447 0.6846923046479019
457.0 2557.5270812450003 0.2586776816681255 0.06432422992863454
458.0 110.18569799799998 0.7532209023158922 0.522307995657327
459.0 91.91544919300001 0.028299071858414192 0.18096561736980396
460.0 1297.36480468 0.4325524377868609 0.06813259739922511
461.0 0.0 0.0 0.0
462.0 0.0 0.0 0.0
463.0 859.1299321200005 0.1145142949004091 0.5715877404726545
464.0 103.62611818100001 0.7391025244217364 0.31516477928384207
465.0 2525.833819247 0.2116552608315948 0.4137441847782143
466.0 213.821666022 0.08504166174799505 0.08453933561207905
467.0 472.946120979 0.8041541281389001 0.6518242015630268
468.0 1684.8968049380005 0.5762781044766735 0.324678322229073
469.0 93.85734882099999 0.7404936272851501 0.6068946268139486
470.0 906.0291232900004 0.442902298508841 0.22543198000740022
471.0 2533.7204889469986 0.08686881468392853 0.26282686484174905
472.0 561.0340887569998 0.6140988966482149 0.6115895257299008
473.0 609.6727130320003 0.7084565950558575 0.5269094674416388
474.0 1860.5029320820006 0.455839310023795 0.3789117452116911
475.0 2021.1783085220018 0.6045538439718872 0.5862476937822702
476.0 692.4871002159999 0.88155928180605 0.7692399411120135
477.0 8.776649302 0.5120177960315185 0.339488383142044
478.0 549.2554152760002 0.18430282101229273 0.3844151409868158
479.0 973.8186659950005 0.6939109742057877 0.6222856388388504
480.0 341.493620507 0.559034647036629 0.5657262032913251
481.0 1302.7176526110006 0.20268843443178697 0.3138735317788592
482.0 1874.0277059990015 0.5143388071562544 0.3366712400815743
483.0 0.0 0.0 0.0
484.0 0.0 0.0 0.0
485.0 362.5632661809998 0.6469786378148047 0.4820624173633631
486.0 0.0 0.0 0.0
487.0 0.0 0.0 0.0
488.0 962.8669372889999 0.3779082531314779 0.3274868383487371
489.0 2828.795168005998 0.4108560107315216 0.22629712741944083
490.0 341.040296527 0.20882950335151468 0.47508519625083
491.0 869.4023962140001 0.6404653016394861 0.5404975261942337
492.0 596.1500494659997 0.897393088694751 0.7605823562936609
493.0 379.16238030600005 0.8360721531778577 0.697831794014872
494.0 1579.1770234169999 0.6313112623458288 0.14347491718688885
495.0 503.50195464199976 0.25636993041252465 0.4749553029671707
496.0 675.0169259609999 0.22186582508169023 0.3909069990065965
497.0 130.093240396 0.5402046356851204 0.41835301538034664
498.0 0.0 0.0 0.0
499.0 2585.223614584999 0.3148874636791143 0.3361129677933183
500.0 2602.051677415004 0.2518605614980554 0.2652312563654569
501.0 0.0 0.0 0.0
502.0 2149.835063262001 0.7442736029659967 0.5244137391334415
503.0 0.0 0.0 0.0
504.0 503.87779389699995 0.24868319766605018 0.29496125764255493
505.0 0.0 0.0 0.0
506.0 297.93800022100015 0.556468575464091 0.2836908047945339
507.0 343.445526111 0.9022838915448234 0.6659703179483237
508.0 909.305561456001 0.7939622283348855 0.6316286361414658
509.0 1784.3609236159987 0.32931207605625035 0.08745727703945984
510.0 0.0 0.0 0.0
511.0 950.1030586910005 0.7246075893746629 0.7889846570071366
512.0 1091.2875320720007 0.1625487380225436 0.23337213177229435
513.0 0.0 0.0 0.0
514.0 469.37884602699984 0.6712629977953418 0.5577731297668729
515.0 437.84379978200013 0.7119389324516565 0.5663076577186857
516.0 335.6045204409998 0.6272223356219916 0.49534827201333387
517.0 2151.9428125369986 0.7562435054703228 0.5910614562909365
518.0 0.0 0.0 0.0
519.0 969.7156382450002 0.6532657499490575 0.692800546561866
520.0 115.51774384199999 0.8340670953354339 0.712719479877838
521.0 853.495467967 0.5843000739134662 0.19059566810787854
522.0 21.518800071 0.3714924385319316 0.18717937011912447
523.0 98.85192769899997 0.5363217121778903 0.3002305314912383
524.0 237.99162933299996 0.6292157150247414 0.4682017910319458
525.0 660.8223371349995 0.32470898545770405 0.04618055297213727
526.0 0.0 0.0 0.0
527.0 2076.297556677999 0.21286634978202645 0.3475347120131707
528.0 0.0 0.0 0.0
529.0 89.187289923 0.46541728605618804 0.26596084878552834
530.0 516.9041843339999 0.7183205214754679 0.6880736789502512
531.0 2.01874669 0.7225197492516672 0.5242803642952011
532.0 317.3534064169999 0.7950566628111859 0.6215204574925608
533.0 1619.5806038449991 0.26477449158941796 0.3979615486869637
534.0 0.0 0.0 0.0
535.0 3493.647532046999 0.4635158946804661 0.2082721249546998
536.0 302.742432867 0.3895366717222883 0.251885405284341
537.0 1007.1603100380006 0.5498946359974165 0.5060645514922426
538.0 3295.01392586 0.31431766366237623 0.4647001358897638
539.0 215.15665552299998 0.5285018619808285 0.27328582868608126
540.0 868.4158336990005 0.25378567431052146 0.27749062070831504
541.0 98.11145222399999 0.48662082218222297 0.5286479853813443
542.0 0.0 0.0 0.0
543.0 1373.2062733070006 0.3436014839589172 0.22589415621180584
544.0 0.0 0.0 0.0
545.0 348.07014778199994 0.8139426698598028 0.6564678961430487
546.0 392.20379879600017 0.5067898345762848 0.4138129672483834
547.0 1822.3830328649997 0.29072338797088937 0.49824660848504926
548.0 2294.597882304003 0.14429205956993443 0.29094602145171133
549.0 570.1434144320002 0.2366471405211202 0.6203967027574522
351.0 1445.507684852999 0.29602680653515645 0.1466792036237885
352.0 195.30321329199998 0.6578106546548652 0.38858207668222017
353.0 0.0 0.0 0.0
354.0 0.0 0.0 0.0
355.0 1103.636757843 0.6943587681660927 0.6539496345917739
356.0 335.960839729 0.09512666300808817 0.45475443066020727
357.0 253.24343020499998 0.662885294855626 0.5101797224151364
358.0 660.5953161179997 0.3353603608679367 0.15072251973030681
359.0 0.0 0.0 0.0
360.0 1260.991686903 0.29298252959113424 0.391748022335526
361.0 65.354952347 0.8525766906694221 0.7289486181227148
362.0 941.9556669190001 0.2900502943512157 0.3414246789957337
363.0 488.4120196730001 0.18090183686551903 0.26006346001354236
364.0 2150.461533661001 0.3890027812014141 0.48657343339307496
365.0 76.435142251 0.9167229165673793 0.8412880091110864
366.0 1665.020154111001 0.5599965636142956 0.2782951026642212
367.0 851.4272144110008 0.22636437696771666 0.44289695411313484
368.0 0.0 0.0 0.0
369.0 1189.2211254260003 0.31256125704012566 0.49220478360907266
370.0 253.76502627099998 0.46471925586816637 0.43120244333240876
371.0 0.0 0.0 0.0
372.0 524.3416532079998 0.936046972632591 0.8663081554012194
373.0 1960.0128908869979 0.4281754731433268 0.47997524505564293
374.0 1132.653649896 0.3441387718175655 0.2927725885778511
375.0 141.86378905499998 0.9217663904178873 0.840000766837279
376.0 181.33192033499998 0.6123549283966543 0.4496884200999224
377.0 924.0761021380006 0.4749307001212746 0.11681576723475394
378.0 225.30372039900007 0.4093618128386035 0.42144962893827626
379.0 550.8500387089998 0.44573253270293245 0.48562157150619245
380.0 0.0 0.0 0.0
381.0 886.3685363789996 0.43460275782742425 0.1990166612076692
382.0 739.1791704830001 0.2716636088301169 0.4162370670653118
383.0 615.452266081 0.28301453068063676 0.3326740308768756
384.0 0.0 0.0 0.0
385.0 866.3936984889997 0.4123595727255591 0.21687435350277057
386.0 0.0 0.0 0.0
387.0 2003.7603139090015 0.20734164567100888 0.26185634757250226
388.0 0.0 0.0 0.0
389.0 0.0 0.0 0.0
390.0 839.018746721 0.8930354548214268 0.7929070304206352
391.0 101.37210436600002 0.49255017109798904 0.24816480909532843
392.0 102.512628859 0.865632255003152 0.7311274200997743
393.0 0.0 0.0 0.0
394.0 0.0 0.0 0.0
395.0 0.0 0.0 0.0
396.0 101.900405462 0.6650782300345467 0.4881358417145654
397.0 411.7850234309999 0.5919946354010327 0.5586073526505181
398.0 742.5174803700003 0.3913547769977086 0.26465732326048425
399.0 261.00373657200004 0.7453919698476433 0.5452251696457059
400.0 0.0 0.0 0.0
401.0 1023.9214411410005 0.476909776531097 0.24490427912019616
402.0 880.3629758659999 0.3013061638271928 0.2956178702623508
403.0 142.56610204700002 0.6199384355453745 0.3949032155031458
404.0 0.0 0.0 0.0
405.0 671.4591521349995 0.32359121925180373 0.27347775153281
406.0 895.3829401060003 0.30986699034323617 0.4639090247715094
407.0 0.0 0.0 0.0
408.0 2506.518747881001 0.06731470321926543 0.12562435623806095
409.0 69.03932511400001 0.27802364842511956 0.12812454475380186
410.0 345.1670507900001 0.7509926540040138 0.619462762016883
411.0 1416.7103380720014 0.2134350379748936 0.29082886207630104
412.0 1185.3353819109998 0.3897484010692689 0.3848545066997032
413.0 1900.4307118390016 0.5832066177609262 0.5247507100009166
414.0 0.0 0.49832176197327527 0.27937822659503064
415.0 198.93854317600005 0.7194836101932509 0.7095532040767679
416.0 2129.6393117559996 0.3372755529514374 0.45643869423006483
417.0 12.25092952 0.902868240489584 0.8015243718390727
418.0 86.425179372 0.8306027294377595 0.6779913416372223
419.0 975.051163757 0.409220980942548 0.6922025300996838
420.0 1147.8020582329998 0.155945854944133 0.3944681120067066
421.0 857.0193283090001 0.6904904668603762 0.6532885165531509
422.0 0.0 0.0 0.0
423.0 129.736289837 0.15291687591137607 0.14157609945251
424.0 0.0 0.0 0.0
425.0 833.6080925229999 0.13064252642633714 0.30854554857025346
426.0 606.3242907539999 0.4836217055523585 0.246569681344653
427.0 219.71414813399997 0.2650059433224795 0.16950736028330762
428.0 0.0 0.0 0.0
429.0 11.652273774 0.6775892809362973 0.4464238059078364
430.0 1831.7541772189984 0.40442454678686596 0.33582033591015015
431.0 13.461812801999999 0.6217111438384818 0.3220308987143927
432.0 2046.366051054999 0.5012107983108177 0.5287533577847519
433.0 411.994607092 0.23955331219683096 0.4155696605869002
434.0 1587.6400767429989 0.39253471488633784 0.44000775172693063
435.0 416.177755326 0.1567532416266759 0.22382876803818827
436.0 68.47635793500001 0.49701724293542254 0.20094104025423787
437.0 368.62822681199987 0.340303633705452 0.5329367858030417
438.0 98.34078096600003 0.25223328544512263 0.17580499723583726
439.0 2377.8224084509957 0.5038521044552104 0.5122023382343588
440.0 367.2038628400001 0.32560376563366245 0.38739808066829695
441.0 609.6999308220002 0.6562291320805954 0.5448187082184427
442.0 2070.4383181659987 0.32512922091873264 0.620721829461516
443.0 127.31360949399999 0.32886346242868303 0.19035938465520666
444.0 1892.9876437759988 0.3943012694970756 0.1724518586494345
445.0 395.93550675100005 0.3759171018333282 0.1675123387314246
446.0 17.095766187 0.6078169885573421 0.385763939682641
447.0 0.0 0.0 0.0
448.0 519.7415265880002 0.10731155514671296 0.25460164875862185
449.0 2078.7378821549996 0.2556268688603634 0.4930932408745612
450.0 513.6629631910002 0.44247372273285324 0.26581212515572017
451.0 1856.4437521909997 0.42219960433716125 0.6088279785740139
452.0 1634.5524478859986 0.31074863500674593 0.040198467515072216
453.0 41.389712849 0.95835827177929 0.9107722587386747
454.0 688.2493786259997 0.48342742553124435 0.22162230778433023
455.0 0.0 0.0 0.0
456.0 479.479995885 0.8551933788750773 0.7210284953818803
457.0 412.81547073 0.7425223055852125 0.6422279519844013
458.0 1099.3030899499993 0.5369298415128478 0.64175943685911
459.0 2650.6747781630042 0.49845258935707604 0.43117283820435404
460.0 1714.5604850980008 0.7434464649851166 0.5615420032285932
461.0 823.691897114 0.8475366306890308 0.785901575392682
462.0 1203.622372059 0.31390770057317663 0.2710250323851256
463.0 0.0 0.0 0.0
464.0 2207.5858245069985 0.5587536729954045 0.35753456978278825
465.0 0.0 0.0 0.0
466.0 341.96478371700005 0.3921543727399159 0.5461695128422714
467.0 858.9137829870006 0.3631849200535453 0.4707929733703576
468.0 636.116461395 0.3548341470197176 0.5783017986103645
469.0 396.41488066899996 0.6618484390920144 0.46297427898618704
470.0 48.64804387 0.4323257354703414 0.16784289538968172
471.0 1665.6496869659995 0.6912340692314385 0.4905087547416714
472.0 11.322198928 0.7768126747246038 0.6185988237282743
473.0 478.559319405 0.9473359262621597 0.8924419898656871
474.0 0.0 0.0 0.0
475.0 2830.408221255999 0.5914154096106304 0.6646649912287054
476.0 1087.1970531879997 0.32767345589439556 0.3228699043624383
477.0 321.628934625 0.7498037310101171 0.602052528546303
478.0 252.12977708400007 0.5190199074983496 0.48568795307370843
479.0 570.5235612969997 0.6683467738693056 0.6238286071162176
480.0 677.9392119249998 0.5382176241228824 0.34757572751220667
481.0 483.01064887900003 0.31495054748746143 0.2490175082322014
482.0 772.8735436620003 0.4728678149657561 0.5260089885877404
483.0 1769.0381469449997 0.3216960829483459 0.1399388317832218
484.0 1614.534234244 0.370670345665897 0.3952429908571891
485.0 130.53735867 0.741766788376324 0.8000538515002807
486.0 766.3311774460002 0.7736513221358995 0.6688521368176882
487.0 577.210363622 0.7667186751684298 0.5877477674414918
488.0 131.426830871 0.8677757921078935 0.7765311331829218
489.0 571.054941353 0.6629629861528521 0.2936048857601937
490.0 109.31219688200001 0.545179988660667 0.3921513388746186
491.0 1761.580378129 0.10039276568636898 0.46957223805043546
492.0 1569.6235105389994 0.5854954975554765 0.26610844879076695
493.0 24.512922419000002 0.8153679493980357 0.6637827947212507
494.0 0.0 0.0 0.0
495.0 127.37062297 0.8532067539501709 0.7150226193510886
496.0 605.7526192739998 0.3089579237119237 0.1502732990780432
497.0 776.7108058020007 0.43872579721693455 0.5189400740209865
498.0 103.92013445200001 0.9148413540717338 0.8296168930289479
499.0 1496.696901742001 0.06813454544132994 0.15345051247172822
500.0 513.1963781439999 0.9443122506029131 0.8820440809466046
501.0 68.104983525 0.7313895561068896 0.5025049172958338
502.0 0.0 0.0 0.0
503.0 0.0 0.0 0.0
504.0 0.0 0.0 0.0
505.0 941.9825265989997 0.3113284830199146 0.3942863883431486
506.0 215.31089561700003 0.48463083479080227 0.07622453605001622
507.0 22.65860287 0.4449153497728075 0.12668335453001112
508.0 0.0 0.0 0.0
509.0 618.0244506439999 0.276198849305589 0.057698778690974256
510.0 598.7173113839999 0.7606209307140469 0.6364303965646164
511.0 0.0 0.0 0.0
512.0 1574.5955920190006 0.6166011235832332 0.791099447453068
513.0 391.42714528500005 0.7000249970382039 0.5645227429528525
514.0 2886.0544928110016 0.23287517248717385 0.6085590570163507
515.0 1372.6977191840003 0.47181338272108636 0.2035562125304324
516.0 795.9535244239999 0.24087312865356128 0.5236322409884219
517.0 382.4018617240001 0.5046942832969152 0.32247021722133595
518.0 1101.0784508589998 0.631271779634526 0.43545373660767767
519.0 413.3273000090001 0.40568064669388165 0.6198845923597212
520.0 43.55742059199999 0.41578335673740396 0.16956893621449134
521.0 0.0 0.0 0.0
522.0 807.340479239 0.4723270577416395 0.34355229945599747
523.0 1797.8671999089997 0.3088143219626942 0.14099575490483188
524.0 323.935945759 0.5555225933112797 0.8445288710167359
525.0 85.761807556 0.6799184924474092 0.4743916290788203
526.0 20.537188011999998 0.8517043313584517 0.8085512348182102
527.0 2399.087699864001 0.3243785851476413 0.3404075463524717
528.0 1091.4537160439997 0.2678276597403166 0.5288114629761631
529.0 611.3168578390001 0.9117791876754784 0.8510575530980597
530.0 2461.128871946001 0.5489441871236597 0.25540761063752776
531.0 40.67596268500001 0.47572376392085997 0.5117674672773028
532.0 211.58135436 0.8360099771260004 0.713751937557668
533.0 486.3091130109999 0.9317267607536193 0.8580789686507514
534.0 85.77312602499998 0.714737150129961 0.549295636172622
535.0 208.64976337299998 0.7353943421229168 0.5404167045370004
536.0 1607.6595457170006 0.4549809222446366 0.16182115656204477
537.0 281.13258598400006 0.21566958530732008 0.11002587332552119
538.0 1292.865575033001 0.43579689904954905 0.3558450679449382
539.0 2120.237725109001 0.5624277708681312 0.4220230878996725
540.0 423.16458016899986 0.06149853244533827 0.37531305766766226
541.0 0.0 0.0 0.0
542.0 1166.0469264829997 0.4302877487027085 0.1751984516896164
543.0 245.20150786799996 0.7288778321917946 0.5428701717618628
544.0 0.0 0.0 0.0
545.0 1478.552948369 0.2987263314966069 0.009804531009755724
546.0 1422.969423536 0.5244702821462373 0.34295587415200113
547.0 2201.0990067189987 0.6342243445277279 0.47038020797190444
548.0 0.0 0.0 0.0
549.0 0.0 0.0 0.0
351.0 24.80784494 0.6780530446392736 0.41027344229069884
352.0 0.0 0.0 0.0
353.0 73.29103585700001 0.867184660344864 0.7443318441037597
354.0 98.65750505899999 0.5930433455712745 0.847505037155861
355.0 157.701304318 0.3206584174489804 0.020415230975868778
356.0 1762.339949298 0.3690284416687588 0.44380583544965263
357.0 48.991076862999996 0.41408155906065186 0.2979037950425594
358.0 1872.9004228410001 0.6164888837519399 0.6701462276141972
359.0 88.90357566000002 0.33839851937899096 0.15042030197380032
360.0 56.221888338 0.8753341702815494 0.766659199116544
361.0 1259.9262826519998 0.5339359053743168 0.5571656290729955
362.0 1690.8196442250003 0.3270925667492161 0.14025579657804801
363.0 823.2709078330001 0.36702570813228885 0.2450987559356909
364.0 671.1371463049996 0.46520643395530753 0.4857277843610948
365.0 84.757384009 0.17354029759202763 0.09600461835769719
366.0 523.6264421220001 0.6111851426764564 0.32659624838889745
367.0 798.6244176829996 0.49395640879743036 0.266679289786515
368.0 0.0 0.0 0.0
369.0 580.341292192 0.47835847110192425 0.18383753609065237
370.0 71.076097759 0.9032153850750471 0.8009843593459965
371.0 1558.4126655799992 0.47143297473819584 0.3958957587530656
372.0 596.0454532629999 0.7330546740928848 0.6989358928846208
373.0 331.16741514799986 0.7069650115343606 0.5363627155349504
374.0 0.0 0.0 0.0
375.0 32.270583851 0.6539754990325829 0.43398552902605836
376.0 329.10552191700015 0.9057457042786473 0.823688334478975
377.0 0.0 0.0 0.0
378.0 393.91227445400006 0.36535426199911897 0.1486244816030396
379.0 2293.6362281509982 0.3318904807807177 0.3213258642165376
380.0 488.4616580179998 0.3616787776932547 0.5461614223850935
381.0 474.6395970459998 0.6026664927747963 0.6997587279816504
382.0 1201.5782028719998 0.5560165490947263 0.6467093502790434
383.0 416.77348388999997 0.4286303340958689 0.475596717332093
384.0 102.161014691 0.31516407279931385 0.10420782465929075
385.0 2340.892818127 0.5690723422902213 0.6004974440516401
386.0 493.23825199899994 0.4304483396943435 0.31644845565927504
387.0 0.0 0.0 0.0
388.0 213.52649446599997 0.523953421334676 0.2961371628737273
389.0 66.25899967299999 0.33282058360502864 0.022919408345232206
390.0 1836.581828757001 0.37901100163160917 0.4699086581866863
391.0 1166.3555379910013 0.5415259513631401 0.19955127611067333
392.0 1468.351550137 0.18812991800918874 0.5444958080708491
393.0 108.37980925000002 0.1405916098844331 0.05746950288150616
394.0 3260.5588897489956 0.31546383239865317 0.10594667531562975
395.0 1729.8425787000003 0.38873299260001515 0.504979413280379
396.0 0.0 0.0 0.0
397.0 1292.6964651869994 0.6591415463921474 0.3263387239776063
398.0 2508.9180308579994 0.6480741118412038 0.19400749052989585
399.0 1350.9050919210001 0.24216666301575573 0.06276135320892537
400.0 0.0 0.0 0.0
401.0 0.0 0.0 0.0
402.0 20.997214370000002 0.756670449234323 0.5419845082102698
403.0 973.0905902510004 0.11025817237791202 0.1142834404443935
404.0 135.73033473100003 0.4926160830681145 0.286672056514189
405.0 82.187041974 0.727501002572389 0.5115412445363661
406.0 310.444054496 0.837949166777434 0.7580862353591454
407.0 356.250828782 0.2926764080911945 0.6572130643949344
408.0 19.078854775000003 0.7104381500045454 0.5189957541818548
409.0 59.573541639 0.6812562753099959 0.49964718051693713
410.0 1761.5727270830012 0.3463837991267098 0.16905253367361983
411.0 808.6698853329997 0.188883074052108 0.19816011101552092
412.0 0.0 0.0 0.0
413.0 0.0 0.0 0.0
414.0 1710.7864404839986 0.5764937931911155 0.5505933033235579
415.0 27.539297188000006 0.930128948821651 0.8578898064675629
416.0 925.5802026150002 0.33342444106165764 0.12100779020588864
417.0 780.0693440040002 0.7828033402656324 0.6469221164386567
418.0 955.8723931800008 0.15256114259947007 0.12654048911334548
419.0 1418.9516789429993 0.6581984620206892 0.09062241310914794
420.0 117.182039904 0.7605402118065301 0.5671067560079831
421.0 373.497883147 0.6095905426720103 0.5265363415681112
422.0 16.256751822 0.7392505538589211 0.5770537769206212
423.0 0.0 0.0 0.0
424.0 1028.3655369110004 0.5335163057810439 0.40188482172573814
425.0 960.8807577599995 0.2939593348346302 0.6358620818823678
426.0 712.8331084120005 0.2963006902325874 0.5423878015847657
427.0 2619.8065892389977 0.35797003275381967 0.42949984625738696
428.0 589.8260901519999 0.3532930977885583 0.6510590952727918
429.0 0.0 0.0 0.0
430.0 0.0 0.0 0.0
431.0 297.23419215099995 0.3223542324677489 0.45187425277521176
432.0 0.0 0.0 0.0
433.0 1112.8583357429993 0.7344786922269316 0.6412777173502086
434.0 786.8632097790002 0.4957620370630294 0.5406010202377172
435.0 420.166050127 0.8356080602031061 0.6940370700774571
436.0 0.0 0.0 0.0
437.0 871.3581064089998 0.17309572634011258 0.16033835941036426
438.0 1712.634938542999 0.2830215099832213 0.38651514597331915
439.0 845.3122969330002 0.2888376327341679 0.15663184461407784
440.0 0.0 0.0 0.0
441.0 626.7751764889997 0.3375164386331488 0.31262388974917527
442.0 0.0 0.0 0.0
443.0 0.0 0.0 0.0
444.0 406.316551277 0.8498473197905917 0.7755163094932824
445.0 122.85035319200003 0.8171781868385392 0.6898336119155632
446.0 0.0 0.0 0.0
447.0 1584.2294712279988 0.20187822143444165 0.18618727390301926
448.0 3265.4048298909984 0.6059908135717581 0.19206222499576997
449.0 1792.60257888 0.6924635962719147 0.2391228477522706
450.0 2.74695418 0.6450057662105358 0.42936383613677687
451.0 507.95974688499996 0.5715103999358001 0.47243372851844817
452.0 0.0 0.0 0.0
453.0 0.0 0.0 0.0
454.0 2310.2826236630003 0.20280993950908768 0.43934302715059476
455.0 0.0 0.0 0.0
456.0 22.460301397000002 0.8223337405258978 0.6734801503908115
457.0 609.5118344500004 0.4802167722068091 0.6307559490519059
458.0 377.9196668069998 0.719311725250661 0.7137810596756569
459.0 151.93495048100002 0.45334790883655773 0.5095290398114658
460.0 980.4144512929993 0.3143331421526308 0.4375134532118274
461.0 618.8696922649999 0.606668597570165 0.7155768965986322
462.0 820.8752377409999 0.4475569268163894 0.16981801031001795
463.0 127.50054631299997 0.6075311327108731 0.401015241808368
464.0 0.0 0.0 0.0
465.0 2076.1953351709976 0.35004090015610584 0.5204660404885265
466.0 295.19984762200016 0.934911490187436 0.8632135907995301
467.0 1028.4218671730011 0.5363544241367003 0.6894213547912992
468.0 0.0 0.0 0.0
469.0 2156.216910738998 0.28804703699371115 0.3093721126088106
470.0 10.983850509 0.9626197639186757 0.9211816983484824
471.0 203.19544444399992 0.4627549172309923 0.23611768036943132
472.0 740.9940289879999 0.4055017965784593 0.2870347397454552
473.0 0.0 0.0 0.0
474.0 96.67362902499998 0.6752227901577361 0.46537436470669463
475.0 583.0211224699999 0.42183121051913236 0.17231228458897263
476.0 906.296575773 0.3943075259130852 0.14316543190294212
477.0 412.294778619 0.15310985742162728 0.1498416471803482
478.0 872.3986721839993 0.40917414360662335 0.39289674549616915
479.0 1602.8164394489993 0.3237899270948991 0.38702214479611996
480.0 1117.6258345760002 0.6587891529575671 0.4228300446520983
481.0 12.642474516 0.8993111746712236 0.6393396431561551
482.0 731.9407002139995 0.7670851700517788 0.41086688138753275
483.0 270.6635724019999 0.7621562850669341 0.6168272384957596
484.0 0.0 0.0 0.0
485.0 242.89425833499996 0.8908780535599397 0.7839315875726948
486.0 778.4344364550002 0.8013083054736545 0.7961896418199641
487.0 510.725970561 0.6899385189536054 0.7980459577284242
488.0 468.11634376999984 0.7497996906227073 0.5338090122671132
489.0 0.0 0.0 0.0
490.0 0.0 0.0 0.0
491.0 1158.3991117670002 0.7270946168407624 0.603915946434215
492.0 0.0 0.0 0.0
493.0 2160.7038399429985 0.4761140102680242 0.49099940350349436
494.0 808.8962237679996 0.30146722132970416 0.2895122740555715
495.0 583.4137426550001 0.09683955514309664 0.41866190835634937
496.0 0.0 0.0 0.0
497.0 0.0 0.0 0.0
498.0 2127.6162950949993 0.1940080531345195 0.16875028859010424
499.0 1234.755043140001 0.6735168957478019 0.7900729167696676
500.0 835.0001590159998 0.33322512651845404 0.2766619929580357
501.0 37.173236218 0.9349170596996429 0.8647139102679611
502.0 375.596823988 0.5244518147341402 0.7230979795237166
503.0 0.0 0.0 0.0
504.0 898.7772981729998 0.17033787251790525 0.22155711671749853
505.0 660.5230391810001 0.5918182848791378 0.23891834121633304
506.0 157.77964861599997 0.8354898627295451 0.672764504882919
507.0 53.901151045 0.09048967863923993 0.029318259429860008
508.0 1406.7704686020013 0.3428587845287098 0.2878465874878025
509.0 0.0 0.0 0.0
510.0 109.71843815400003 0.6847683324912038 0.48412767718821004
511.0 1549.2421413189993 0.48033807466936845 0.19430420516822342
512.0 732.8579853590002 0.31567933783181124 0.5073293287329543
513.0 1401.9073789199995 0.09210753417074935 0.02630614705401173
514.0 345.4617165840001 0.6399303523096399 0.35482755556886886
515.0 5.179313342 0.3120123756321048 0.2827910755300834
516.0 7.939200270000001 0.6547339416776435 0.4368066333264984
517.0 0.0 0.0 0.0
518.0 1027.1348254560003 0.6315128369034968 0.32111157725973677
519.0 7.32625553 0.160598781171896 0.0054638435871213606
520.0 886.9050573759998 0.5895227465890617 0.5639122979444594
521.0 1437.3761271290005 0.24459613506419184 0.3799877755941046
522.0 0.0 0.0 0.0
523.0 127.74013314600002 0.6820126566502285 0.47165202035555215
524.0 87.936944702 0.22119847808551554 0.07005309764039659
525.0 5.824795740999999 0.938737706919643 0.8748898436250868
526.0 0.0 0.0 0.0
527.0 481.26346339500003 0.34316545805203813 0.22251195142777713
528.0 831.1072675330003 0.09986244351565181 0.2793241686844657
529.0 1426.7099977639987 0.6627758400063208 0.7261758656216545
530.0 1153.9778973750003 0.3374100747652185 0.30641831227473126
531.0 148.91309711000002 0.3648987815397769 0.33855864569061933
532.0 519.3482690150001 0.7239530241873332 0.36843448985310184
533.0 71.458234087 0.4637133024307175 0.18842520267578602
534.0 1068.1304219260003 0.605095273233251 0.5602886364796004
535.0 16.099039686999998 0.4291574534802969 0.26906396756814177
536.0 718.1926260349999 0.47526405223381796 0.7930671239799999
537.0 1423.0877194239997 0.38132135917116433 0.3219165816541399
538.0 2477.457566096998 0.2542262271710453 0.604580256162248
539.0 2263.1955784070014 0.5277747015759119 0.24516821529534058
540.0 1581.3657431559993 0.6761063448455524 0.5844372408715055
541.0 459.5433218470001 0.7392824254627516 0.3735370476100503
542.0 438.24895821100006 0.4998619177909212 0.3162315309628266
543.0 2438.235626309002 0.5297123546956606 0.48200219741571293
544.0 0.0 0.0 0.0
545.0 0.0 0.0 0.0
546.0 145.264234107 0.12409193978854936 0.09862723404904229
547.0 76.40448779900002 0.7254755413644165 0.4699908189021205
548.0 2732.084476981996 0.4278394521450862 0.4106322468031155
549.0 763.6578686810001 0.35314675976866344 0.43326907597160585
351.0 1475.7192939060003 0.20205459325196326 0.6045218343512009
352.0 285.17803781000003 0.45196763344527763 0.2721987882335349
353.0 477.21373175699995 0.8839238702991713 0.4702575489831868
354.0 0.0 0.0 0.0
355.0 28.718739794 0.6977003293694211 0.49507779061383866
356.0 578.7152571389997 0.42565197843259894 0.14498363608168083
357.0 12.362826847 0.5552187664688738 0.4018798600716722
358.0 0.0 0.0 0.0
359.0 462.24055925000016 0.2908695534954326 0.15864570812751672
360.0 123.03805579999997 0.8435617152656995 0.700920942548066
361.0 554.5449035340002 0.26933837685172557 0.06387458712554336
362.0 0.0 0.0 0.0
363.0 412.4718366370002 0.5729426794668497 0.37760524580539456
364.0 152.85563738299996 0.5751300895381025 0.365070484600872
365.0 151.56621888900003 0.37575190404978603 0.24857746414991244
366.0 1312.8427174520002 0.34379793247656687 0.35520329662790096
367.0 264.156755844 0.5787177170320876 0.5579629005389045
368.0 138.614132695 0.508086819188038 0.3019713523328765
369.0 1080.4225717550003 0.48526066991602207 0.5634736893084821
370.0 105.45314328500001 0.8276328957607552 0.6937308901172773
371.0 2518.493701693999 0.3954180159144996 0.6790813030335181
372.0 263.449514281 0.11612249618883579 0.03831451278230137
373.0 1400.6851316770005 0.19622384257697303 0.2710407576505701
374.0 579.0537938020002 0.2949031566387006 0.31704240917795473
375.0 99.70209070800001 0.38697106750975135 0.4919669883034634
376.0 181.778796399 0.8427006281529545 0.7033826743731534
377.0 317.2951579559999 0.7785756870621926 0.5896845025192508
378.0 78.13461219499999 0.30996256071565675 0.01754123036969135
379.0 801.84051549 0.4609586188330474 0.2546592815888444
380.0 1074.4487535149997 0.5703557073286017 0.6323737383093161
381.0 1008.9666051259995 0.8212897182066677 0.768613113959976
382.0 305.87036032599997 0.8908753817253994 0.7844301417788359
383.0 757.5842561140004 0.3409591983460985 0.6322236489298731
384.0 822.0861535840002 0.5418450515365623 0.39433725067703584
385.0 134.642382344 0.8632576863794086 0.7306355973799152
386.0 2107.52688368 0.14382777489821794 0.31638492040932237
387.0 98.217099438 0.596854762252846 0.358994476611791
388.0 2014.5545365989988 0.27412655103898287 0.3732428128872732
389.0 1414.6132263079996 0.4149813366762261 0.3932300927111901
390.0 0.0 0.0 0.0
391.0 2451.9799211520003 0.25009777794297405 0.2456985806577139
392.0 6.1390915889999995 0.1591725856933106 0.19804829245583594
393.0 1956.9608439479973 0.38311825222699486 0.5749485723837567
394.0 1264.8791501159992 0.5055721679929365 0.27953541951724686
395.0 94.11827997600001 0.6811948056075039 0.512255975168888
396.0 0.0 0.0 0.0
397.0 554.9584173349999 0.15357040944556294 0.4858802279270873
398.0 7.427504137000001 0.3364302097549753 0.22002084917288262
399.0 16.775151790000002 0.35766054216830795 0.26553035093972527
400.0 2598.557167263 0.0957347455407044 0.28874792038560415
401.0 478.46577208299993 0.6349556331903329 0.6975009610995904
402.0 38.492433569 0.8235267299425606 0.67931805186369
403.0 212.280367426 0.43551369500908227 0.5451933455174953
404.0 0.0 0.0 0.0
405.0 313.8694691690001 0.827488221765772 0.8000124108744101
406.0 0.0 0.0 0.0
407.0 799.7384534570002 0.41423156102014247 0.2996971356700033
408.0 0.0 0.0 0.0
409.0 595.1518249940002 0.4211386149849188 0.41843501985672615
410.0 0.0 0.0 0.0
411.0 617.5725120979997 0.7108185698435264 0.5500174914081002
412.0 167.05792881399998 0.8597196461113736 0.7932384389969604
413.0 0.0 0.0 0.0
414.0 1568.18727327 0.6557880895487783 0.4695435749790359
415.0 3037.222525996998 0.4008276024535756 0.42828928555504137
416.0 201.646238367 0.6333591231104645 0.048060052242356974
417.0 140.84515394200002 0.5635026069598129 0.35485509575588053
418.0 256.59366202499996 0.9238195801223028 0.8162120546797392
419.0 35.970481458 0.6608664154303816 0.4074512858359744
420.0 1964.226394822999 0.3374254722387858 0.6343652481146336
421.0 1293.5452859960012 0.33824435717777246 0.5196917414482932
422.0 332.5683637809998 0.9099627379108568 0.8136870413309579
423.0 178.66281591900005 0.567790330235092 0.1842946895230238
424.0 0.0 0.0 0.0
425.0 0.0 0.0 0.0
426.0 962.8527145510006 0.5033216675586806 0.07504302858094357
427.0 1428.5270148019995 0.08989469521297183 0.5211826821423472
428.0 2397.9569720509985 0.4183749858655091 0.6552770088250687
429.0 1268.980879005001 0.5124439365165994 0.5300583962227274
430.0 0.0 0.0 0.0
431.0 0.0 0.0 0.0
432.0 1150.4940662770005 0.6031756542827478 0.5609099487978014
433.0 172.25684438700006 0.8747780379577174 0.7541746421250564
434.0 0.0 0.0 0.0
435.0 96.48234954799996 0.24409875869996753 0.16599828770989705
436.0 893.6487749349999 0.48776882635925434 0.3799831994163541
437.0 1001.1174204139999 0.7155881904872958 0.6919777906489268
438.0 0.0 0.0 0.0
439.0 867.4800841280002 0.7033425219356468 0.5730225979186226
440.0 89.54362009799999 0.849099901690317 0.7071615150347623
441.0 301.33930081599993 0.5279402140900324 0.5544099104507249
442.0 2510.9458462999983 0.5285064062399635 0.4188117468961954
443.0 1233.6256748389992 0.4957489855384233 0.6652485156202163
444.0 1494.3484392649987 0.3788574524861119 0.6477598766262919
445.0 283.2110297859999 0.6795554845691514 0.4732456672805879
446.0 615.7736669379997 0.3241952023813563 0.3216219155202717
447.0 1493.9031354219985 0.3268408755728673 0.16313732500095968
448.0 1333.2317982239986 0.6755491696382492 0.4445033529930695
449.0 434.18713452500003 0.45952092970583963 0.4413847558010122
450.0 165.726091221 0.6962657921106528 0.5152575094726044
451.0 1330.2194318140007 0.37648942288997317 0.23554169153275442
452.0 491.51617844799995 0.675838439207721 0.4286496153578418
453.0 0.0 0.0 0.0
454.0 131.98078856499998 0.7431703986036285 0.6716380835292657
455.0 776.2645696589999 0.6052392543754306 0.3811238238910068
456.0 1527.2172850150007 0.34576276950510304 0.47936589630604415
457.0 0.0 0.0 0.0
458.0 228.30385945200004 0.5705422501520027 0.35212849479121594
459.0 576.5752214569999 0.30977417494602577 0.5064133316728
460.0 21.628914437 0.2548167047518722 0.14235770141449897
461.0 1376.5281958740009 0.3171984734538889 0.08731451237107099
462.0 452.1802870180001 0.7625259363979607 0.5855315616099398
463.0 54.74749650800001 0.9195916684524975 0.8390207862796955
464.0 178.20269582599997 0.6951775292228322 0.4879320105098175
465.0 204.25682225900002 0.8608899784951455 0.7221003246584337
466.0 661.8867127999999 0.939509035642558 0.8707492437778545
467.0 598.0203270229996 0.3873785401672425 0.053252593477150466
468.0 1360.5725866010002 0.4648686990645155 0.42252304576020544
469.0 0.0 0.0 0.0
470.0 451.8185263330002 0.7696525871639983 0.6301682456960321
471.0 399.6865154289999 0.6591829374885633 0.44932106785330217
472.0 0.0 0.0 0.0
473.0 503.34936688999994 0.3460838481780924 0.5152451668963944
474.0 1467.6413637469986 0.39938560079462926 0.5905604418495571
475.0 930.8272707430001 0.34111767794211006 0.42116947201633764
476.0 1548.991026116999 0.4997971206787029 0.3079950991139958
477.0 1915.2719594799996 0.7208726395113849 0.7657726651114556
478.0 656.7535163849997 0.4133407857748176 0.5685787308430403
479.0 174.67436616500004 0.6800498869208454 0.32528238508725843
480.0 287.89576427199995 0.946713752339401 0.8911266397480694
481.0 276.616932092 0.538337745973116 0.6317092745915326
482.0 0.0 0.0 0.0
483.0 211.56246563999994 0.34333610180193613 0.24202305674728866
484.0 0.0 0.0 0.0
485.0 118.07971454899999 0.9228578650601229 0.8455520325797214
486.0 1623.1552598929989 0.16570413705294953 0.20133658239025098
487.0 32.609941634 0.8594835110306565 0.719656529291595
488.0 509.02268097700005 0.8664512077614901 0.7377631697311992
489.0 597.236551888 0.06898865357283156 0.21482613196845943
490.0 2361.8368397920017 0.566283582583767 0.3888996757719276
491.0 719.6850602390001 0.4185995238283732 0.16056590996085487
492.0 160.36717880599997 0.060841089499221734 0.6044133967302789
493.0 2228.607716046002 0.44585131507624015 0.4033420979491414
494.0 1063.091596089 0.7804531024187454 0.678938704454947
495.0 1989.9531300309993 0.31222462003634155 0.23870519442683613
496.0 21.899142390999998 0.5981535280261417 0.34602375594020124
497.0 2516.778802729999 0.7033276750079552 0.4516446843617838
498.0 0.0 0.0 0.0
499.0 126.253641228 0.756878212649185 0.5804756059044304
500.0 1860.9606925160008 0.48915355517172915 0.4404686889602994
501.0 2154.6973818980014 0.07964937850610945 0.11840037490739444
502.0 0.0 0.0 0.0
503.0 181.14501681900003 0.8493017806149924 0.700704079563893
504.0 284.059521258 0.3336731789181001 0.21799737291176907
505.0 223.44017716000002 0.7546781419538158 0.5645354780663069
506.0 810.2194749260004 0.46694901942798067 0.5115981201924262
507.0 106.95024514299998 0.3598142298557077 0.7381687536981812
508.0 259.166493983 0.6497507820534364 0.5013589980229832
509.0 257.554772551 0.847580922227032 0.7095939747773657
510.0 570.5317427269999 0.6123957862254407 0.4550085267378449
511.0 642.3669499380004 0.36428611661618454 0.6473607935504491
512.0 2176.3298100200004 0.3913898901364735 0.3948937176526235
513.0 829.103079266 0.6574256275451589 0.4402217276299923
514.0 451.7599074219999 0.1512465498149035 0.2216147443228563
515.0 933.1698236269996 0.42368632318779587 0.7092554567953793
516.0 578.7993458309998 0.5134037516742938 0.25916907855907384
517.0 971.964878492 0.8859565506614178 0.8727307791323026
518.0 650.4434173310001 0.9067086466652299 0.8170825005773122
519.0 0.0 0.0 0.0
520.0 191.90257129500012 0.7161099803428879 0.4955553327701147
521.0 168.135046153 0.43871604701139993 0.5984973819668836
522.0 412.81756676200007 0.9497973283997121 0.8941772782877192
523.0 2853.4537010079976 0.1331920584434915 0.28379743224920667
524.0 316.050117497 0.7418443045430826 0.820342326685975
525.0 489.2637735030001 0.4634709346996528 0.7572094076030879
526.0 963.3120632770001 0.25213931391183825 0.3640674094122448
527.0 104.547718258 0.9040738418755229 0.8166769695253744
528.0 867.8478184949997 0.4296893024610578 0.4665464267875411
529.0 120.56701012599997 0.6047678856789395 0.39135377868192045
530.0 470.103553223 0.4342483158313997 0.24324671259125213
531.0 39.228683732 0.6271375222701118 0.4010866910605881
532.0 39.239995197 0.5289531421606994 0.26719860210969976
533.0 2240.7724350160006 0.26117271334467435 0.4185805018318592
534.0 505.04103861600004 0.6500093699804242 0.5547795474818996
535.0 385.8990899569999 0.12229466812032204 0.4338018665546166
536.0 352.07042903200005 0.6686101743099501 0.5623476010986839
537.0 924.1786692160001 0.30396100810331267 0.631058205767546
538.0 319.40712346199996 0.34246837440266703 0.4933166273949573
539.0 244.98982469200004 0.3014882896168347 0.2945198649920963
540.0 2279.2521759740016 0.6976124896483343 0.28177267287926594
541.0 3454.540875059006 0.4357414291368652 0.310821826781391
542.0 220.16333922399997 0.6920587855478709 0.5131828042775781
543.0 2547.1000068139983 0.44795783824399815 0.4159611647943583
544.0 929.8487270549995 0.6360667647811137 0.08244812853181077
545.0 0.0 0.0 0.0
546.0 0.0 0.0 0.0
547.0 1369.7035656930004 0.5001132184266909 0.5673217428684422
548.0 942.4894661550004 0.5371610794593813 0.07596718298462604
549.0 292.0529626700001 0.6700418040382707 0.5124586585750844
351.0 527.0859375819999 0.3482721658337281 0.15014656696737816
352.0 212.971477363 0.6208981559987095 0.4589446604816164
353.0 2177.1046251399994 0.3698597087050434 0.3272799433973596
354.0 1.834067175 0.8408413814418916 0.6740420004543383
355.0 693.2254553010001 0.6864608956125587 0.5833590164994668
356.0 309.84784442400013 0.6109958706669574 0.7131669241390444
357.0 670.3261419789998 0.24245864881305207 0.35270844411726526
358.0 0.0 0.0 0.0
359.0 0.0 0.0 0.0
360.0 64.178291293 0.5196118181561412 0.38555653886333213
361.0 0.0 0.0 0.0
362.0 75.01245084199999 0.12968530754488053 0.07807408862360742
363.0 228.7242652850001 0.33417445051433925 0.18962803238751788
364.0 2558.2054781079987 0.7639202800952196 0.7418577232139407
365.0 49.431460558 0.8810066082980915 0.7587661557227021
366.0 656.959262954 0.48020038302367896 0.5291608258621516
367.0 263.88618114300004 0.8321325858352202 0.5064570893975436
368.0 0.0 0.0 0.0
369.0 0.0 0.0 0.0
370.0 0.0 0.0 0.0
371.0 70.670302942 0.7394990970009873 0.557532331662258
372.0 681.01375836 0.5055573302444086 0.29239868645933526
373.0 0.0 0.0 0.0
374.0 248.20324984400006 0.4739114012988105 0.21721042080042277
375.0 0.0 0.0 0.0
376.0 1445.5710605770003 0.2952480723728787 0.3835230777580147
377.0 1277.0647916650007 0.26027761013375106 0.6239781545523831
378.0 1219.0185879600008 0.3071213549340204 0.49595842145311725
379.0 607.1127043729998 0.47769712438060397 0.11663804856079284
380.0 197.133360357 0.8121522192586839 0.1688104752645697
381.0 0.0 0.0 0.0
382.0 1518.9397400859993 0.13681767268797618 0.17566211853963895
383.0 657.2844480910001 0.7716866694886492 0.2565450241766533
384.0 3263.0108736410025 0.462043535509369 0.4652988163560267
385.0 1391.0565102269995 0.6744438076295447 0.5641577683768356
386.0 173.79609471400005 0.6911339197461535 0.45730045674987857
387.0 1256.2668353650004 0.7676030662206048 0.6050814494786111
388.0 124.127058448 0.8330187369052413 0.694158582023283
389.0 413.92910474400014 0.6972759332605933 0.456266212821008
390.0 184.19995825900006 0.804129363862099 0.6874556191704555
391.0 18.924189328 0.5554625940461058 0.4042414935060614
392.0 430.206812277 0.3008714308493848 0.22480203301928212
393.0 1283.8583157310002 0.3785393480369423 0.184493947715766
394.0 1346.1677184440011 0.5454064216541971 0.35914301881321636
395.0 1807.4433784219998 0.36020352353439045 0.31638664715006537
396.0 924.965721457 0.3334858041204716 0.6026610180477183
397.0 440.13823477499994 0.27690920708505623 0.30100037114492567
398.0 0.0 0.0 0.0
399.0 474.85199307499994 0.7234163138349456 0.24425703970829254
400.0 152.96357747599995 0.27909590225686826 0.11209806987117678
401.0 837.8829016160008 0.15069380801572416 0.0973006099391451
402.0 259.9079610399999 0.7190612841621438 0.37255150509840773
403.0 428.7026018680001 0.6333514541206968 0.41945092789556254
404.0 67.054393804 0.7784927462562444 0.606723188616988
405.0 388.776231505 0.4297897941325671 0.35565139186754796
406.0 1417.3481945380001 0.24340171877468417 0.08305941372047165
407.0 2462.1210854169985 0.42434829097441373 0.13589154621850497
408.0 754.3164446529997 0.5829381719849199 0.7150890272060767
409.0 194.360771925 0.7174958624926047 0.5030673816482545
410.0 40.64995502000001 0.7186010099847697 0.6523748789797817
411.0 2230.2810673660024 0.18320869478478113 0.2539313047862145
412.0 0.0 0.0 0.0
413.0 80.07794484399999 0.7502156356201033 0.3942070408716824
414.0 1439.646827858 0.4905944910429194 0.2143967822801061
415.0 0.0 0.0 0.0
416.0 0.0 0.0 0.0
417.0 0.0 0.0 0.0
418.0 217.86955823800002 0.7931389360104424 0.7838571027482059
419.0 280.88195593099994 0.6954717377602914 0.6625785344135704
420.0 729.8764893980002 0.21476587718771964 0.4014228294243813
421.0 0.0 0.0 0.0
422.0 0.0 0.0 0.0
423.0 874.0372102430008 0.5044672636120003 0.3126238734853024
424.0 553.7885561739998 0.36015279119234084 0.2985457799099675
425.0 1747.3042939019972 0.1647596498525085 0.17929403612392467
426.0 814.8479725109999 0.24804079245037974 0.5519619768230897
427.0 1378.8691704640007 0.38818981612592346 0.4012443190632229
428.0 218.589148857 0.4668751056902592 0.3569080829998517
429.0 942.6530452749997 0.6019147822769789 0.2346042989252031
430.0 2713.000247198001 0.35745977893731934 0.5466846585324784
431.0 1366.4105979930011 0.4738872341588991 0.2510986656562757
432.0 465.61148858000007 0.6213302789627668 0.16159839419934807
433.0 0.0 0.0 0.0
434.0 1447.6538949529988 0.303054253404097 0.28910265376096983
435.0 0.0 0.0 0.0
436.0 1293.9575906259995 0.5116025091307517 0.5216996952047303
437.0 508.66823059400025 0.551509470627182 0.44593142746480996
438.0 2683.021472292999 0.5868663065227894 0.589435823950568
439.0 1224.708465214999 0.5219389009132385 0.3388962831820176
440.0 176.012583781 0.6682084327744412 0.4334647074078106
441.0 188.4983127440001 0.8238849331417588 0.35615852507308055
442.0 859.0674932119999 0.17560739408827417 0.3410652876344501
443.0 1590.0542599670016 0.1966367375288783 0.45415172978912405
444.0 1166.8951726120008 0.3306438067381081 0.5441251899821717
445.0 185.33357221399996 0.4474503463948365 0.2912341446851337
446.0 1704.1452875330008 0.5532905893364709 0.38586107590477053
447.0 963.8372926910004 0.2888450726969322 0.4959203970543491
448.0 0.0 0.0 0.0
449.0 2080.477632037 0.09052845080298363 0.41535276212148553
450.0 1711.4297518910016 0.18790794858991983 0.25609688171000683
451.0 2728.336271383 0.4171015584343849 0.20250486873993742
452.0 865.7891835249999 0.7389139311793114 0.577649059937374
453.0 1095.3574040949998 0.11095446671677615 0.5102262443653935
454.0 459.97734987800004 0.6227285413419064 0.6879974665846141
455.0 0.0 0.0 0.0
456.0 0.0 0.0 0.0
457.0 366.07975045600006 0.7675105995738379 0.15799175393897816
458.0 1667.4512365180008 0.498875398924932 0.2713613452030018
459.0 270.0298193830001 0.34466002061924983 0.33285147144916394
460.0 1157.1597753360004 0.2998084679170949 0.21314989783315336
461.0 0.0 0.0 0.0
462.0 15.996441429 0.36415945954902196 0.17603287667162162
463.0 485.06359037300007 0.24248302546737097 0.19233613978892622
464.0 2093.7952145560007 0.08793473778438268 0.3138956304510698
465.0 56.539735336 0.2299208089248719 0.221462283312938
466.0 0.0 0.0 0.0
467.0 797.701256358 0.21570916924024625 0.47568772247782604
468.0 568.6402356210002 0.7972935337614716 0.35033115816473503
469.0 219.127083908 0.19492842164686486 0.42828026116995804
470.0 0.0 0.0 0.0
471.0 1498.9437891410003 0.4294931917886879 0.620202017627064
472.0 121.18910434700001 0.0548627718736942 0.06540675051696557
473.0 9.049941140000001 0.6963832666944849 0.4958528812400829
474.0 0.0 0.0 0.0
475.0 250.20128536400006 0.04590792605766321 0.024058395503477777
476.0 30.54625893 0.4338429843377014 0.2015273556276028
477.0 803.8437937610008 0.20863432712155414 0.4196605263321474
478.0 62.580535044 0.8208218444508322 0.6769687419728759
479.0 69.17929395200001 0.46919117819144035 0.23137389612366652
480.0 1321.9618643440006 0.49818880827429096 0.5508927283189227
481.0 1166.9913339059992 0.5930840563072982 0.6717344410874037
482.0 292.96662113999986 0.2532327224253377 0.25018394054886106
483.0 0.0 0.0 0.0
484.0 152.33574384 0.6836831444660995 0.5163969134990457
485.0 578.47080623 0.7765151266167346 0.7028507371304106
486.0 1205.9103149530004 0.6940501108091258 0.20043556134481394
487.0 299.90646076499996 0.7009891009193756 0.40988213922841127
488.0 2465.6412658889994 0.14208744298513715 0.34870415635549945
489.0 2337.954850657999 0.3785989137409659 0.3496808057439664
490.0 2566.875377353002 0.4477477484349987 0.1698704458712619
491.0 936.7047484199999 0.8653159416545161 0.7416200306396816
492.0 1774.0297271830004 0.35965379559791927 0.3833544269832143
493.0 195.62981030599994 0.1837818411576829 0.17363493751277834
494.0 43.632254411000005 0.20183982933961064 0.09049349227986718
495.0 710.7885930039998 0.6423691147547882 0.48881430186514446
496.0 488.845420607 0.696471944224183 0.6009120767479542
497.0 0.0 0.0 0.0
498.0 400.06321674200007 0.19980160765240415 0.07518821430283977
499.0 0.0 0.0 0.0
500.0 1852.7415878730003 0.21173792709533068 0.410306834646757
501.0 2662.7104114079975 0.24716170690664535 0.151897107707041
502.0 339.7758676940001 0.618283973768549 0.2004215215017383
503.0 81.878079199 0.46309809121218737 0.27925307425516244
504.0 2076.6326645520026 0.33113094262888493 0.4811485081827852
505.0 1087.7108627480004 0.2317410551963173 0.548819201782962
506.0 259.00828409 0.41370173306662106 0.25656135170957145
507.0 1990.9380157440003 0.45432951443807923 0.11340703408897056
508.0 655.311694832 0.7086701432934239 0.7788564318448248
509.0 364.88373874200016 0.08230778918338141 0.3886337974904029
510.0 168.811006592 0.8045838961476443 0.7090255260089108
511.0 390.244648315 0.5879004622933915 0.3464454854968344
512.0 675.088969965 0.5724985650224581 0.7138995612112476
513.0 519.5277024990002 0.6083730326405277 0.38710029538600865
514.0 765.209631947 0.05039735126126778 0.42659535313276925
515.0 183.48528626300003 0.5359069619586275 0.14360755983384513
516.0 977.8050754640005 0.847301220581369 0.1290111669215071
517.0 1454.0773586990008 0.40943197720592445 0.37022743223718224
518.0 43.95137919 0.35025632157113845 0.13264734876243167
519.0 816.2082471910005 0.5489217349220669 0.6185581448760648
520.0 479.5644289540004 0.2109063653914802 0.315910537868279
521.0 0.0 0.0 0.0
522.0 109.430311202 0.26873831688760824 0.1536872564310138
523.0 2001.6300954209967 0.1719114710287331 0.17784018770963927
524.0 134.785278997 0.8846401439776435 0.7677388459096298
525.0 138.970511005 0.9315895885040315 0.8596777290402283
526.0 0.0 0.0 0.0
527.0 1139.192160628 0.45257721196188605 0.3995531302905505
528.0 0.0 0.0 0.0
529.0 1218.9329285060005 0.6020680208531425 0.7729783385344803
530.0 2029.2036606209995 0.4334334690273734 0.6436533112411803
531.0 829.8178593890004 0.3521448628961637 0.4052371447114493
532.0 307.93276440599993 0.7752526823834213 0.520343835092453
533.0 0.0 0.0 0.0
534.0 0.0 0.0 0.0
535.0 264.69158406599996 0.4276379206696869 0.5868078614125833
536.0 1023.6391348699993 0.9477150391955849 0.9010709893770507
537.0 0.0 0.0 0.0
538.0 669.536103732 0.5719758798997143 0.41970474228302507
539.0 390.54432377000006 0.4112997294734717 0.17094797513230148
540.0 1025.9577906499992 0.3140855600549894 0.3301521588420933
541.0 1097.461709794 0.6856528319693923 0.8011875915382877
542.0 14.296129642 0.4303856876032653 0.22452177894601655
543.0 244.04400523200002 0.8189229467169875 0.7129209853266438
544.0 1359.3740433689986 0.3114952955485838 0.5238934556163124
545.0 206.89337064700004 0.9000384717769784 0.8042552655610073
546.0 1773.2262866069996 0.44428020226606224 0.2773916197600648
547.0 1086.282646657001 0.6057768755857651 0.31363745452186403
548.0 1295.2053060969995 0.551986802177709 0.24859629337161582
549.0 0.0 0.0 0.0
351.0 440.919368339 0.47511434281571646 0.43636747426859246
352.0 0.0 0.0 0.0
353.0 1202.935761013 0.4640689474464975 0.4765249800703503
354.0 419.667593676 0.3893324362650591 0.6248779779916973
355.0 347.1067662550002 0.446471170187662 0.5856786329167073
356.0 228.56578536499998 0.05520812641499618 0.07171893246002597
357.0 0.0 0.0 0.0
358.0 865.8568012179995 0.399334866925804 0.43119812994249984
359.0 1926.6326239370003 0.5482572410179678 0.3154041152245725
360.0 3332.4518526539996 0.16248439393768307 0.2010585886841656
361.0 111.00977403000002 0.29742349964597214 0.15859892583751367
362.0 715.9615219660008 0.6081971807960567 0.4694081691815136
363.0 245.85422551800002 0.2759093988010053 0.1879649883360287
364.0 351.591123898 0.41628378243544084 0.2921542382945231
365.0 756.4109329459999 0.28015529387442994 0.0529160727061581
366.0 0.0 0.0 0.0
367.0 9.450257820000001 0.8786692242780151 0.7608703104794806
368.0 139.94259564399997 0.5833234748934975 0.4657494691038966
369.0 1161.1605779379997 0.6096305399515655 0.1918597340681596
370.0 0.0 0.0 0.0
371.0 1708.8905732450003 0.24632853551703765 0.20449833154405633
372.0 481.1421896969998 0.3398389198229891 0.13543488556995478
373.0 0.0 0.0 0.0
374.0 269.27804132399996 0.42842206348919915 0.5063233894367828
375.0 897.5969450119998 0.7505442464974568 0.7759209847231121
376.0 704.8383781160003 0.2078665443017943 0.2896544581199552
377.0 2503.2417200839996 0.5339604923565173 0.47643528297553955
378.0 1467.6743643560017 0.7514094682292298 0.7196058210611378
379.0 949.1003567410007 0.3021360774116885 0.27620263435284975
380.0 17.116438588 0.378768861991549 0.04518976736230867
381.0 0.0 0.0 0.0
382.0 771.3955362759998 0.6997621463252839 0.39908717644442593
383.0 715.864344156 0.7833468473004532 0.5884755474932992
384.0 649.4028386560002 0.32458494011046213 0.4564044339799826
385.0 79.56243981399999 0.5309842168039154 0.3444824490024524
386.0 0.0 0.0 0.0
387.0 418.42592700699987 0.8607573256513713 0.7152694200918063
388.0 260.0043499560001 0.32498706939018107 0.28549122245606046
389.0 811.3512071580005 0.7458588111847564 0.7216912183603043
390.0 728.3902617059999 0.46898352254265413 0.3974586397718599
391.0 288.611022599 0.8701890688797849 0.7962903133237682
392.0 1076.395569214 0.8538576399475128 0.774484818813052
393.0 0.0 0.0 0.0
394.0 109.83599374799998 0.28740896154762924 0.17409537779922232
395.0 136.88115359700004 0.8418962358234694 0.759233912808675
396.0 714.2852211869994 0.7829648130473913 0.6138104210050206
397.0 0.0 0.0 0.0
398.0 1056.9000288150005 0.2822776515376667 0.5406551801057549
399.0 2009.0773558600015 0.2165603963736359 0.36973071064963975
400.0 360.8367302279999 0.5215869426948063 0.35153505582671307
401.0 629.6430520099999 0.2706332524990913 0.11456934403986549
402.0 1117.24022215 0.7355149431673208 0.044624787526437365
403.0 454.1314957540002 0.8563110411392726 0.7194297398617413
404.0 0.0 0.0 0.0
405.0 110.456938332 0.10522219019501622 0.2632072635523012
406.0 860.7227659510005 0.3581410737597035 0.3476086626444273
407.0 378.58891395999984 0.30925986787702947 0.16681412214771232
408.0 826.3747785790001 0.3791859661217332 0.16737971359671544
409.0 523.4332468580001 0.44174917741966135 0.38963694561882184
410.0 1118.7482104230007 0.1669258750612668 0.35962036633225714
411.0 229.24261539899993 0.4161163540380312 0.33440347100952295
412.0 0.0 0.0 0.0
413.0 1664.2095370709997 0.0489426802641483 0.3029532413968396
414.0 2437.5801477209993 0.5591755658098022 0.2834253866409502
415.0 34.539386396999994 0.8483530273238997 0.7087038414096379
416.0 1680.335753893001 0.4538664115022351 0.4272991502325171
417.0 1409.7259660800003 0.396094706653569 0.26591095105620405
418.0 0.0 0.0 0.0
419.0 519.7572241980002 0.33657372487650405 0.38855618902086175
420.0 1380.3686920260013 0.13655298133845808 0.11973552787019151
421.0 825.9720389479997 0.2609441284976739 0.343591210980848
422.0 124.78785915399999 0.738467513356235 0.5469799851298616
423.0 1764.1236803939998 0.1609676770338784 0.5740128967307407
424.0 1245.2026557299992 0.3762752149355727 0.4823368449456932
425.0 1200.5417837920002 0.10781194418117485 0.31340618133652864
426.0 1620.61569398 0.5896630696361755 0.5638990002310642
427.0 659.4568569610001 0.4755728673326042 0.1853506439322902
428.0 622.5563842909996 0.5547394133826729 0.4858032838191594
429.0 1364.5399902450001 0.3694220103347971 0.43491761871688445
430.0 1308.091743125 0.3249725499361703 0.1234098759464231
431.0 372.072251327 0.9031901957154508 0.7995610765582158
432.0 1965.6272586379998 0.4876273769337927 0.7898006902600988
433.0 48.481766994 0.8436120210576488 0.7032320869012528
434.0 297.740293956 0.3711443548016536 0.3114207936377494
435.0 1740.6228963640017 0.4745695384387798 0.4867251655713194
436.0 72.132522822 0.5722543101109379 0.5778069473506009
437.0 0.0 0.0 0.0
438.0 148.35902726599997 0.8606891829481835 0.8049099964949432
439.0 0.0 0.0 0.0
440.0 2755.039331073002 0.38277370557201795 0.13748328557650108
441.0 0.0 0.0 0.0
442.0 0.0 0.0 0.0
443.0 295.01346965300013 0.7548720655044071 0.7230455654155437
444.0 352.1593554830002 0.4564657425198462 0.2574273332880565
445.0 31.116551801 0.20175663317740816 0.16539046139045493
446.0 4.15124317 0.3273682468230615 0.14403482279404237
447.0 281.1580121949999 0.2213964777740703 0.21824007902929432
448.0 0.0 0.0 0.0
449.0 2470.521680591998 0.2676835206219013 0.34031503935245544
450.0 0.0 0.0 0.0
451.0 188.20590316799994 0.752331058805422 0.5673209573146685
452.0 0.0 0.0 0.0
453.0 1579.4745483920005 0.17197553332026155 0.3714202963648365
454.0 170.24357175199995 0.612285421701888 0.5947539365174016
455.0 2009.492837487001 0.18855498295328227 0.4852607608739161
456.0 0.0 0.0 0.0
457.0 44.126822734 0.4568828770075946 0.3398909087785322
458.0 0.0 0.0 0.0
459.0 495.3598917470001 0.6474541483746787 0.22693741789948163
460.0 358.71905075499996 0.2886284896533967 0.468032000733806
461.0 1498.512939500999 0.4363983191478066 0.6843861836271548
462.0 1878.2492780530004 0.09214085654236417 0.3350205286139354
463.0 2527.5526769820017 0.6173699919161646 0.03893683570810531
464.0 1949.831652391 0.6467048693008283 0.22170303203120875
465.0 522.543512768 0.694293177513055 0.4859787583088298
466.0 65.95468689199998 0.7707057370380593 0.6138384626074183
467.0 870.2503685790003 0.5280708099784738 0.5854563131868232
468.0 885.3570609660007 0.6412858431097714 0.7576250097982185
469.0 688.0190624349998 0.06401791376012819 0.061431733515715785
470.0 483.9625673580003 0.8011484800381535 0.6677852486554542
471.0 327.56346577799997 0.41833300032962273 0.486757798937686
472.0 259.20608522799995 0.5504010192066111 0.32593473696244046
473.0 174.77759502099997 0.6284137120064516 0.4464969016860862
474.0 0.0 0.0 0.0
475.0 2206.1048788849994 0.30747886386030393 0.21734880791579597
476.0 150.36193507800004 0.3397036491447547 0.25004784837976796
477.0 17.819610299 0.23300028239882578 0.2681094170782266
478.0 0.0 0.0 0.0
479.0 948.9800388540002 0.6161905979357165 0.4109982311064799
480.0 394.6725370060001 0.9676645295817025 0.9293994369249995
481.0 11.447191758 0.5295226911416113 0.15469556226746597
482.0 0.0 0.0 0.0
483.0 155.93689381299998 0.5316901666186953 0.5178100883258603
484.0 65.132673576 0.9413249588282577 0.8747591173419377
485.0 316.1233230400001 0.7917076067365099 0.7135577051088655
486.0 2165.223824149 0.1767285423081683 0.14892479762315777
487.0 1732.8166195639997 0.45695807225268303 0.4603688550226726
488.0 102.53229121600002 0.10603336510242133 0.06075660871841215
489.0 180.65168957000006 0.5861388131669796 0.33928059159257135
490.0 0.0 0.0 0.0
491.0 13.732630636 0.27794685990595486 0.3780464621374997
492.0 70.375875757 0.777951147951324 0.5792354165552631
493.0 0.0 0.0 0.0
494.0 540.5220229319999 0.648779229848571 0.7156575362084027
495.0 3433.015242555003 0.24341862893828015 0.5736407557678528
496.0 0.0 0.0 0.0
497.0 540.5925187180003 0.15283784060531108 0.12897453727739236
498.0 392.62855680399997 0.19818759724430665 0.4024426879081759
499.0 6.500229963 0.42815208558818196 0.19921059904795607
500.0 1264.5606126559999 0.24403465554276044 0.19290443609732028
501.0 1007.1403303009994 0.09409158491712243 0.4035250038626528
502.0 1960.5380510109985 0.4379364174708758 0.4799022813968639
503.0 1796.3455376849986 0.2818283518963487 0.22411837899112663
504.0 1254.0137092259993 0.2942831731429328 0.20788154176961396
505.0 818.3894028109993 0.4592595771302319 0.6440931882888795
506.0 671.560127511 0.13940907619366244 0.06318435057465202
507.0 0.0 0.0 0.0
508.0 0.0 0.0 0.0
509.0 451.84418316299997 0.21384506790305058 0.41691985494142675
510.0 780.8408966699994 0.34004918025988456 0.26683976129804593
511.0 1504.3613237240004 0.6733988792859136 0.7312077034536731
512.0 120.54352588199998 0.8464423808242624 0.7470657216970931
513.0 30.713048318000002 0.7293312491061413 0.5542828320762558
514.0 425.48804300099994 0.6363900498468265 0.649486624173446
515.0 1172.99965037 0.5672151970771644 0.24957467144606102
516.0 1076.9190142589998 0.22139552048791655 0.4296272121163303
517.0 0.0 0.0 0.0
518.0 105.247527774 0.6629384141100041 0.6004103526851203
519.0 2329.870977006 0.2231190814218632 0.6065497324715485
520.0 34.906483433 0.9256807511294131 0.8509226829076769
521.0 1152.9268794919997 0.6292406797435482 0.6125518615830828
522.0 2765.157186151999 0.25118906548757747 0.32900645688310454
523.0 2286.977381157001 0.3185369880083295 0.5031653700344249
524.0 474.313090923 0.6105230990402901 0.5604006593560722
525.0 97.64049290300002 0.8000766674380067 0.6453533234262602
526.0 1747.9142971170018 0.32464714345926793 0.1150028829313531
527.0 0.0 0.0 0.0
528.0 1118.4872936279996 0.5959921675111958 0.5715965053989484
529.0 612.0360103940001 0.707226603389965 0.5672911154272375
530.0 73.78039631099999 0.7776182735085458 0.6178732953798474
531.0 1076.2528692000008 0.8038245690853322 0.6489642072568049
532.0 1170.535390886 0.24265004321449432 0.2174743544668471
533.0 1611.860558099999 0.4815079893528605 0.3736785102499094
534.0 707.4804896739996 0.32990606051132587 0.48124836403502896
535.0 0.0 0.0 0.0
536.0 1021.1550792959999 0.7422631836825568 0.6061010907299696
537.0 1993.6292241480007 0.20343974976552848 0.23862389156200783
538.0 619.9081611729997 0.5643816011242909 0.31481896449611135
539.0 0.0 0.0 0.0
540.0 1340.3795899469999 0.6800782345670219 0.5043809471318832
541.0 15.489888158 0.4922882822392019 0.26800458640125424
542.0 800.11072919 0.32594583781212927 0.4677974241138922
543.0 446.919490006 0.2850430799286941 0.5054035854845137
544.0 1108.1992534050005 0.4711065098481925 0.48266480942810297
545.0 0.0 0.0 0.0
546.0 0.0 0.0 0.0
547.0 2292.8765440329976 0.1519849901460109 0.29395871861903755
548.0 380.90786781099985 0.7795085858203646 0.6238015947027208
549.0 1439.4770750330008 0.36120177783663954 0.34209321959365735
351.0 33.557354352 0.42367575651119954 0.3041218391916333
352.0 0.0 0.0 0.0
353.0 0.0 0.0 0.0
354.0 0.0 0.0 0.0
355.0 268.1152402119999 0.6025662446686735 0.39924769861331305
356.0 1070.423732281 0.6913200408715036 0.4737971350066391
357.0 63.834680667 0.6113748643548292 0.30525355651729885
358.0 968.8469270339999 0.5425314906296853 0.32006705873781155
359.0 247.51788522300015 0.32770189968603186 0.14987277564858348
360.0 149.411754541 0.8300613800536218 0.6404791019390507
361.0 0.0 0.0 0.0
362.0 1815.7484642120003 0.6185373547994892 0.2439726836158974
363.0 0.0 0.0 0.0
364.0 786.8079853329999 0.29695431159699276 0.23846441053775716
365.0 953.8759088209999 0.27764314621107195 0.30346363875266075
366.0 0.0 0.0 0.0
367.0 3303.155878518001 0.4956667213305131 0.3636703440348336
368.0 999.966379188 0.42099477354544484 0.4713991873658197
369.0 319.6996038899998 0.8250487440384118 0.6913746986317564
370.0 0.0 0.0 0.0
371.0 2821.9110467740024 0.5819634649216362 0.4361081082823156
372.0 46.691746757999994 0.8265030154138814 0.6774089680839027
373.0 523.937101988 0.15579084946141952 0.2024094089250324
374.0 1135.421137074 0.6268477632549986 0.5793207797596295
375.0 244.93823236199992 0.10951421734486894 0.31533002078863703
376.0 154.40461974899998 0.786203398685796 0.846867604966182
377.0 623.7729119759999 0.25209682897068 0.5240472743093822
378.0 592.8797303050003 0.7072714023121612 0.6733475024243317
379.0 745.1234794659999 0.6653128511826564 0.6970749507352668
380.0 516.2900272730001 0.18977103440777982 0.10932426324365657
381.0 1443.375431438998 0.6158951420953479 0.6268987219432247
382.0 0.0 0.0 0.0
383.0 0.0 0.0 0.0
384.0 1135.3545451659995 0.5722851058633955 0.19382627275862963
385.0 2627.212176018002 0.5699253041914626 0.0973279759478839
386.0 291.5040153150001 0.44334267367844044 0.5283108051596946
387.0 471.5954659759999 0.7766639602165827 0.5992126167052976
388.0 2710.324815778001 0.5247753880599673 0.3853240984367985
389.0 14.413672898 0.7682982252925735 0.7396438925311457
390.0 1744.241244903001 0.5293846081362363 0.4857612614367246
391.0 145.60576393799997 0.7634245552181157 0.5538933275709416
392.0 993.6050352230001 0.5326722758605984 0.40092523317750767
393.0 538.56770989 0.8107915622002039 0.6274569352699573
394.0 0.0 0.0 0.0
395.0 72.75783485299999 0.6593881185388258 0.3742838490306253
396.0 903.4416373189995 0.4263893743258964 0.04231681166400061
397.0 27.032796601 0.3975255139117025 0.10560246171368158
398.0 2072.5457708559984 0.11392625357766814 0.21451377560859283
399.0 0.0 0.0 0.0
400.0 3167.8479320880006 0.4568215009464407 0.45567314873269693
401.0 2705.5887878939993 0.6509168766346288 0.1615534834723676
402.0 43.544656324 0.8794428684766584 0.7866624899964423
403.0 30.721603178999995 0.6498670902218409 0.46731079041215184
404.0 0.0 0.0 0.0
405.0 246.21166544300004 0.9069079161585084 0.8626749145312906
406.0 25.862783070000003 0.9036814098993382 0.80429302506835
407.0 2427.230584873997 0.2431172174283141 0.16019502468936458
408.0 678.540669214 0.6994985375207268 0.29254151974116155
409.0 165.75535175299993 0.7492661943170534 0.7018933224901412
410.0 35.660599274999996 0.9547082946626674 0.9031543048580105
411.0 1901.1561757229993 0.43737603186018426 0.17753803800120344
412.0 0.0 0.0 0.0
413.0 110.94257538400001 0.9402487684895187 0.8741689086426284
414.0 888.6154169669994 0.587336680392261 0.5161336972442073
415.0 132.133349849 0.9166655585740777 0.8313643361587715
416.0 128.529101706 0.3548576675497269 0.2981263536680698
417.0 744.0914788459999 0.605826917255298 0.3113803361046
418.0 0.0 0.0 0.0
419.0 311.4301526700001 0.694493640023688 0.6995192849580568
420.0 0.0 0.0 0.0
421.0 835.7781711950001 0.6431206525314148 0.6654756355731263
422.0 1988.2802423380003 0.4081598358861352 0.449509043382776
423.0 5.160172155000001 0.5355188954881684 0.20961311428179222
424.0 693.7263421889998 0.8186061839401169 0.6672427368803023
425.0 421.78754632799985 0.5357239720528456 0.3335115604164962
426.0 234.18940220500008 0.43919132919109644 0.3688975582927479
427.0 945.0488334460003 0.24894513838964064 0.2540203360304658
428.0 1322.5240822299986 0.3964191377353974 0.7036845373833511
429.0 2319.950288903 0.5068410356559092 0.1571287094651621
430.0 1014.0360711780003 0.49969847619167845 0.25422458159977224
431.0 399.54048661699994 0.7680462970649417 0.5804589213640963
432.0 262.1080460209999 0.3664181143879151 0.24286211632789406
433.0 1096.6202057150003 0.2958610492353556 0.32706252978430744
434.0 1187.5729619569986 0.5290671095964532 0.48752231723394074
435.0 368.9554692850001 0.7663073447095831 0.7363240572310125
436.0 0.0 0.0 0.0
437.0 2465.2650216670013 0.29330781027979425 0.3035785533962289
438.0 1841.156964408001 0.15763532228085922 0.21282991050966615
439.0 709.0103323779999 0.817675970819455 0.861297443625817
440.0 1774.6026747669994 0.5562208935704083 0.7330923452525872
441.0 439.20048008499987 0.7252189420287248 0.6210128614289054
442.0 1496.5528956930002 0.5712584508162248 0.26775251830575647
443.0 822.3574292559999 0.7918417075530161 0.7049839076658844
444.0 0.0 0.0 0.0
445.0 590.4906672869998 0.5786633772724639 0.2992221105083123
446.0 339.728463634 0.7265067474874075 0.32062905352784976
447.0 0.0 0.0 0.0
448.0 1875.475521408002 0.25267742015658334 0.35365540044630556
449.0 2153.7184221279986 0.2845994164334046 0.3572993408103059
450.0 1860.4151720359998 0.3297280953635977 0.2066280544012415
451.0 953.9268653459987 0.389877346763274 0.5101561960411898
452.0 0.0 0.0 0.0
453.0 138.88688173499997 0.7673659458105884 0.5919354769143842
454.0 1766.641121945 0.33965461818643045 0.49532276821009075
455.0 911.6585553269999 0.6524823843822123 0.4903394092280381
456.0 875.442809066 0.3977713840032489 0.19516874214768645
457.0 164.50715073000003 0.6253885737671389 0.5051368437147744
458.0 143.87992135300004 0.6631092359733493 0.46901506685958866
459.0 2778.126636618001 0.32786395990097134 0.2248082978235542
460.0 7.742428671 0.19024834931455534 0.12277027698234773
461.0 1873.487541419 0.15453058004381456 0.5547045246215123
462.0 1804.975925085 0.5990560018285742 0.5482776513735458
463.0 443.5827336429999 0.24899362113416476 0.032946541389085364
464.0 113.66591913999996 0.7387317784138604 0.554637601558376
465.0 212.80790008200003 0.7552852691432107 0.6405240667209071
466.0 2184.4216434530013 0.19694325148071345 0.41799705570237927
467.0 23.351108599000003 0.3460368380128801 0.16297718654518803
468.0 133.16691447399998 0.21234657739377533 0.08177311439907552
469.0 289.4840034699999 0.5409907636512931 0.5072031158019792
470.0 984.6851094230001 0.2163851269637768 0.5403861359703782
471.0 1032.7793678519995 0.6320368978695116 0.4767575461902409
472.0 0.0 0.0 0.0
473.0 606.9134022470002 0.5666584587661935 0.8169062405396257
474.0 230.547884165 0.820949495528366 0.7507435120424282
475.0 1226.7199990069996 0.17543708401820862 0.4875864112763982
476.0 233.40840112299995 0.11976233157608518 0.23876859279813464
477.0 829.5420594170002 0.5576738537485016 0.47343349379382926
478.0 917.8791487360005 0.4510044185917663 0.24277615116279186
479.0 0.0 0.0 0.0
480.0 1178.8032383750003 0.4722190819637711 0.4378987976082831
481.0 182.47365823299998 0.26452028286381307 0.3540096152450366
482.0 1827.3953490450003 0.5460233516302382 0.2686492996377984
483.0 83.61158487300001 0.059518653714620284 0.18530227309041744
484.0 328.53440340300006 0.5255805716986311 0.31169984451898664
485.0 0.0 0.0 0.0
486.0 2000.9537447594107 0.6264292421414577 0.4709144792931437
487.0 76.644381801 0.6214494248188402 0.4114809447365127
488.0 963.5332835479992 0.9198079895746821 0.8097394868951332
489.0 114.62866533500002 0.8518815393353786 0.7262637533878249
490.0 884.4902126949997 0.8503604938325413 0.668618370895691
491.0 1652.3339433080005 0.575130747515998 0.4204899073620125
492.0 540.0502949710002 0.8670142836447643 0.7640450387418317
493.0 1111.4172928120001 0.2686342185736627 0.2049583787684568
494.0 0.0 0.0 0.0
495.0 927.9874682219996 0.4804227965618116 0.31048852636892366
496.0 13.271254475 0.3506107386543469 0.2138366459646228
497.0 1292.3061112599983 0.45918921018340014 0.5268596726946783
498.0 0.0 0.0 0.0
499.0 0.0 0.0 0.0
500.0 1772.7394853010007 0.33392800775549425 0.2651436666867622
501.0 13.696352658000002 0.36597537466305347 0.37625135964295514
502.0 1359.7368928860008 0.5812354506694591 0.511545540584163
503.0 132.452634807 0.8498027479151877 0.7503460406715585
504.0 133.54526076899995 0.7208256799975337 0.1791420004802776
505.0 2608.4053563490006 0.10772771376774158 0.17475973690984112
506.0 106.968182704 0.22650654376291368 0.16847552298650093
507.0 268.24054701100005 0.9046324380257174 0.7600088302791176
508.0 847.9943132430001 0.32863899038606276 0.15641883155659447
509.0 674.8095192009995 0.08171738532204025 0.36373317482108647
510.0 220.12776645800002 0.21220136945096726 0.504379728596774
511.0 2211.6913118970015 0.45703993014499644 0.2587887635103094
512.0 0.0 0.0 0.0
513.0 1591.1667081280002 0.37593021405872085 0.36340312802821706
514.0 1451.9644635190002 0.1732064252926937 0.3539666314098473
515.0 1952.1444818310001 0.4312993014172434 0.7210080954839151
516.0 30.837603683 0.279168311573919 0.07839176132123608
517.0 0.0 0.0 0.0
518.0 0.0 0.0 0.0
519.0 6.291392202000001 0.7612369001545888 0.5452667284653415
520.0 0.0 0.0 0.0
521.0 0.0 0.0 0.0
522.0 0.0 0.0 0.0
523.0 0.0 0.0 0.0
524.0 709.2332024000002 0.2600954911558052 0.19353294900757806
525.0 1218.678532940001 0.3091973300787558 0.5963468503478175
526.0 2058.2236153870003 0.3309594564343415 0.30009804378869276
527.0 1147.409232100001 0.5642210961697651 0.29303607882785027
528.0 753.0170145430001 0.5567561765189099 0.2970958846563019
529.0 223.4656482569999 0.8258398472334749 0.6812297172957554
530.0 715.2647680550001 0.6992932015377383 0.46594520136096557
531.0 0.0 0.0 0.0
532.0 456.01352404100015 0.9022626709379633 0.8025728766399094
533.0 481.9981326249997 0.6262842254863833 0.7219372935805088
534.0 645.1638251190001 0.862662548399376 0.7242311530537255
535.0 207.67289669200002 0.48344409047687426 0.3248801794588144
536.0 1598.7941786470003 0.2730452844325726 0.20261547237997835
537.0 282.87220659199994 0.8664731465392407 0.7761201682506579
538.0 111.93526382600001 0.9343100179479107 0.8632142064413991
539.0 0.0 0.0 0.0
540.0 0.0 0.0 0.0
541.0 262.2245772559999 0.4165206660176377 0.2058999831856388
542.0 957.2059115299998 0.5566734529435277 0.07219312677307124
543.0 186.169243174 0.7677827829785172 0.6242003930068628
544.0 1031.9345417849997 0.4976027899698281 0.4561946515806315
545.0 2525.667215772002 0.17532704796537457 0.5426399402108497
546.0 477.3938203500001 0.4025232392502347 0.41158647106041646
547.0 1509.2259953959983 0.3833449468255304 0.4739051779095123
548.0 0.0 0.0 0.0
549.0 1493.9636100989997 0.7640909767656168 0.44754105036271347
351.0 1356.3093481139992 0.2650316859165073 0.20858963744950815
352.0 0.0 0.0 0.0
353.0 791.1497582430007 0.449803034967742 0.36028690799306173
354.0 0.0 0.0 0.0
355.0 607.6446433570001 0.3289908512429025 0.7133741610925821
356.0 0.0 0.0 0.0
357.0 0.0 0.0 0.0
358.0 449.81520574699994 0.7657797492567994 0.6619826386486791
359.0 0.0 0.0 0.0
360.0 1734.483624339999 0.31735169651673767 0.34103284606480355
361.0 0.0 0.0 0.0
362.0 314.84274093299996 0.7730490054928707 0.6005756897049516
363.0 1892.0967820449998 0.18987411010767172 0.5200209367082954
364.0 81.87909227400002 0.7784381696441993 0.6045128621173306
365.0 1022.5359597560002 0.5080851215106092 0.20408100073159788
366.0 0.0 0.0 0.0
367.0 2043.719790636002 0.4346007128695148 0.23245486873038787
368.0 0.0 0.0 0.0
369.0 1636.9079427449979 0.12568262598934357 0.18996083245233422
370.0 419.3350833159999 0.7852850518324496 0.515686953387752
371.0 0.0 0.0 0.0
372.0 582.8122803299998 0.6384986939625599 0.6105536291085545
373.0 3137.326154126002 0.22906542358585533 0.3928416692235136
374.0 12.190912796000001 0.9438888279861768 0.8813300829211823
375.0 167.61608872700003 0.6186135736389998 0.4341266079135014
376.0 0.0 0.0 0.0
377.0 1024.7335875740005 0.8445035432537622 0.7325144372299801
378.0 0.0 0.0 0.0
379.0 696.4224634709999 0.30657524524096774 0.37772299534421494
380.0 992.5104455670003 0.2877698819989419 0.24278419008128374
381.0 968.7668539769995 0.5236657198181304 0.22042210650645958
382.0 1435.249530710999 0.7552802558285442 0.7892668594329896
383.0 0.0 0.0 0.0
384.0 1137.6803555170002 0.8357290489462523 0.35450169341629906
385.0 177.912520423 0.7854768082058246 0.6134302665444403
386.0 2.51465719 0.9463752353220283 0.8862106392257557
387.0 1463.1734337569987 0.2503702012036304 0.3550690912922881
388.0 1946.3457323570003 0.394328886533066 0.7515077903340552
389.0 1205.4110407609996 0.6195451501039524 0.33933915511957985
390.0 1132.4689667679993 0.611019680450835 0.5262045346536746
391.0 628.3815360609999 0.6496688055721624 0.4639229051110015
392.0 416.88376326899987 0.580620802609957 0.5564136615745218
393.0 0.0 0.0 0.0
394.0 2891.950513432001 0.36585833865310563 0.4173884353649939
395.0 1003.3782451180008 0.11915062494649219 0.07630128526532609
396.0 318.311808054 0.5862233931591199 0.3462571238624654
397.0 1046.0043190660003 0.5407589314928208 0.36457838265934644
398.0 281.4030280630002 0.5384727407109662 0.5124609064670875
399.0 209.22688584700006 0.940167720073658 0.8733395615885796
400.0 677.5490121789999 0.22296375158433254 0.1908004866758742
401.0 214.33822924000006 0.8180259135282589 0.6433491206447034
402.0 0.0 0.0 0.0
403.0 607.9550498440002 0.25306972839795644 0.3600184063023826
404.0 0.0 0.0 0.0
405.0 2180.759283785 0.31909804202971254 0.06702041927145629
406.0 854.796259563 0.554840527423175 0.35729396549781045
407.0 177.59886601599996 0.5171047114339961 0.3576593930684638
408.0 2249.1465755190006 0.5493375981277088 0.5298467646127828
409.0 40.57841691499999 0.3881511179855711 0.22236418821400364
410.0 3189.956809187 0.25535594516798904 0.22121090745698518
411.0 1609.6340236430008 0.14803466852781783 0.3722838525452124
412.0 661.4173425909996 0.518015891562978 0.31026424018934845
413.0 1927.33412058 0.13802911335961607 0.2349801863912943
414.0 1162.3774260030002 0.3153901680091718 0.26171261219725056
415.0 1705.5916702010018 0.620272925140142 0.5085453048103278
416.0 741.6154348730001 0.7865468525931885 0.44365237089513276
417.0 52.256925445 0.7576450763423462 0.600481073527891
418.0 2397.3751925989977 0.3671653610084423 0.2383490309629361
419.0 1519.691860654999 0.1332436102383899 0.23743321321918046
420.0 871.1053257179998 0.6346895617964622 0.4247048337429522
421.0 112.83601438000001 0.3373230708740391 0.22355702788029516
422.0 0.0 0.0 0.0
423.0 435.94064968799995 0.7254941257263983 0.1290226388733879
424.0 772.9106878169996 0.7190451115475107 0.62963386807946
425.0 1323.7822384360009 0.2980831653262378 0.38475379268697546
426.0 0.0 0.0 0.0
427.0 2171.6485898830006 0.5146385449034566 0.21536114134452136
428.0 1195.697610525 0.27868893564833136 0.6548716221056909
429.0 2275.500613064 0.18054373077706634 0.06991690931571043
430.0 957.3810979689999 0.5369746541788971 0.45954266485227435
431.0 1060.232237486 0.5937505395883852 0.40340098924782153
432.0 33.892077529 0.29586674505023774 0.21089833386222742
433.0 0.0 0.0 0.0
434.0 1002.950416422 0.5253679408247597 0.5159100692076544
435.0 0.0 0.0 0.0
436.0 1131.7666466770002 0.38593602636109936 0.19804284852882584
437.0 2402.3005929779983 0.24319288154517701 0.1755272847752168
438.0 1152.0109567149993 0.46489093391005154 0.3223042786959584
439.0 2292.0122143959998 0.4841496675824021 0.40590024309169415
440.0 1402.1968940500003 0.8333833133933489 0.8768020816886479
441.0 194.800501023 0.8847723318628123 0.7675257307559461
442.0 2188.1410972080002 0.39663468315755485 0.40398438115124236
443.0 240.826091386 0.597267991565138 0.3858131222383748
444.0 1203.349358494 0.4494350113101445 0.4493050275412407
445.0 45.719078269 0.9126286365125086 0.8224841106425209
446.0 0.0 0.0 0.0
447.0 762.6668778929999 0.8455956331715901 0.7012705621274864
448.0 813.6726783579998 0.24108402065674395 0.4639436755943157
449.0 634.2823189279997 0.4264045534217158 0.15636744618814694
450.0 0.0 0.0 0.0
451.0 0.0 0.0 0.0
452.0 596.0400188129995 0.5080036816497656 0.4106390634201212
453.0 126.66374483400003 0.548172069012912 0.284653080105688
454.0 252.521644001 0.8824530446778004 0.8476828572060128
455.0 209.771934835 0.8840616681620915 0.7696475561358775
456.0 63.281696164999985 0.3982035723185506 0.207786644678836
457.0 1736.5419250559983 0.3260908513107688 0.24405066949809226
458.0 0.0 0.0 0.0
459.0 1629.4462540600016 0.8686340028195522 0.8139866288842024
460.0 129.92470996400004 0.8234281943115196 0.7423104822151565
461.0 1525.3412231140019 0.6944449647965907 0.522086444735493
462.0 847.1242668819999 0.017274951865797368 0.5544825382930598
463.0 0.0 0.0 0.0
464.0 162.417018481 0.8565241289817714 0.38893167416393976
465.0 0.0 0.0 0.0
466.0 1285.8730428779993 0.12767324845372235 0.5884894003359391
467.0 38.508028540000005 0.8046085241970702 0.7272511105730625
468.0 2580.0899071910007 0.046441538220131764 0.30856856593612497
469.0 0.0 0.0 0.0
470.0 1438.3494030870008 0.2926484433186883 0.12071814429648157
471.0 2269.6715447979986 0.5126685890840864 0.2388127145507873
472.0 188.22747123899998 0.11139498685957837 0.20910422079427834
473.0 716.6341019500003 0.13126420689107882 0.17523135818344213
474.0 360.92330996600003 0.4934991063351434 0.5034038551261097
475.0 2187.0316033810004 0.7117444926041432 0.4104715566293985
476.0 275.4033569730001 0.916023928518199 0.8289866714085053
477.0 2083.212893594001 0.4866435385829546 0.19966007740663383
478.0 1446.4675489099996 0.3067847027487194 0.34377833007465275
479.0 283.53088586700005 0.7147749337874051 0.4257505719449453
480.0 684.8639855709998 0.2862668352974454 0.31704562025164024
481.0 0.0 0.0 0.0
482.0 446.4230054409999 0.7114862160116855 0.10694894519375761
483.0 458.88134878 0.6521864624875773 0.48929987517594303
484.0 0.0 0.0 0.0
485.0 10.454275543 0.6796873440744242 0.46146881653846844
486.0 290.04240152399996 0.7890866981954111 0.6557836849945778
487.0 336.295884823 0.03707902315445358 0.03955143536224773
488.0 0.0 0.0 0.0
489.0 36.233196648 0.6923803168897489 0.5142175140743689
490.0 742.3033768519996 0.016499406164759693 0.400717253537835
491.0 282.648362433 0.605660504009541 0.42148463997283303
492.0 1602.3051691209987 0.5860746721288757 0.2217434743385866
493.0 138.94246529300003 0.7412107866522429 0.5341772541982005
494.0 0.0 0.0 0.0
495.0 0.0 0.0 0.0
496.0 1602.1127028790006 0.591329212265208 0.2632223670671626
497.0 250.12838681300005 0.5115823740654836 0.17150166551912763
498.0 263.58539440600003 0.5484474719992704 0.31851208319364127
499.0 0.0 0.0 0.0
500.0 107.01948249000006 0.18039447115198526 0.19177768717563795
501.0 0.0 0.0 0.0
502.0 628.1758560469999 0.380897704532304 0.3375234715115137
503.0 0.0 0.0 0.0
504.0 960.0162906740003 0.39773871311977743 0.3617914015630187
505.0 0.0 0.0 0.0
506.0 1694.7798710280008 0.2926232532176169 0.26499795359543915
507.0 9.358051915999999 0.8881956870579742 0.7855690024736419
508.0 2067.107968239002 0.6944574696521867 0.5383800665001168
509.0 108.218244196 0.7217269884777411 0.5309256667267089
510.0 3219.542038060999 0.3255013164927891 0.36044080812958273
511.0 233.53317458700002 0.35653961188304456 0.31800012706135494
512.0 811.991599165 0.5236806780551435 0.5031841461164106
513.0 222.37964936400002 0.772164997210466 0.6044441888603976
514.0 0.0 0.0 0.0
515.0 917.6163761589996 0.8286642920450792 0.6815852150802145
516.0 21.67260846 0.7929873294176397 0.6182523900258853
517.0 388.99015754600003 0.18023420292861542 0.14266060978234185
518.0 662.2295486619998 0.5465249947421773 0.20585569187958658
519.0 7.742629975 0.8616388399907419 0.7425268490536473
520.0 725.0059190120006 0.16480547798653838 0.5010228627258996
521.0 45.805512742000005 0.821490397005433 0.6664077552873631
522.0 211.90418339500002 0.860134424971223 0.7315886533555955
523.0 2372.7158357540025 0.6432411701748556 0.5714306981668245
524.0 322.5375360000002 0.41727180920744145 0.6887991744538513
525.0 328.895475233 0.8854377273021198 0.770339255656978
526.0 1019.2548493890001 0.6553360339324947 0.7177680935200988
527.0 927.6473146890003 0.38433859937341086 0.4730741315757239
528.0 179.755743679 0.52801580536466 0.3758658483740011
529.0 0.0 0.0 0.0
530.0 108.69204941699998 0.9408076429412655 0.8765780715751859
531.0 0.0 0.0 0.0
532.0 293.369583211 0.2825485339435283 0.12199043143093168
533.0 728.3844407890005 0.23003296952963867 0.6728776907194617
534.0 0.0 0.0 0.0
535.0 192.81365631600005 0.130979105041081 0.05017736714982973
536.0 2209.765994109 0.15494989057822625 0.5358878415238753
537.0 70.424193394 0.2446240425440268 0.1618291067766354
538.0 1447.6732188359983 0.376872518087686 0.42434296736944516
539.0 0.0 0.0 0.0
540.0 2918.8271187360024 0.41380772917440833 0.08794817981751918
541.0 0.0 0.0 0.0
542.0 488.40517413 0.3570130643358067 0.49216281160950714
543.0 2013.8535382319983 0.31433692959812093 0.037783873298551464
544.0 1141.11856653 0.1115246913882865 0.08112578574711359
545.0 33.892314455 0.8096970748228209 0.6647183858269755
546.0 3337.7902702419965 0.2756067141305559 0.07164008041316619
547.0 100.83397500600003 0.726769668869837 0.7687284166716418
548.0 300.51965714799996 0.28174839452309314 0.12239849483050678
549.0 1993.5044565760004 0.26749222965650116 0.5070590334650408
351.0 1067.5970161409996 0.7961619382806249 0.16369559206103226
352.0 2497.0064252330044 0.5039341854808386 0.09875087761114222
353.0 222.48600827099997 0.6313096301604088 0.6290619352062057
354.0 2549.7987256890005 0.49209890499703207 0.44789419981889805
355.0 2214.682044989999 0.32293364231844507 0.06334688554323067
356.0 858.268907206 0.38662268132449096 0.5068316993051412
357.0 1449.5687811219993 0.6839079811193188 0.7016808126163087
358.0 1264.9886904039997 0.663480384319401 0.5042746440408925
359.0 0.0 0.0 0.0
360.0 1541.048680331999 0.5496405866418828 0.5029563029384035
361.0 727.0386391169999 0.3103130447508232 0.41448404602019145
362.0 0.0 0.0 0.0
363.0 364.0515931999999 0.6486390321842871 0.6655844054585692
364.0 112.45225543500004 0.6471625639355517 0.06781740836558679
365.0 30.198423187 0.3410693212927198 0.18651816322067835
366.0 549.4362876330001 0.10168260936859837 0.3065950094273912
367.0 284.525427665 0.7220329374417822 0.5572682817070659
368.0 87.61919369599998 0.9077764886467882 0.8218503113512676
369.0 587.7396255290003 0.4990778142923202 0.33555327231606075
370.0 2840.027962891 0.3602705881722433 0.11335523676648457
371.0 1092.7757738329994 0.7431754840230594 0.31906668040830327
372.0 914.2021985719998 0.24459397927292004 0.3533397163917327
373.0 0.0 0.0 0.0
374.0 2424.2009201579986 0.28277123952882 0.13110415984180604
375.0 1305.9469099209991 0.45438283188908873 0.49646512359205647
376.0 1797.1159037539999 0.4340027416433654 0.006386078228866191
377.0 942.0573544900005 0.17921770411509222 0.28550730283489906
378.0 284.1481866659999 0.7407702478982663 0.5535084658962497
379.0 0.0 0.0 0.0
380.0 685.6137321070001 0.6427110773308627 0.6286764570309477
381.0 1095.737664819 0.34549384163308045 0.04451702353630546
382.0 565.6080088640001 0.7719891036109556 0.6599178894282258
383.0 997.9809945700006 0.7203582665803698 0.5221385716403321
384.0 780.2602925850001 0.3780162213730092 0.37934489721270553
385.0 663.8882173440002 0.6308603637324113 0.4875710356103331
386.0 1566.973037584001 0.28695148662466163 0.49752231689433674
387.0 0.0 0.0 0.0
388.0 1468.2356887550013 0.6578260981322345 0.6182312770178864
389.0 2243.9583226780014 0.1392590387895594 0.5014316928239818
390.0 475.26089112200003 0.8266467482263237 0.7357396354418602
391.0 1707.1215182690012 0.26094269432305134 0.49661860697714966
392.0 13.805596097999999 0.5704147338835858 0.353876006068902
393.0 117.42509842 0.9106418624716716 0.8160771600136504
394.0 0.0 0.8648881632498246 0.7361299201052955
395.0 295.5050511219999 0.06877796933471134 0.14447540223525654
396.0 62.856469868000005 0.6640419126124774 0.35562136633507707
397.0 303.455485812 0.5579762574217265 0.2628634331924544
398.0 1078.0894914000012 0.42094275170278667 0.5229096039380439
399.0 2914.427866320998 0.38989627103260277 0.27353622451737053
400.0 232.74309704599997 0.3560549130463189 0.4331354641793571
401.0 1111.577108497999 0.6674176696240266 0.5990027697481739
402.0 0.0 0.8688005230523909 0.7427870275854065
403.0 1000.355227597 0.5811340071185137 0.08275659504299204
404.0 1175.0350323999987 0.2656660037873144 0.4889769119341523
405.0 2277.832034859001 0.10522659980171106 0.36221571555803583
406.0 27.384098884 0.8329414357173472 0.6754792316036538
407.0 1348.7678311099999 0.3759168030206126 0.6170060854789793
408.0 990.6114498040001 0.7441951731089017 0.580370060576742
409.0 0.0 0.0 0.0
410.0 1315.3596770339993 0.44698067394910185 0.6386100055579614
411.0 789.8035231230004 0.5613721127953774 0.23985745657075191
412.0 2583.2498723650006 0.6048323674675019 0.2721586066544153
413.0 235.61327284800007 0.850343464690928 0.7055223530962497
414.0 307.777930248 0.47537164308125407 0.4490481263283663
415.0 0.0 0.0 0.0
416.0 685.7964119750004 0.3020171921319193 0.3691058313795249
417.0 881.1551618239998 0.7466622954534863 0.6687212578427476
418.0 1376.5430164609998 0.4628626151870433 0.3100029030586452
419.0 341.0035698830001 0.11779561675685203 0.4670344398975638
420.0 113.621495855 0.6220544700008254 0.44941128939706354
421.0 307.36059499899994 0.6709219048815076 0.7073473046160034
422.0 0.0 0.0 0.0
423.0 569.8286470080001 0.5312816974980606 0.4519389765070549
424.0 0.0 0.0 0.0
425.0 25.822713465000003 0.620950914934643 0.4274251876807964
426.0 48.95110396799999 0.19615758005556502 0.1276752542242449
427.0 945.3077887229998 0.6864570833812084 0.6502607268829477
428.0 424.581649452 0.8886243105278322 0.8120991805592999
429.0 1363.484367091001 0.6456285035457855 0.4427040481790685
430.0 2162.14643785 0.5452595278991818 0.7289409013010958
431.0 0.0 0.0 0.0
432.0 382.1890691550002 0.8220767892224473 0.6355204006126824
433.0 492.9310950620001 0.6486431094513958 0.42840593985986164
434.0 560.5008458069999 0.959672626408327 0.9132890743334318
435.0 2517.3573293729983 0.5120518453934263 0.2507087377348102
436.0 1007.6151338939999 0.3017688975212411 0.24566986414940906
437.0 1694.053718958 0.4672823828902638 0.3279334876184836
438.0 0.0 0.0 0.0
439.0 0.0 0.0 0.0
440.0 286.160475255 0.5819015021643124 0.639915158440544
441.0 0.0 0.0 0.0
442.0 314.329245636 0.24840492944084663 0.13132824448204844
443.0 119.08634315600001 0.9363886282358481 0.8680893213718374
444.0 504.15338514700005 0.8805841585995984 0.7682217799334934
445.0 0.0 0.0 0.0
446.0 0.0 0.0 0.0
447.0 2003.8155158940042 0.5097594452353601 0.5986133330835578
448.0 67.35829890699999 0.4684679741747323 0.21695967523309131
449.0 669.521670136 0.20969811981716038 0.36820041933906694
450.0 0.0 0.0 0.0
451.0 1974.177744950001 0.3586592253701506 0.1960636118793452
452.0 64.31146544200001 0.23020864506091276 0.6583099635837022
453.0 133.993273227 0.42461317465198783 0.20431554604272695
454.0 0.0 0.0 0.0
455.0 645.2384736059997 0.5566418176242807 0.5399132516664712
456.0 620.5734573080002 0.3620044074532005 0.10142943665788738
457.0 162.756796235 0.7123994949628398 0.6867952931851167
458.0 0.0 0.0 0.0
459.0 1616.8956985480013 0.3156732767082387 0.14114650963467923
460.0 123.65316519800002 0.6073673323576005 0.4411072365414913
461.0 128.55026326400002 0.8453225075812798 0.7013450425070044
462.0 347.899345136 0.7324014111561246 0.579347678440294
463.0 0.0 0.0 0.0
464.0 1683.7751471830002 0.42068106484009044 0.6693334269088501
465.0 0.0 0.0 0.0
466.0 0.0 0.0 0.0
467.0 0.0 0.0 0.0
468.0 708.3888835750004 0.5420501815849746 0.40581664216975405
469.0 949.4288483920008 0.20101722595358276 0.2461622857219186
470.0 293.4710868549999 0.7890853589669914 0.5778229743526102
471.0 808.1113920930004 0.7744484559770876 0.43262669426616923
472.0 421.4640410619999 0.7201664494281778 0.5215913731323778
473.0 810.8725869289995 0.14653655871167653 0.5050213458810291
474.0 1902.8675668759995 0.28887935027530187 0.370565727498825
475.0 2024.2671475139985 0.17958032381223774 0.3952097447517241
476.0 337.83416184699996 0.2490316305893278 0.08905595806983384
477.0 0.0 0.0 0.0
478.0 283.22969940800004 0.794678001922731 0.6222738081635185
479.0 0.0 0.0 0.0
480.0 1314.5202850049996 0.3713593021523678 0.5746076826053796
481.0 2790.240761906002 0.2720155130473887 0.3813644506848465
482.0 49.393748691999996 0.709221465152948 0.6745022675928929
483.0 950.3225593060001 0.4725350845227086 0.2586094824794397
484.0 0.0 0.0 0.0
485.0 318.00643052400005 0.46224997715686716 0.27447552217494564
486.0 385.42213412 0.8307960696725287 0.6496069130189553
487.0 225.61976263999992 0.36524041527409673 0.18050438493609008
488.0 1975.129201170999 0.6428688646736355 0.3007907853087699
489.0 757.6427431109996 0.2406015999753484 0.16194875029896336
490.0 2491.1065631930005 0.4181127088093523 0.3877364192458226
491.0 519.8339711389999 0.6612137510284022 0.4598410618038313
492.0 288.786397082 0.7910159570843394 0.6176345972754241
493.0 2202.636787159002 0.16177746800898565 0.08731677923720711
494.0 39.867549872999994 0.9410583687805646 0.8730599435858327
495.0 632.6095514169998 0.7398113507788099 0.5311849211166891
496.0 0.0 0.0 0.0
497.0 1742.6114151199993 0.4870971362438453 0.37400357091131875
498.0 0.0 0.0 0.0
499.0 761.228532377 0.8473247078901879 0.7156359973203346
500.0 1920.928368767999 0.043248865587236285 0.4897301362101503
501.0 0.0 0.0 0.0
502.0 223.705667112 0.7899270786984319 0.6399322062180456
503.0 526.6760604459998 0.06153346022122483 0.0521676676430552
504.0 142.86338194699997 0.7266706937916363 0.5366442735688961
505.0 643.4902725610002 0.26802141607389024 0.13673098097055672
506.0 431.2048179039999 0.24625147029429126 0.2630465664294741
507.0 1176.5061203319995 0.17241016472027662 0.15843841928644609
508.0 1168.8192195329993 0.3130843853405847 0.35750265417728583
509.0 851.114951095 0.42984472551478775 0.34211830479970295
510.0 1947.3195039080024 0.41707120250876817 0.14815453656012392
511.0 339.2256145890002 0.8014953156332502 0.6339482797441589
512.0 2365.790407417999 0.2922162363189757 0.22302345817249838
513.0 830.6785491579996 0.18281046221795763 0.1040295813866717
514.0 0.0 0.0 0.0
515.0 1477.6025367699992 0.5783649933855715 0.577959309548584
516.0 0.0 0.0 0.0
517.0 271.083654285 0.7009015535929153 0.47932611726958246
518.0 1667.040005217 0.3715425407737325 0.32869288101458444
519.0 349.61992915100006 0.8471986667892679 0.7080057897826805
520.0 1618.3676878900003 0.579634545900992 0.39525341191549423
521.0 1243.5122882599999 0.2530860382466003 0.6579524914225283
522.0 0.0 0.0 0.0
523.0 1543.9956373180019 0.6933157349470266 0.4774323483551524
524.0 2.343539213 0.9287542255103368 0.8531051619985244
525.0 1305.8766790779996 0.5548990123099437 0.3624885733437514
526.0 1668.3435533899994 0.5089839557760957 0.42244479180960115
527.0 229.54212739300002 0.5280658814181053 0.39480643691895995
528.0 9.999694754 0.5261188977832991 0.38412430390473246
529.0 2067.431140218998 0.41754756559151585 0.43401712457738545
530.0 0.0 0.0 0.0
531.0 771.3157483460008 0.6073530090736803 0.13189882848655002
532.0 237.74712408599993 0.7604967884705708 0.7269874061503889
533.0 0.0 0.0 0.0
534.0 1292.6567336739997 0.523101080079089 0.3032907240284618
535.0 1489.2903968389999 0.2969201297836059 0.49410918304876494
536.0 0.0 0.0 0.0
537.0 74.817184273 0.7281512699070884 0.5399104657437634
538.0 1212.7076227010014 0.6169593064844425 0.46725760621492773
539.0 448.458922841 0.2702234783065051 0.8388066219260638
540.0 0.0 0.0 0.0
541.0 0.0 0.0 0.0
542.0 0.0 0.0 0.0
543.0 371.07990565899996 0.7567177344777264 0.5973784976217134
544.0 0.0 0.0 0.0
545.0 122.78868963500003 0.7546740352737668 0.6236593967354916
546.0 2667.9420744779986 0.3348008358240883 0.3132962609243641
547.0 1451.659939581001 0.7718032225241642 0.7158341496551515
548.0 63.02454662300001 0.8414587964241539 0.6927081294608174
549.0 0.0 0.0 0.0
351.0 791.1398827039998 0.3798140020856463 0.44885374162359415
352.0 133.342395842 0.8264237992121768 0.3502839018456085
353.0 9.123196634 0.9029784836042335 0.8030311368786669
354.0 212.60414834299996 0.6407326124278423 0.4285397333458009
355.0 20.134416111 0.7150068663540057 0.5271704427910655
356.0 558.8887736050001 0.818352674386857 0.7472790858605994
357.0 776.2187545630004 0.5766447995208532 0.7562415496235166
358.0 0.0 0.0 0.0
359.0 0.0 0.0 0.0
360.0 975.9699039800001 0.6675015579471459 0.5814259086038576
361.0 747.0022061220002 0.8788059186071144 0.7580286524939863
362.0 1542.9324734690003 0.43783060723836514 0.44064158407161663
363.0 1612.114299807 0.10154883066959122 0.18830455089984363
364.0 0.0 0.0 0.0
365.0 708.4167223869999 0.7149232780676545 0.5692257937278355
366.0 461.5307540960001 0.7526552405609822 0.3849826838098723
367.0 1621.9975278259992 0.5107725064248207 0.5172998926673732
368.0 0.0 0.0 0.0
369.0 779.6866647209998 0.7295023760494375 0.5310291887050025
370.0 182.03133089 0.4144632636702853 0.12395112166217322
371.0 0.0 0.0 0.0
372.0 3.0771060980000002 0.37002516440607064 0.34212555548047247
373.0 2695.127629881999 0.33778856416497177 0.752903619655397
374.0 1324.8567428969986 0.17411094993312204 0.19931684405872965
375.0 764.230538094 0.44716389573304904 0.22862815907624642
376.0 752.236289936 0.2556485288718197 0.1258216985205465
377.0 223.52265943 0.8145392512958127 0.6810045983590706
378.0 995.0204407019996 0.361945403630634 0.4612047354200061
379.0 1596.2193210370008 0.272545536258942 0.19940040267928522
380.0 0.0 0.0 0.0
381.0 2173.687758038003 0.27704509659798576 0.3258536563934985
382.0 73.74055262500002 0.6107500528794119 0.6821446607174542
383.0 1584.5048747099975 0.6170207147743331 0.7703976211635505
384.0 2548.2718766460016 0.3284666639163071 0.3883184726692599
385.0 1536.0299216760002 0.5570501657145226 0.3713827942772365
386.0 0.0 0.0 0.0
387.0 551.4976379570004 0.2312669990949105 0.5903065942855091
388.0 845.9964034310002 0.3022833465791692 0.23762018486234315
389.0 106.33099394700002 0.7043867196490267 0.48117034516534496
390.0 2308.3768955430014 0.26097412446725815 0.06736307533267363
391.0 1336.7991919129995 0.3134644749682861 0.5576513367472116
392.0 47.518740062 0.2594265948222361 0.1916818514144343
393.0 2838.762495127999 0.43272507839514035 0.28808390513215515
394.0 652.9818839870002 0.5805835519128499 0.5243850375614936
395.0 28.954007073 0.6674866869065448 0.43524992076362773
396.0 0.0 0.0 0.0
397.0 2442.617680583 0.18225820564091577 0.02794681707844353
398.0 633.6740352120001 0.10806867012074932 0.4549771831966913
399.0 322.1886394260002 0.6870804400282706 0.5972212719327503
400.0 201.40025082 0.2935344946687411 0.09835140041126106
401.0 63.154829875999994 0.6540408754322083 0.4448111204491824
402.0 382.34003660699994 0.16992186655701588 0.19723399582225726
403.0 829.1346970189999 0.7770155456545265 0.278903325602989
404.0 1947.5289110780002 0.4778966460120082 0.48755059828946834
405.0 0.0 0.0 0.0
406.0 0.0 0.0 0.0
407.0 0.0 0.0 0.0
408.0 621.1854160470001 0.6928751009545828 0.5045066664534295
409.0 1601.5310897929999 0.5950747931592842 0.6223487663847311
410.0 1886.4529155459986 0.5101339331242671 0.560513049309683
411.0 1015.0028992489999 0.3362173741067185 0.7530591241929129
412.0 440.093042042 0.6188951081554813 0.38778273652842304
413.0 26.188101508 0.7041575100029552 0.5336363666341927
414.0 604.9506608520002 0.6844694220647125 0.6060756325502742
415.0 3584.2420161960035 0.30549248296931725 0.26275734715272847
416.0 2330.600463269 0.6046286310190145 0.16044129088587347
417.0 487.0972939009997 0.26840237519819055 0.4618978697278057
418.0 0.0 0.0 0.0
419.0 0.0 0.0 0.0
420.0 214.06170069099997 0.8560784508236159 0.7192171353048049
421.0 615.989802419 0.7839700536293956 0.713724163848352
422.0 68.11404543300002 0.15218622170934187 0.06631408971552698
423.0 0.0 0.0 0.0
424.0 0.0 0.0 0.0
425.0 175.703351245 0.23683287631962127 0.06548617029536702
426.0 148.426435551 0.5140516788023655 0.2958917445914593
427.0 310.22731815200007 0.7463944046967314 0.6350722020459744
428.0 676.4665494670002 0.5092085945064169 0.17047418534288458
429.0 0.0 0.0 0.0
430.0 2484.9769273830007 0.15411523236601737 0.213639687885672
431.0 2592.938183663 0.6708906391862101 0.13545047756230666
432.0 272.29054847099997 0.743864795594199 0.6725943753802754
433.0 0.0 0.0 0.0
434.0 1873.1335303260003 0.12382872270957558 0.31172938878093376
435.0 0.0 0.0 0.0
436.0 1876.5394819749997 0.13961653138764601 0.47035414767043443
437.0 1178.578281759 0.17868030179105215 0.2740290596208999
438.0 0.0 0.0 0.0
439.0 4.127263512 0.8765400470906605 0.7795437591937926
440.0 0.0 0.0 0.0
441.0 1595.2175535239985 0.28931469345332417 0.6274607414626536
442.0 11.418466203 0.4441041363541757 0.20806032244666128
443.0 0.0 0.0 0.0
444.0 150.99310085000002 0.7914568042195009 0.6178254302005345
445.0 1779.3610968020002 0.3789154407583779 0.4091549282818662
446.0 501.44809502700025 0.665321309086516 0.5307334593162807
447.0 774.4844355820005 0.5040188451010078 0.6740325415073397
448.0 0.0 0.0 0.0
449.0 1491.342117646998 0.5666618433895106 0.10597701704778081
450.0 650.4405007930002 0.4166862059111886 0.3199326703574658
451.0 0.0 0.0 0.0
452.0 18.284618925 0.26492955564503184 0.514663441962606
453.0 0.0 0.0 0.0
454.0 804.4451311349999 0.5536156311306113 0.6045132184306632
455.0 9.975618086 0.8814983059941613 0.7668883300778447
456.0 843.7932608169998 0.6304857086969127 0.40613918047914055
457.0 2771.2271785499993 0.5520055904815225 0.29644448172877075
458.0 746.4120077169997 0.24937972649973772 0.23003669084513426
459.0 889.0797096219999 0.5705844335591621 0.25574916984884344
460.0 287.67774955000004 0.4335012761186004 0.21726303292672242
461.0 2152.832099591002 0.5929557044188909 0.6894102105647397
462.0 0.0 0.0 0.0
463.0 116.037254343 0.7630230765425632 0.579879493281041
464.0 646.6446541809997 0.5674167839550098 0.5631976811269637
465.0 661.6287475469998 0.45058402525263413 0.4100462750228401
466.0 0.0 0.652896242549475 0.4384768354797681
467.0 1025.5833067209999 0.7245592154586433 0.4260674171845386
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 1644.7475926720008 0.7862817200500036 0.6920554070511808
471.0 36.292580869 0.5804336473604044 0.4205785208919341
472.0 929.1381625059998 0.18926497760365535 0.4321330936739076
473.0 0.0 0.9304167664151659 0.8548071926367548
474.0 0.0 0.0 0.0
475.0 1731.0947139780014 0.1709772936543841 0.37787866250945695
476.0 0.0 0.0 0.0
477.0 574.9358682450002 0.6074245132082221 0.4856242355250227
478.0 959.5602414519997 0.35867794330602215 0.5234357749009012
479.0 966.4462848279995 0.29724538145648666 0.2858438778937727
480.0 230.747940174 0.6492468148336333 0.40893322156578726
481.0 371.5107556150001 0.6726745821945377 0.5960884401418776
482.0 2500.288324134999 0.3927501178560396 0.580614295164458
483.0 0.0 0.0 0.0
484.0 0.0 0.0 0.0
485.0 118.96205049599999 0.6138984416960079 0.37948339639099116
486.0 658.5579209140001 0.7120257347107006 0.49906836645182173
487.0 782.8109620539998 0.7590055810333672 0.5992377716369505
488.0 75.298185821 0.6813734498970696 0.49205361630319255
489.0 322.75790968699994 0.7420724304105013 0.5633758951963018
490.0 252.54275659 0.34013696298853474 0.5288440056957685
491.0 748.7465997850002 0.4191577649410295 0.27529841276326766
492.0 2143.1882249489995 0.26117251032304123 0.2837742904091962
493.0 3.52469224 0.9696062723243641 0.9338754240637731
494.0 225.87931001600006 0.1377537661083318 0.17220682662988074
495.0 1430.7911238819997 0.7983358995576377 0.7773257927433203
496.0 1677.9591259219992 0.39139820916818835 0.5376146597809355
497.0 1726.8505084970004 0.4828992191298936 0.30314773409611395
498.0 1168.611817466999 0.7226124115552672 0.7130875004105584
499.0 0.0 0.0 0.0
500.0 0.0 0.0 0.0
501.0 2002.7261981230015 0.48545084128229526 0.566687775672828
502.0 190.14458071800007 0.5370075191044467 0.1629300640212193
503.0 0.0 0.0 0.0
504.0 350.3425485550001 0.8175735932921941 0.6936192099442768
505.0 251.338172025 0.9244655524552664 0.8783257233698384
506.0 1195.7311734309997 0.20867281390345022 0.25343059900302434
507.0 888.671633755 0.2557543503728727 0.5868963612830117
508.0 840.1144766150002 0.11732400532854421 0.027345176381947344
509.0 30.21572998 0.8419990128882413 0.7070561702524635
510.0 2107.4433439569993 0.2895655794049739 0.31813239746910577
511.0 1256.7693918800007 0.6431443377810009 0.3845280329960675
512.0 1639.9098890029993 0.32347152972072274 0.523461829100924
513.0 499.5951813709999 0.5588438608021568 0.36797500227529
514.0 108.46845654400002 0.48906291528478224 0.6529059073742699
515.0 1470.442414951 0.2700115893556313 0.3098639478612943
516.0 1105.424021464001 0.7818712881853933 0.6597981698820755
517.0 151.21913296999998 0.15039629304046462 0.5295518480830985
518.0 620.332128022 0.29557469461816127 0.13617575302041604
519.0 72.04386344099998 0.3940115756001518 0.3152356720730167
520.0 1605.4985914559998 0.19020302391286056 0.24165039121486148
521.0 0.0 0.0 0.0
522.0 245.611418467 0.7541087427046307 0.5347119980524869
523.0 1239.404526139001 0.42421258932681194 0.29048262071471764
524.0 249.08901829300007 0.8600341350741526 0.17258811448551095
525.0 675.7773589830003 0.4591860306288263 0.674266993423576
526.0 857.4975633810004 0.7278370681098061 0.5231995800880842
527.0 2891.110948794002 0.6054984796953466 0.46943062855633494
528.0 0.0 0.0 0.0
529.0 399.12642576099995 0.7596669939066635 0.6393575934662638
530.0 0.0 0.0 0.0
531.0 1464.0515307890014 0.29100288396219987 0.017514410340316828
532.0 276.2550064260001 0.6822378471985361 0.6631507948241161
533.0 1817.6350625829994 0.2392592272333729 0.5239216886160382
534.0 29.378882895 0.7026393856295285 0.49817607970698347
535.0 143.38553108300002 0.603804005279448 0.5271150182870248
536.0 187.75173462799998 0.8761836878705147 0.753689252104825
537.0 213.67447596599996 0.6886504337140202 0.5043477502788655
538.0 564.4169990820002 0.54291686364094 0.4319440995163118
539.0 3117.198572803 0.3828233112344356 0.5528293351984562
540.0 30.448891685999996 0.1435225954007997 0.08891387077049384
541.0 0.0 0.0 0.0
542.0 807.309627955 0.709933447776803 0.6244280602264157
543.0 498.4546683729999 0.5888588346457345 0.386496380751251
544.0 1854.6290582360023 0.6372544755116608 0.5301975102438811
545.0 0.0 0.0 0.0
546.0 0.0 0.0 0.0
547.0 394.41372240699997 0.0431343756925762 0.037303867095256765
548.0 632.415080827 0.6110701378051109 0.5581668128313698
549.0 160.24950752099997 0.7564279109446634 0.6519563695662404
351.0 400.571388619 0.4659838153247915 0.42963801266632595
352.0 960.5241751349997 0.652089956051713 0.3314848649629024
353.0 878.53249146 0.49079393901915797 0.42895757125511247
354.0 2733.5307213949977 0.35837215407370016 0.25695488407801015
355.0 2295.0746864190014 0.44952527113952256 0.2598416017423667
356.0 3054.7087666710013 0.41496455456554504 0.59793613179549
357.0 105.305492249 0.4435512174574953 0.2811235080829851
358.0 0.0 0.0 0.0
359.0 391.35398230100003 0.21451992008892828 0.33113271347764095
360.0 124.52450520900001 0.8270820015080181 0.674116820095993
361.0 151.883850848 0.5752425111857126 0.3129539103771224
362.0 0.0 0.0 0.0
363.0 164.45664974800002 0.3209786132847685 0.11959646467618487
364.0 1994.191606058999 0.27249927576494604 0.35268837739120396
365.0 2282.300090833 0.11244530364032565 0.17085247930335093
366.0 1558.1224589040005 0.37623211042122995 0.16755613546929446
367.0 1885.846703019 0.05406770386325951 0.345688040176823
368.0 0.0 0.0 0.0
369.0 152.661131343 0.9146478261754194 0.8255651924397694
370.0 7.407287480000001 0.803014757043366 0.6370907969611275
371.0 975.5206835519997 0.4737623115894683 0.33353910884582283
372.0 225.2618235800001 0.590102563357353 0.5914976300711323
373.0 797.5009573070001 0.5984683652299368 0.6152240253093709
374.0 514.707970223 0.7169520174214239 0.775519338338387
375.0 3019.3585060340033 0.23498782077715719 0.31727001233690916
376.0 530.0727293680003 0.6353167472977199 0.45793718297059394
377.0 58.731614271 0.21049949843480123 0.49188419294189634
378.0 1158.1317394090013 0.5981700671233543 0.40206289327458816
379.0 816.3573176070001 0.15635276631022338 0.6340284522336967
380.0 1417.1188927350006 0.6956002785829483 0.6520019098945637
381.0 385.87080972199993 0.43735425862486654 0.4048934793124237
382.0 1525.670526702 0.32303633669860526 0.11334179305880916
383.0 114.53366516099999 0.5729495269716285 0.3329124545138836
384.0 157.163776177 0.7873793323742955 0.6172687153113032
385.0 14.976353771 0.8619932054604157 0.8327273056255806
386.0 0.0 0.0 0.0
387.0 0.0 0.0 0.0
388.0 928.4906693250006 0.39328995545229595 0.23089535818175402
389.0 2898.072727617 0.4946806980511826 0.3290493074495546
390.0 889.494238131 0.767616945809624 0.7137834751951283
391.0 4.738667162 0.8075762833713791 0.6484796352828456
392.0 7.671207818 0.27033882656070335 0.17425394682055304
393.0 259.41945422199996 0.6281741660775627 0.6537598499885502
394.0 2275.5895696420016 0.3997185931506487 0.1697010229964085
395.0 103.25303427199998 0.9122292942150568 0.6579331190308457
396.0 34.64540864 0.739650488556303 0.5483333936313017
397.0 232.291750622 0.6649428994732643 0.44601936264118025
398.0 781.5217550010004 0.3572265236821195 0.3598956731531393
399.0 0.0 0.0 0.0
400.0 158.66578168099997 0.7305411236551107 0.6547812610517215
401.0 82.31106643099999 0.8606914433036942 0.7233766571764426
402.0 579.4636450360001 0.15543960614679259 0.5224556308868601
403.0 136.67722726200003 0.5181768338905629 0.7420399085554933
404.0 0.0 0.0 0.0
405.0 622.77385559 0.22129134781121343 0.384390048764174
406.0 294.62070003500014 0.44955176655786677 0.6371703233564145
407.0 2839.670356961 0.5628891114021026 0.3214761333083082
408.0 2409.771822612999 0.05035185719775631 0.17002355169224623
409.0 215.313417941 0.8909174298331691 0.8419081546189678
410.0 266.8893238789999 0.24507684891275971 0.2904731377507648
411.0 185.32782713700007 0.07822980696389406 0.24702681396322596
412.0 311.3649155020001 0.20987948545302043 0.3373912845589069
413.0 373.973921192 0.8587455176940519 0.75388285308719
414.0 0.0 0.0 0.0
415.0 0.0 0.0 0.0
416.0 1802.8297609910026 0.36400620808511264 0.04481659265003846
417.0 1220.0778370819994 0.6122585961276577 0.23282812393481309
418.0 1183.0394637789996 0.846860157757697 0.1768400570899319
419.0 309.14762272599984 0.40512128556568094 0.2771728868213271
420.0 0.0 0.0 0.0
421.0 0.0 0.0 0.0
422.0 0.0 0.0 0.0
423.0 597.3119970939998 0.18945933109021967 0.3263620762969245
424.0 23.74451828 0.8650945639213263 0.8432314031850302
425.0 12.047645038999999 0.7392068977446629 0.5637045363332518
426.0 43.038849341 0.7956498533040361 0.631728541032774
427.0 2931.26549144 0.15161194315398044 0.23755130121085535
428.0 1286.8246915209995 0.2822697112151446 0.6170700467587088
429.0 0.0 0.0 0.0
430.0 612.238498139 0.6738943307233303 0.6803745017640506
431.0 0.0 0.0 0.0
432.0 545.2728707019996 0.7794912740576909 0.6145076843218491
433.0 2378.6148573359983 0.25110878694111544 0.04639865910768949
434.0 668.9583247799997 0.8908708428484727 0.7613328436456622
435.0 724.8976699279999 0.3801766665468419 0.3987816916410107
436.0 1565.5598374259991 0.32030756699014135 0.22044398279926342
437.0 613.1119669989996 0.8289406046043043 0.7524680196457658
438.0 1350.0765948999997 0.5388024134243292 0.4604067522219862
439.0 2021.6638373450012 0.1723303697472749 0.4431792593853933
440.0 240.08640931899998 0.7887529529031764 0.6229997425963031
441.0 1312.3332365459994 0.38839200198184526 0.04180744788623253
442.0 737.2115459289996 0.40416118595992867 0.18402363181109507
443.0 1679.836237042001 0.3016713306358389 0.5508744401920723
444.0 22.173748338000003 0.8901247313456812 0.7793784961214698
445.0 1917.5446283890008 0.27651041345451705 0.3326028108758955
446.0 684.460600563 0.4425357590892048 0.48537892715422026
447.0 0.603740945 0.6287292488433293 0.41093171051464034
448.0 446.666408309 0.731260821038385 0.6020026238884245
449.0 1644.1632960639988 0.42201330872849985 0.40171216650165725
450.0 456.85128687599996 0.5195461920284765 0.254549303855269
451.0 1536.3050736940013 0.16704837486666274 0.29101761249249464
452.0 2300.364595498001 0.4266858658865118 0.10270411756758041
453.0 2944.7302524699994 0.5917251306777042 0.7453049640316386
454.0 168.52446220999994 0.8488788095660121 0.7101302268560316
455.0 1132.141366865 0.47147290077209536 0.4925095069950614
456.0 45.148852585 0.5697093758719493 0.6190155607661898
457.0 1262.4918618340005 0.23695569266997663 0.23839657465405742
458.0 375.67911640299985 0.5868141595028233 0.5392683598880741
459.0 0.0 0.0 0.0
460.0 1467.9705072670001 0.094636870332625 0.33469140692859944
461.0 0.0 0.0 0.0
462.0 73.723180043 0.8717718055367729 0.7571573926244266
463.0 269.40983408499994 0.6935666722628313 0.48654721732654393
464.0 1334.764233512 0.18272577668276155 0.20327926953336803
465.0 227.21881382199993 0.40954026784154546 0.41099694840493717
466.0 0.0 0.0 0.0
467.0 310.2067167859999 0.23663612595160333 0.13702558942905937
468.0 0.0 0.0 0.0
469.0 1060.6108603970004 0.4533728427732235 0.4643832530061422
470.0 87.21769800899999 0.6921879327161954 0.5084672330980596
471.0 148.65048287899998 0.5633974722952919 0.6169701767030628
472.0 0.0 0.0 0.0
473.0 498.0395205300001 0.7844881561915028 0.7158088856479036
474.0 263.83889841600006 0.8239818098438312 0.6817703884439525
475.0 877.2162648280004 0.7917721944378203 0.7209658026652551
476.0 2238.1008406360015 0.3911764710456051 0.30101193561060563
477.0 2799.446035312998 0.2062023243475121 0.2700693953298624
478.0 0.0 0.0 0.0
479.0 782.7341981729996 0.38724237087784186 0.21094185800953194
480.0 0.0 0.0 0.0
481.0 7.229390358000002 0.46148031015457625 0.3648712974313724
482.0 866.7424565720005 0.323241477254015 0.13693119467172418
483.0 0.0 0.0 0.0
484.0 1588.9366544540003 0.5564949673193754 0.5219930993024403
485.0 489.5851734299999 0.6529588022447008 0.4737995762394369
486.0 1006.2564629520006 0.3990343243135155 0.49548583982728567
487.0 32.47988674 0.8964550032390637 0.7863293358227713
488.0 1516.4227653590003 0.7078071843209941 0.3674250730396003
489.0 1539.2576813379994 0.5587252750021039 0.6067285874184869
490.0 1576.0254395479997 0.42461833940456756 0.5258437598128749
491.0 37.612218100999996 0.7671631623591363 0.6146991251305093
492.0 0.0 0.0 0.0
493.0 1122.172380502 0.24832805064553198 0.5076616254833002
494.0 1878.8365602589997 0.26637751153975686 0.29206821108622993
495.0 1432.924619512001 0.6970161323687645 0.19764730168781103
496.0 1165.2991323889996 0.7380372228371667 0.2892207153463284
497.0 1445.3192607489998 0.3150007902154318 0.35725213667820543
498.0 1964.6315528240023 0.17472400110809078 0.09186890646563237
499.0 82.604742546 0.5157151754781989 0.4388998055768691
500.0 600.652571586 0.2791459629321408 0.2790736859177184
501.0 79.343423049 0.6065801758626312 0.3845303373824834
502.0 1298.1470166870001 0.26248540256746145 0.3882873962729479
503.0 1155.3170526719994 0.5942013805985125 0.5530855888659857
504.0 298.67243135200005 0.7900094500048517 0.6554271218773452
505.0 2188.8428395580004 0.27075409265815636 0.16718232081396395
506.0 1669.8277072820001 0.1209972715192433 0.17056355906870604
507.0 991.2778502479999 0.4918593731939459 0.5063179371033956
508.0 0.0 0.0 0.0
509.0 2449.697825152002 0.06443705719922362 0.05273180251580816
510.0 541.9732951599999 0.4951452940173226 0.5553557588805763
511.0 325.59760880400006 0.5738115182724645 0.40043484182514943
512.0 117.881156455 0.8985311367107649 0.7999286370930909
513.0 0.0 0.0 0.0
514.0 1122.8467313479998 0.49771695419085976 0.27838499747953876
515.0 179.087820159 0.6436040698987351 0.7142062867808452
516.0 43.50585110399999 0.8254603022413717 0.6770135776722498
517.0 0.0 0.0 0.0
518.0 1168.2925596979999 0.02330018056514432 0.2794426373546905
519.0 435.6148348979998 0.9283482349196239 0.8570500559784889
520.0 241.61840564800008 0.450069572988993 0.21072672845689908
521.0 0.0 0.0 0.0
522.0 824.7712891380006 0.5075509697518734 0.48680826089113016
523.0 26.215409045 0.19983565782550716 0.11167692249631107
524.0 180.08504102299997 0.6720756693754357 0.44128493650534084
525.0 1989.238522487999 0.13599105579342577 0.4183590215711877
526.0 430.8438396599999 0.5348809947338671 0.4246813023382191
527.0 1132.9994956280004 0.4474326743408408 0.22002594556722363
528.0 528.9736016630002 0.578198128119636 0.41123158511755076
529.0 541.4091589320001 0.4183042105540649 0.38691486088638394
530.0 115.026730248 0.555005072467073 0.41312116799026843
531.0 629.2414428209996 0.5683237418215807 0.49013581493027203
532.0 0.0 0.0 0.0
533.0 0.0 0.0 0.0
534.0 300.71484295399995 0.7670027109235135 0.59621231634063
535.0 83.01365448300001 0.3657257841480541 0.22798837079857184
536.0 0.0 0.0 0.0
537.0 0.0 0.0 0.0
538.0 538.1465367630002 0.35046753421637544 0.21649762174034204
539.0 2195.8521731149995 0.17401115056255628 0.22408157699496384
540.0 0.0 0.0 0.0
541.0 2058.8521766549975 0.7083777080628136 0.6450994453849221
542.0 2103.679020193999 0.2889675644961981 0.4210918211820441
543.0 782.0461121210001 0.22539347353319575 0.5686442938564843
544.0 0.0 0.0 0.0
545.0 1089.162264911 0.06602531733237631 0.26538695765948445
546.0 1417.238439882 0.5006365087378786 0.07637189836076475
547.0 0.0 0.0 0.0
548.0 229.41023497599997 0.8890425148726424 0.7909025400082742
549.0 285.46421224 0.07594624134137244 0.2673965600665928
351.0 347.68896258800004 0.7529930353939853 0.6584443418891578
352.0 2916.0991099749995 0.7076622574382224 0.539450624909968
353.0 1861.8600344209988 0.4062653451789364 0.19537596441986035
354.0 2150.04866521 0.25907046707123227 0.3242450829676269
355.0 147.90959397600002 0.6905481292841334 0.478329994020053
356.0 822.3005592410007 0.5997599527216462 0.49865427420843117
357.0 1456.4693644040003 0.5491807414283311 0.1338352406380207
358.0 221.48459235800001 0.4716105906503206 0.46218884172643604
359.0 122.89603104000001 0.6404158661055392 0.44134944420218547
360.0 3164.041867674 0.24198224509071264 0.43503969280014826
361.0 83.753083707 0.6917724777293062 0.582024008236283
362.0 408.85769059900014 0.24366365400122977 0.3704182952398105
363.0 0.0 0.0 0.0
364.0 0.0 0.0 0.0
365.0 130.725827888 0.5597280892239626 0.3258678918315147
366.0 579.654616006 0.5244832011924111 0.606195255756475
367.0 330.812251759 0.34144694589289787 0.13835601141445916
368.0 2998.2162167379984 0.19691986047897214 0.24965494187632697
369.0 137.177476089 0.8911524915502953 0.7788626233992181
370.0 1640.5318192429988 0.6121964574371281 0.07497166578681033
371.0 876.091736309 0.6303183514197918 0.5471911017496901
372.0 204.88519859000002 0.6259176555558074 0.39932651060810226
373.0 916.690329267 0.5042774063585492 0.05498836894759336
374.0 3124.199316746996 0.34770842351319875 0.306163678994143
375.0 27.289199456999995 0.9520110944161745 0.9017435318558754
376.0 174.08972029999995 0.7450723712189856 0.6198416417834808
377.0 917.6766382119995 0.6593392568928574 0.15988549822740744
378.0 674.9220888710001 0.2736501263363846 0.22948816200349695
379.0 502.3761633829998 0.2304360774928958 0.43825472535063204
380.0 3268.8309890009978 0.5264405459493561 0.2638154770221783
381.0 912.1368045219995 0.5202414699589072 0.5404995762050145
382.0 0.0 0.0 0.0
383.0 1161.549407053 0.5554033656013896 0.47983414412089626
384.0 746.8327120049998 0.5812430567886516 0.6945389705300797
385.0 920.3450763589999 0.1653548410383343 0.44043084394436044
386.0 52.508895161 0.8306464270247308 0.6746744216459927
387.0 1216.5015255080007 0.5329630379305969 0.4298079686599393
388.0 338.4884101470001 0.6241562222812861 0.7446720821497553
389.0 14.274412597999998 0.8707037654175774 0.7454833954567134
390.0 375.24318492 0.5275887172253818 0.7921012311610212
391.0 0.0 0.0 0.0
392.0 38.78679946500001 0.12118277241573172 0.19294467565156917
393.0 0.0 0.0 0.0
394.0 0.0 0.0 0.0
395.0 162.51559407599999 0.8035901439748689 0.6332809456831205
396.0 1500.831034993 0.2590787980225096 0.17370543769974994
397.0 1889.6257091160003 0.17667718990631756 0.6030717454876364
398.0 2256.0499731790005 0.3775200357234289 0.3283786522592109
399.0 2698.7245764929976 0.3883071704619933 0.31516606395105046
400.0 252.6560829590001 0.7765466456733042 0.6081837824646934
401.0 1180.3974787739994 0.34705661721875597 0.24767061220131575
402.0 2724.4127648420013 0.12478654754637865 0.49886615596504996
403.0 852.0629833239988 0.1893704678083021 0.3419210733994532
404.0 0.0 0.0 0.0
405.0 77.66617426799999 0.5956661950513685 0.597956014145525
406.0 255.28265548300004 0.27044680495928397 0.6728662008377684
407.0 3059.4371603350014 0.37437539472889897 0.4890201599227371
408.0 801.0256197930003 0.7073341012749336 0.508476986706439
409.0 993.0337025109999 0.4564361877891367 0.10695371405922004
410.0 0.0 0.0 0.0
411.0 915.858389378 0.585882914276772 0.2537930782828785
412.0 616.0610755680001 0.8317369202768649 0.6814072379918661
413.0 802.3744997379999 0.6062515546034379 0.47887623540348084
414.0 174.90561940599997 0.2556770157312217 0.08761725690146917
415.0 0.0 0.0 0.0
416.0 0.0 0.0 0.0
417.0 0.0 0.0 0.0
418.0 287.740958307 0.3492658883846307 0.13221981285676318
419.0 844.3571965609997 0.694561872901365 0.500579276170797
420.0 756.860018246 0.4376721689067741 0.634944128592059
421.0 451.1473523020002 0.7665247768257619 0.5821590574494832
422.0 820.5587800920001 0.4222612055207949 0.062046495952682704
423.0 408.5125890989999 0.22717274984062463 0.23731113515357732
424.0 297.20361804999993 0.7945461932448957 0.7805255377869722
425.0 611.2056244670003 0.5568354650270085 0.4291718159674439
426.0 1054.2588084760005 0.2825130673078211 0.12124500462076059
427.0 215.65166883000006 0.6166932412464451 0.4284920019064534
428.0 882.0805327610005 0.5596121302624806 0.4793678453404746
429.0 0.0 0.0 0.0
430.0 592.5178054829998 0.44886358620119776 0.5250167925920113
431.0 879.5036217579998 0.43407731232797236 0.16718656214196495
432.0 0.0 0.0 0.0
433.0 0.0 0.0 0.0
434.0 111.22016726400004 0.669171054740665 0.4406622442169562
435.0 1354.2911800949998 0.31934300542206495 0.25129292577107754
436.0 0.0 0.0 0.0
437.0 1050.503203739 0.6365597213521279 0.23596569649274504
438.0 1320.5804951309992 0.15216304418794085 0.5293505192874383
439.0 1428.6101566090015 0.5140433050852454 0.28627492766941876
440.0 897.4238082019999 0.7891873385429277 0.6276812022974849
441.0 1871.8121705810006 0.739269884944701 0.06941962962091235
442.0 0.0 0.0 0.0
443.0 1658.6306841029998 0.17502141226446322 0.2955507903911612
444.0 835.2442597650002 0.45295894474323317 0.2687066357551072
445.0 1093.6899383519994 0.7293014209276976 0.6854943101782022
446.0 66.66083093099999 0.8110680700820662 0.6293328382784182
447.0 1340.658374223999 0.39297415203563824 0.35928773417454535
448.0 0.0 0.0 0.0
449.0 382.88514227200005 0.18808134752879682 0.18889891626852187
450.0 5.913994485 0.9409568349733349 0.8754625123471476
451.0 116.91730877800002 0.09607264332145726 0.029521379175974343
452.0 0.0 0.0 0.0
453.0 355.909082143 0.7587720326813556 0.44507233790180206
454.0 1234.531122379 0.7120154888269685 0.4557931178213358
455.0 788.0348116629997 0.4005981082529119 0.5535101317289249
456.0 6.712984007999999 0.8464632278419878 0.696581762369024
457.0 401.42338299000005 0.6665805088629319 0.4477508566937577
458.0 1093.8577813040006 0.4231150378549926 0.17273212692714845
459.0 2276.1099451849996 0.6826151017148127 0.24698964464479262
460.0 1407.4243427100007 0.7055521982659494 0.3868845222381248
461.0 1167.3731019859997 0.35025429900907035 0.49089658195954183
462.0 1112.5891504789995 0.5842120852973668 0.38448723862004786
463.0 0.0 0.0 0.0
464.0 1127.0835827090004 0.11343416740710566 0.1365657559813102
465.0 2397.9848693179983 0.6519365044892881 0.6595298181987191
466.0 1735.1029132490003 0.43734975519392755 0.5111217547497282
467.0 1492.0864572600003 0.06327039939603142 0.41835501405400954
468.0 34.326453723 0.8414531988675042 0.7036880785228499
469.0 256.55689636600005 0.6286702919885679 0.7149712134729831
470.0 0.0 0.0 0.0
471.0 967.5391331689997 0.4490279560941975 0.5485467153568903
472.0 601.9474833059999 0.36820698770375465 0.16790947103425125
473.0 0.0 0.0 0.0
474.0 765.9540433410004 0.27359713597022134 0.24648632814468058
475.0 239.37342267299994 0.31523399549945114 0.17312053670028735
476.0 682.6577791250002 0.4048892644036055 0.47947415340428834
477.0 2152.795948789001 0.34806986698113695 0.3906161184013582
478.0 1182.5700757960005 0.7365186299477944 0.6228170392623453
479.0 2026.5143430399983 0.13150582016261883 0.4817533705569353
480.0 581.9534076770002 0.4836016605959958 0.21961850740009406
481.0 2264.3567825320015 0.35510517543891434 0.3590718559869968
482.0 13.96108173 0.43703979394187187 0.1661347427304378
483.0 509.0183874140001 0.5117175818573426 0.27230536471402833
484.0 138.124464061 0.7401667510341692 0.6037700798993202
485.0 2226.1235463450002 0.49435020576966376 0.4300782912629334
486.0 175.18643839299997 0.2944642122895386 0.24326389618272937
487.0 2338.4956228090005 0.39880502149402364 0.21177853256947904
488.0 0.0 0.0 0.0
489.0 1230.2947295400008 0.40810673463311214 0.4229421120437575
490.0 39.208209958999994 0.22885682981520866 0.10696546711384008
491.0 398.22600310599995 0.53095881568146 0.3249298078378415
492.0 0.0 0.0 0.0
493.0 638.2545915169998 0.6040168148989348 0.5562095092000565
494.0 2832.954746545998 0.3191177069643895 0.45615236900595973
495.0 2886.843628559998 0.474832688125934 0.12183116688276871
496.0 1095.7640920360004 0.24311782756653713 0.5835739415478638
497.0 0.0 0.0 0.0
498.0 2017.049268927 0.16616138295388913 0.4269243078162124
499.0 202.803603777 0.7340610727400175 0.5423072538723711
500.0 1171.2303804780004 0.44776378569243275 0.4842512082372194
501.0 0.0 0.0 0.0
502.0 2192.7708319049984 0.2108004187278093 0.39274373397444173
503.0 1426.7714219889992 0.6710574675300768 0.681908236599742
504.0 0.0 0.0 0.0
505.0 0.0 0.0 0.0
506.0 149.55113662800002 0.7849821317467351 0.3988116740066089
507.0 1480.3894482419998 0.7377749769640949 0.6094640537696293
508.0 0.0 0.0 0.0
509.0 0.0 0.0 0.0
510.0 116.171731926 0.6085460218341885 0.6272167548877802
511.0 2347.976442765998 0.4239316456543886 0.7139620803139192
512.0 660.9842481819995 0.6813217413417535 0.6190245393539108
513.0 0.0 0.0 0.0
514.0 48.80561596700001 0.8472604549951699 0.7117004812804942
515.0 463.67127316099993 0.7467244398239409 0.5621446872388356
516.0 1383.7968858029997 0.8858779895305544 0.6373107919279071
517.0 1981.5985971009993 0.1623464204720133 0.07171151490999254
518.0 1251.0094140919994 0.2924603751595977 0.5093868617950357
519.0 2385.9925108550005 0.30377355170454107 0.42852627108258556
520.0 9.910897475999999 0.7437089876974359 0.5496191014121027
521.0 491.941789602 0.7617910268011701 0.21596784424163337
522.0 3219.811677996994 0.23669183612932512 0.2479821879023975
523.0 50.618899084999995 0.419514396675317 0.1625757383607356
524.0 77.63266707200002 0.9243963555464216 0.8427943600958745
525.0 1233.0355826249997 0.11609091093031679 0.13763720913101607
526.0 4.272817852 0.5394970065282975 0.2762301895857832
527.0 417.19806970100007 0.7752289650340477 0.6249465239213331
528.0 172.738452408 0.6344593627046191 0.4008033872696587
529.0 1697.0742640089993 0.2279521317078464 0.5389265487692085
530.0 140.184730945 0.8939299572727373 0.7863317317556159
531.0 1102.7420859090005 0.3668561108584144 0.26220132157817294
532.0 1373.260325741 0.7699812537590774 0.5912505086413617
533.0 2143.5343863659978 0.19325703950491718 0.16587028376924343
534.0 117.62935050000002 0.1908115836491922 0.1114489385552629
535.0 0.0 0.5995993298699048 0.3791305648100313
536.0 0.0 0.0 0.0
537.0 685.05300259 0.5079856252709708 0.3293439681454058
538.0 1531.0058445989985 0.2866146122440617 0.2922498209546461
539.0 1441.050735281001 0.4390868146751126 0.2705630815517388
540.0 0.0 0.0 0.0
541.0 366.244518684 0.6797214227119335 0.48421235832634524
542.0 0.0 0.0 0.0
543.0 0.0 0.0 0.0
544.0 0.0 0.0 0.0
545.0 366.1291487200001 0.4160461182216967 0.22481522778492702
546.0 106.41492305500002 0.8029968665966907 0.6336663142499934
547.0 841.8731783649995 0.6976944465361272 0.6227858760444128
548.0 437.02627232900005 0.7882554699181457 0.5096574920119057
549.0 367.97255960099983 0.8522522427572174 0.8252501119014846


==> anc/eccentricity/eccentricity_event_quantities_O_s5360_alpha_clustering.csv <==
0.0 78.609269117 0.8303543023952572 0.6799673635717735
1.0 8.511696988 0.9264214382441822 0.846149980440532
2.0 583.4486342970004 0.5189515146897977 0.4124160418108769
3.0 2708.0743447539985 0.24917881097843272 0.37321840077405866
4.0 1371.644582902001 0.2952711520935147 0.3316010931938482
5.0 6.335072975 0.8748483493750728 0.764849973905306
6.0 0.0 0.0 0.0
7.0 0.0 0.0 0.0
8.0 0.0 0.0 0.0
9.0 172.132942713 0.4940811161210636 0.15128303642433383
10.0 780.650174235 0.3430220394707178 0.4139088343978353
11.0 0.0 0.0 0.0
12.0 481.3637395939999 0.8319065909639876 0.6865680760080042
13.0 0.0 0.0 0.0
14.0 724.0399242530003 0.6780313157146293 0.6340862671372066
15.0 425.66144943599994 0.5060589114070538 0.5709115299244745
16.0 98.78413344700002 0.2653702753121139 0.09752329735129635
17.0 0.0 0.0 0.0
18.0 432.9605524799999 0.40047763251901747 0.5906099242641362
19.0 0.0 0.0 0.0
20.0 415.38730853699997 0.2952971290200554 0.24708279101422667
21.0 119.381312677 0.5098074821056964 0.26304064718010406
22.0 39.068804517 0.5189500824512346 0.5225346277950103
23.0 0.0 0.0 0.0
24.0 0.0 0.0 0.0
25.0 387.79574024900006 0.7854642868020189 0.6598049583130482
26.0 0.0 0.0 0.0
27.0 202.49041581500003 0.5848783631469453 0.40120467339831545
28.0 1115.684235378 0.2621636848664577 0.5492986062112327
29.0 126.33137671500002 0.8714163669975122 0.7475969042041885
30.0 29.717485023000002 0.16337194709334066 0.06031135620156893
31.0 0.0 0.0 0.0
32.0 55.45549260999999 0.9078560106661847 0.7984000397279756
33.0 1565.7148895619996 0.6185777688660871 0.19782515975253814
34.0 0.0 0.0 0.0
35.0 1152.8188036779995 0.37189246219164046 0.6553535869629278
36.0 0.0 0.0 0.0
37.0 746.427972596 0.808192135490346 0.7009065317155851
38.0 0.0 0.0 0.0
39.0 0.0 0.0 0.0
40.0 962.2018260399997 0.5358301311625915 0.672924104131057
41.0 1517.4846882349993 0.44659398035741404 0.40243831047971723
42.0 0.0 0.0 0.0
43.0 951.6174963880011 0.31337556265813354 0.1282793590859336
44.0 0.0 0.0 0.0
45.0 0.0 0.0 0.0
46.0 0.0 0.0 0.0
47.0 50.23115447799999 0.28485896640496244 0.047661866819967647
48.0 400.60660858000006 0.6448705812184595 0.4498869236947032
49.0 624.9088763810003 0.7393157400965006 0.5418011383601171
50.0 0.0 0.0 0.0
51.0 0.0 0.0 0.0
52.0 164.457703289 0.8380022375529219 0.6967958723536043
53.0 47.510390407 0.7285654574282884 0.5663300994127511
54.0 215.52883429500005 0.780454777599306 0.5652896259126108
55.0 140.10424340100002 0.38395007014218974 0.1961641046781075
56.0 127.23867069300002 0.8043252819912852 0.6378633773659306
57.0 30.676850875 0.7487456247209692 0.5915293942431058
58.0 0.0 0.0 0.0
59.0 319.71148599900016 0.517738466555984 0.34655634338735897
60.0 0.0 0.0 0.0
61.0 254.37120509900004 0.26395344263910003 0.3292674730586449
62.0 0.0 0.0 0.0
63.0 0.0 0.0 0.0
64.0 100.327600188 0.9008057006881565 0.8013664072928222
65.0 0.0 0.0 0.0
66.0 30.183227209 0.611263536092268 0.2528461711417654
67.0 867.9939308809999 0.517965740993385 0.5859167885904816
68.0 0.0 0.0 0.0
69.0 196.75570070199998 0.8825130337800108 0.7694109637321825
70.0 115.39629932399997 0.8778005795026779 0.7624861138494087
71.0 0.0 0.0 0.0
72.0 1188.4605087049995 0.6996519402812568 0.42839108187481634
73.0 704.172367425 0.21261965045847728 0.44208746222545237
74.0 1888.24085921 0.7900065815552137 0.7665812405344424
75.0 75.301238504 0.2887304140096165 0.19085333913314853
76.0 0.0 0.0 0.0
77.0 15.735555242 0.5463562428403697 0.352029688871031
78.0 32.543566806 0.3388712955474731 0.2928307869928971
79.0 0.0 0.0 0.0
80.0 0.0 0.0 0.0
81.0 0.0 0.0 0.0
82.0 1410.1361759339993 0.5417304944822775 0.4473466650836558
83.0 478.55376927599997 0.07210228778882831 0.07099670526527037
84.0 532.7611281930001 0.7682971412194598 0.5995147694754194
85.0 578.1833998679999 0.6350216629954238 0.41726063646094697
86.0 513.38203456 0.17226262516920846 0.4557666901476682
87.0 31.702185484 0.8788846970466075 0.7541461593958478
88.0 641.2163353120003 0.7732746896301196 0.7095854709135307
89.0 515.5484155239997 0.6345050980958036 0.38267771259944755
90.0 0.0 0.0 0.0
91.0 1220.0682804019996 0.7130527717821377 0.3709339548397241
92.0 0.0 0.0 0.0
93.0 326.848385163 0.609558082432894 0.3678758703567204
94.0 123.06898438600003 0.5076340041714655 0.241845223644463
95.0 53.916074551 0.8668696194729166 0.754291480275735
96.0 0.0 0.0 0.0
97.0 0.0 0.0 0.0
98.0 126.191631204 0.7514648120458609 0.5921946110042889
99.0 0.0 0.0 0.0
100.0 0.0 0.0 0.0
101.0 0.0 0.0 0.0
102.0 314.5147282340001 0.6711236358927473 0.39815013352177575
103.0 1098.1340518799996 0.48615042591766683 0.28123319984724887
104.0 687.738654835 0.5523755815057761 0.36740861433441735
105.0 1396.165644737 0.3917101565987425 0.30375910762241726
106.0 958.4996810840001 0.8640664491038416 0.6362617367519416
107.0 909.4357431249999 0.473974595892349 0.46103758734755634
108.0 229.6880673549999 0.8184820193564565 0.28051681702516046
109.0 0.0 0.0 0.0
110.0 0.0 0.0 0.0
111.0 0.0 0.0 0.0
112.0 0.0 0.0 0.0
113.0 0.0 0.0 0.0
114.0 0.0 0.0 0.0
115.0 119.15249182799998 0.8916563276324346 0.7814663171640949
116.0 864.3349897300001 0.7153492575790359 0.7484811240849809
117.0 651.83849702 0.5693033175181734 0.5351658699367002
118.0 10.137129659 0.8589516564769912 0.7272990019783332
119.0 0.0 0.0 0.0
120.0 151.20790614700002 0.28827929676927966 0.6384147904119816
121.0 155.35300199699998 0.6702222032137077 0.45656750213960656
122.0 250.07165707700008 0.2734983508053223 0.571844887378124
123.0 785.7909786800001 0.7034200061094904 0.2636230857241699
124.0 0.0 0.0 0.0
125.0 0.0 0.0 0.0
126.0 1161.4323186220001 0.4285126647812273 0.21914443506479617
127.0 1224.0426503760004 0.5073191617382115 0.4405235500096523
128.0 56.180620331 0.5994566219263306 0.4986110898372392
129.0 0.0 0.0 0.0
130.0 781.0968163880005 0.3996973109625258 0.34932103736824405
131.0 1826.3427313579996 0.3407145366524756 0.19575785270997953
132.0 32.472122174000006 0.5651906776900727 0.3260772060002293
133.0 0.0 0.0 0.0
134.0 616.8127078829999 0.3084040494019889 0.31317809805151403
135.0 1716.7330531320006 0.12146869557911064 0.5604674565231402
136.0 0.0 0.0 0.0
137.0 0.0 0.0 0.0
138.0 1671.8845663379996 0.20168146618899277 0.11039764282711348
139.0 1742.0214700219997 0.6116121035106689 0.15046478550333528
140.0 1225.7901534589998 0.3353132685995778 0.250428356223656
141.0 78.22918185299999 0.7689976634385557 0.6217117180224881
142.0 25.135348097999998 0.4878891819490741 0.25213049432134965
143.0 401.93754282899994 0.786294073152015 0.614741233920498
144.0 950.6617258659996 0.627174646212822 0.24289267902712552
145.0 0.0 0.0 0.0
146.0 508.85851405399995 0.13636276851514387 0.05465125358851845
147.0 0.0 0.0 0.0
148.0 328.659038093 0.6413514697546812 0.42753665542818825
149.0 346.86781500300003 0.7481546620055396 0.7289156959437566
0.0 25.197652905000005 0.710124940593715 0.49614571256472556
1.0 111.85987641499999 0.17031172045583232 0.04093397751174418
2.0 329.26714209100015 0.19025721662195894 0.13107805388223617
3.0 0.0 0.0 0.0
4.0 0.0 0.0 0.0
5.0 1962.137598439 0.5672580789659623 0.4462055863629678
6.0 254.83177918700005 0.8909737382305425 0.16224842716975657
7.0 310.343356527 0.4904170062796533 0.26347489556777437
8.0 1834.0841394679994 0.12298638962674822 0.4929550688287414
9.0 39.986701145 0.6688952474994478 0.4503670988658836
10.0 584.2598232270002 0.25258644184383194 0.2772639056287632
11.0 119.85293464199998 0.5848665799631828 0.43880176020390266
12.0 338.73386824000005 0.6935032392126514 0.6424015818457484
13.0 0.0 0.0 0.0
14.0 0.0 0.0 0.0
15.0 802.5937649960003 0.47909435678369705 0.48113612206482725
16.0 0.0 0.0 0.0
17.0 0.0 0.0 0.0
18.0 0.0 0.0 0.0
19.0 0.0 0.0 0.0
20.0 1.57754931 0.42682284177015706 0.21804569577149288
21.0 0.0 0.0 0.0
22.0 1308.1854404980004 0.6551796957414634 0.6263758265123527
23.0 0.0 0.0 0.0
24.0 0.0 0.0 0.0
25.0 821.7377029550003 0.5145267505439973 0.3825602557547435
26.0 0.0 0.0 0.0
27.0 0.0 0.0 0.0
28.0 686.2379952460001 0.06086647848714591 0.3167061062899514
29.0 1059.7074543959998 0.706441576995726 0.505171113279671
30.0 255.18995326299998 0.7857055668071686 0.6464418621451361
31.0 0.0 0.0 0.0
32.0 0.0 0.0 0.0
33.0 0.0 0.0 0.0
34.0 781.5854372300004 0.271815241227383 0.17472909956312146
35.0 273.205111672 0.37683362872467885 0.6006665032421957
36.0 7.594115591 0.06479651203529362 0.10552747772244252
37.0 449.3210474119996 0.6151005757707916 0.6602784013497262
38.0 679.952091818 0.31259862817546846 0.598468543134585
39.0 208.35186498999997 0.541020258045132 0.38499190868177063
40.0 104.25427985099999 0.7550592065840187 0.7496723399349301
41.0 1167.9878443839991 0.21074940170736767 0.5302195205112947
42.0 0.0 0.0 0.0
43.0 46.619088217999995 0.9193427935737749 0.8356547657992885
44.0 123.893651405 0.4841891564035673 0.2770556925617762
45.0 1004.9283524449995 0.5712033323162647 0.27193766170094924
46.0 66.580776286 0.8991496380097278 0.8002621166619218
47.0 171.54194261799998 0.757468043173606 0.7316726817094878
48.0 225.1510287289999 0.26302307867557917 0.38840441017893695
49.0 0.0 0.0 0.0
50.0 3.8253635920000004 0.7453731920984653 0.5547314369631311
51.0 787.9343809170006 0.3176232272859219 0.28990403909574836
52.0 3442.127265192001 0.30252909643280834 0.3052162389867805
53.0 1556.9386806449993 0.2506911116686564 0.26196281166419205
54.0 49.365872184 0.8430652115924202 0.7277937335208304
55.0 1097.1235283520004 0.2826078580816829 0.36712447105475626
56.0 1882.0405475400005 0.7441419498159599 0.3911265774077429
57.0 70.823363009 0.4558022368826781 0.24297491232464535
58.0 561.719031881 0.2471060249598184 0.5412728773468025
59.0 893.3562551079997 0.330774527625393 0.3413539520565601
60.0 1334.4699597619983 0.7218413408120254 0.5662990077469282
61.0 897.0004749030002 0.43057784619792794 0.4878952435722594
62.0 0.0 0.0 0.0
63.0 0.0 0.0 0.0
64.0 71.394690351 0.35279786960847703 0.17950891118316115
65.0 0.0 0.0 0.0
66.0 799.0639870870002 0.5585494729223958 0.3696681722792028
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 107.40540860800002 0.8861033379753026 0.805861616992747
70.0 1127.2734932380008 0.547967349375905 0.7100571790836914
71.0 253.45437578000002 0.5632424054949301 0.25765337687722173
72.0 23.682985597000005 0.7388562207777734 0.5630458592599007
73.0 0.0 0.0 0.0
74.0 67.371881079 0.4693441636670208 0.2995016188884238
75.0 40.410861835 0.9341792986453125 0.8685409827924981
76.0 16.90378728 0.7214140483763044 0.5387129397575713
77.0 123.34639916499998 0.6826255390833981 0.4487830574611069
78.0 0.0 0.0 0.0
79.0 1007.4377203999999 0.3969801116514676 0.5383655065655296
80.0 12.966955364 0.8407390996548106 0.7061255341012002
81.0 0.0 0.0 0.0
82.0 20.518522232 0.9724989075600571 0.9411690804207247
83.0 10.957025324 0.9065275366223465 0.8099101184933042
84.0 206.83274323799998 0.446104073028836 0.2522651697871425
85.0 787.8481414449999 0.46929267279877956 0.3018371905983861
86.0 2097.1600343779983 0.6824145359304534 0.511055903319323
87.0 983.506779117 0.43077421121226567 0.33276534424470133
88.0 0.0 0.0 0.0
89.0 0.0 0.0 0.0
90.0 0.0 0.0 0.0
91.0 0.0 0.0 0.0
92.0 18.568471642 0.6931159711665754 0.5882790343262501
93.0 140.55630055100005 0.7586745895022129 0.5500249151622912
94.0 67.39417464799999 0.8292593290545262 0.6616128003286346
95.0 949.9143618500003 0.2676595113807892 0.490318035216018
96.0 1642.2116381019991 0.5806604482424158 0.4343406275705447
97.0 0.0 0.0 0.0
98.0 269.96888738100006 0.7777567746629436 0.7136294064141783
99.0 397.5142590010001 0.6719712666562193 0.5242060241172007
100.0 0.0 0.0 0.0
101.0 352.0175402619999 0.21357013851998635 0.3907413330913258
102.0 1097.3775533210007 0.21369474596024002 0.5069691061677944
103.0 1086.1784646250005 0.12726695976544644 0.36433987131606876
104.0 1361.2546435409993 0.11378597439193484 0.10604669505122227
105.0 822.480535249 0.8635139865405325 0.6537860858664253
106.0 318.451167122 0.6506279262063265 0.4359877314963656
107.0 0.0 0.0 0.0
108.0 0.0 0.0 0.0
109.0 0.0 0.0 0.0
110.0 156.489734861 0.7872604471278793 0.6699106150451337
111.0 602.8405202619998 0.5800512080740844 0.4383382791121298
112.0 1627.9281792569984 0.6779704554753474 0.041030389552256095
113.0 33.611717148000004 0.2953698540671292 0.5351730890105534
114.0 358.6946529999998 0.10329380062092931 0.08747739109120252
115.0 0.0 0.0 0.0
116.0 0.0 0.0 0.0
117.0 1920.1245196590005 0.3015218186501011 0.39132872735829355
118.0 0.0 0.0 0.0
119.0 56.077384439 0.9075795114186225 0.8164302265934119
120.0 709.9470972679999 0.7644632659198473 0.5874104364096461
121.0 32.623579695000004 0.2293331580818213 0.14286269536289342
122.0 93.160303983 0.2424251322822168 0.1720295344389139
123.0 0.0 0.0 0.0
124.0 0.0 0.0 0.0
125.0 216.29062886800003 0.5330489310433316 0.34650644552183935
126.0 539.1409769400001 0.8445667047474109 0.7054130137756547
127.0 249.408330844 0.23077374699724 0.2832649506314725
128.0 241.121653908 0.8382215885395295 0.6945351953651453
129.0 105.533862907 0.2571587687170437 0.43594678594744324
130.0 0.0 0.0 0.0
131.0 220.75789995800005 0.47516199462820496 0.3305359456805625
132.0 1165.6538464870007 0.5945522889722191 0.6652119029311457
133.0 438.99716949099974 0.26988779131177404 0.2805996183972865
134.0 1541.672357191 0.42460045098325233 0.08270996653121447
135.0 0.0 0.0 0.0
136.0 1422.809622780999 0.10700769729719027 0.07759104228403156
137.0 984.6562207969996 0.4306201146557071 0.028392279834324647
138.0 210.77409380599994 0.8594636643320871 0.7145203314552128
139.0 1024.4882972429998 0.7346536437729022 0.5546430355492662
140.0 818.6859451210001 0.3036825444050138 0.1639530992747782
141.0 1370.2169482850004 0.44874409696757955 0.46074061208735423
142.0 0.0 0.0 0.0
143.0 0.0 0.0 0.0
144.0 377.7742448810001 0.8345221204503392 0.7522312918014932
145.0 602.9539878989998 0.7947484801732329 0.7123403078529811
146.0 0.0 0.0 0.0
147.0 0.0 0.0 0.0
148.0 32.80347528500001 0.7046788880138457 0.5360757040460755
149.0 2131.1694554980013 0.5426272078986353 0.23253096499131617
0.0 0.0 0.0 0.0
1.0 0.0 0.0 0.0
2.0 375.66200195600015 0.8893814161426562 0.7826403586965336
3.0 232.87426395299994 0.5963526071104115 0.4178031704349876
4.0 0.0 0.0 0.0
5.0 601.0779988209998 0.8551442580755386 0.8032490568231764
6.0 0.0 0.0 0.0
7.0 1227.7243787150003 0.472791339048673 0.6725906602388436
8.0 601.7174510309999 0.44115333429708037 0.5357288158394704
9.0 207.6187542879999 0.8939050801851511 0.8746429787415293
10.0 1215.2624889369995 0.6862851636903248 0.33077413959109675
11.0 1257.589716737 0.44780576276830514 0.5745127084850169
12.0 0.0 0.0 0.0
13.0 0.0 0.0 0.0
14.0 446.7469631940001 0.839034855955112 0.7375855824457666
15.0 172.606713672 0.7981944390656665 0.635695486510491
16.0 136.04978937100003 0.5084617400403797 0.3828355585216534
17.0 545.8651847039998 0.6957461115486768 0.3746119880399073
18.0 1110.864757981 0.25701321579706493 0.14240437635972367
19.0 1098.5193877799998 0.2674449044132047 0.23135174717887597
20.0 0.0 0.0 0.0
21.0 659.6814546139996 0.5849755187586101 0.5962052160812693
22.0 252.9082573160001 0.18060648290530418 0.28942743363304124
23.0 1288.5290077659995 0.2115222846242276 0.43027737608078503
24.0 10.772404341000001 0.27091481410291096 0.008928941323787461
25.0 0.0 0.0 0.0
26.0 233.89046491000002 0.633966788854528 0.4811453322367558
27.0 388.51228719000005 0.6014273764241083 0.5894700084222463
28.0 801.9463424860005 0.6364730160918064 0.5109435945893899
29.0 0.0 0.0 0.0
30.0 779.4830091280003 0.7756673107468257 0.5907136853188307
31.0 97.73642068699998 0.5655195047937668 0.4233308000498555
32.0 223.061436283 0.8810986595904332 0.7634058251347701
33.0 368.69133146300004 0.6319278649685783 0.3609367131457285
34.0 42.43310428 0.5732499499754485 0.32284317266721496
35.0 53.712251585 0.806144286160111 0.6370559870643299
36.0 1146.139687473 0.27828175226916296 0.17717803914811192
37.0 0.0 0.0 0.0
38.0 821.7897471620001 0.3693791111341617 0.28899468490245206
39.0 84.79637414599999 0.7075659179893267 0.6148365773865498
40.0 0.0 0.0 0.0
41.0 1546.2460205650004 0.32694224299494296 0.29293907031953165
42.0 886.0269846070003 0.4815480257367679 0.5730891270166124
43.0 414.4606345669999 0.05221558103096158 0.06123812070263877
44.0 2239.774209600999 0.25627358457651095 0.4381954854361887
45.0 70.428531299 0.7569156446419208 0.6578874770990742
46.0 13.712968582 0.5999394686041375 0.4551224043244857
47.0 0.0 0.0 0.0
48.0 364.3288396480002 0.11045660899847856 0.09999541273318324
49.0 0.0 0.0 0.0
50.0 144.325379538 0.5011129212686206 0.2513392870353497
51.0 0.0 0.0 0.0
52.0 1284.0136627670001 0.020105872835544335 0.11454374983091456
53.0 246.055258311 0.41385184631380495 0.24056142674240358
54.0 0.0 0.0 0.0
55.0 671.6101368459999 0.7981305266157337 0.6752160324552626
56.0 442.264637205 0.07638883485274303 0.509450888449551
57.0 0.0 0.0 0.0
58.0 1338.6910622110001 0.8057045404929539 0.7510108240068315
59.0 0.0 0.0 0.0
60.0 1119.7997137979987 0.47096852245563753 0.19421570618827716
61.0 1229.3386737300004 0.5499106252202561 0.5152720084052802
62.0 998.5848087040004 0.19637806642300562 0.137411323818819
63.0 355.975615989 0.6905899390786543 0.48074697616323847
64.0 1187.348120693 0.5442533833300078 0.2489502815190228
65.0 284.200025552 0.5118384441587727 0.3412144825221639
66.0 1321.4170847999999 0.8886210848566002 0.795968889844227
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 2287.161404839002 0.6539225486074212 0.3755675335715131
70.0 264.303298984 0.680285470229136 0.3601251284355054
71.0 581.3057150410001 0.7769963601399656 0.38824890734389866
72.0 1902.602210651001 0.4150110801332231 0.5340786141793528
73.0 0.0 0.0 0.0
74.0 1291.1726237110006 0.3656281754044558 0.24172712415423658
75.0 1490.2133727280002 0.6131487423384913 0.6870657951323194
76.0 0.0 0.0 0.0
77.0 0.0 0.0 0.0
78.0 427.8131646509999 0.4792811138501245 0.4971649400703217
79.0 0.0 0.0 0.0
80.0 315.875402056 0.5790304546500952 0.3298585547354268
81.0 112.04698601700001 0.4474549416082225 0.24988006564930978
82.0 143.15778879799998 0.697748883424807 0.6423888194598314
83.0 0.0 0.0 0.0
84.0 0.0 0.0 0.0
85.0 28.897456669999997 0.8596551072089792 0.7339432732357898
86.0 0.0 0.0 0.0
87.0 8.521122834 0.6376465739876683 0.42988390194475246
88.0 207.20617121100003 0.6940229059127669 0.5746378254423169
89.0 1934.6408127039992 0.368907578286152 0.15551971026331898
90.0 2163.5762223560005 0.5687501153947219 0.3229569323862403
91.0 495.7568443300002 0.6342091771175956 0.1389014515706485
92.0 742.0671695990002 0.36264608026406103 0.5077843725028304
93.0 0.0 0.0 0.0
94.0 0.0 0.0 0.0
95.0 1626.449385401001 0.07599645132797224 0.20760804570672714
96.0 482.970144896 0.71564282520836 0.5149578870128835
97.0 0.0 0.0 0.0
98.0 0.0 0.0 0.0
99.0 502.26734339100017 0.23486191508518792 0.3255488149167053
100.0 0.0 0.0 0.0
101.0 0.0 0.0 0.0
102.0 64.456708999 0.3198054328854553 0.13818392355725048
103.0 15.890470037 0.5184302947982959 0.32119187470377286
104.0 450.24249595199996 0.8120725904537522 0.7044369108814766
105.0 1293.1541975589994 0.8073614284463257 0.4374736028701237
106.0 0.0 0.0 0.0
107.0 39.46817978 0.935340081939962 0.8656315894615548
108.0 343.32749183000004 0.3097660697468314 0.31294414674145216
109.0 13.109770716 0.34190575832341946 0.11655057457010327
110.0 0.0 0.0 0.0
111.0 2233.7370179120016 0.32903785979430056 0.525299933056008
112.0 0.0 0.0 0.0
113.0 0.0 0.0 0.0
114.0 454.88130105599976 0.7410597232945407 0.53751043090263
115.0 1212.7612716929991 0.32007026333860406 0.31797562796680096
116.0 5.408316962000001 0.8525668151590062 0.7221466207462512
117.0 464.226688635 0.2643310365228693 0.11985179741342482
118.0 359.70048412499983 0.3368210939756573 0.29897343492449047
119.0 0.0 0.0 0.0
120.0 493.847633924 0.3839965534560155 0.7344797545435905
121.0 302.66296697100006 0.5781835211198636 0.48062936982615667
122.0 42.972644585 0.6895218369316638 0.5360301908986053
123.0 0.0 0.0 0.0
124.0 502.923667787 0.38984074322352685 0.14755835673112397
125.0 0.0 0.0 0.0
126.0 244.07661619599995 0.2839658146328964 0.23924756145603876
127.0 1278.1359175020002 0.38404841887075347 0.12976651240463685
128.0 61.179961920000004 0.5145119952296273 0.3949151474126224
129.0 0.0 0.0 0.0
130.0 0.0 0.0 0.0
131.0 8.41248998 0.23943898276093878 0.13589936768492586
132.0 500.30093595699987 0.7777214521790314 0.7846705863106082
133.0 0.0 0.0 0.0
134.0 0.0 0.0 0.0
135.0 0.0 0.0 0.0
136.0 337.2088738220001 0.6700516637037296 0.6423122701695042
137.0 1481.1152215850004 0.22910842438831866 0.09240969944518647
138.0 0.0 0.0 0.0
139.0 864.2500924369998 0.4956458303668688 0.5815837413135759
140.0 91.321719839 0.2675629756219763 0.11487277577373521
141.0 232.145031499 0.533970493235826 0.44558200347027144
142.0 14.889799876 0.3071717321254377 0.0721380266795508
143.0 103.725121512 0.9172445502957534 0.8372949428837333
144.0 260.99465742300004 0.1402481727001124 0.14605993373363316
145.0 1293.2963615610008 0.3129014769396302 0.08068913909202807
146.0 7.891081385 0.44943807530069896 0.2773345974575094
147.0 0.0 0.0 0.0
148.0 0.0 0.0 0.0
149.0 0.0 0.0 0.0
0.0 362.3050423850001 0.9284256279464704 0.8484030759885489
1.0 0.0 0.0 0.0
2.0 1646.623472792001 0.6272374636906384 0.22940175147897615
3.0 0.0 0.0 0.0
4.0 364.337096261 0.7846894145562047 0.7096791321280719
5.0 209.57743410600008 0.7335763661615249 0.6427091302690754
6.0 873.7805355949996 0.5659952935379271 0.45687552931767883
7.0 715.180679144 0.38383798731634206 0.35536442105727956
8.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0
10.0 776.2773465180005 0.24609820985025016 0.5094689592256967
11.0 0.0 0.0 0.0
12.0 68.926370127 0.4742012182985454 0.3087227348873942
13.0 1336.1791101260005 0.6908889774364032 0.4441779923458119
14.0 605.9840373669998 0.4721831038046726 0.10145195041967078
15.0 1547.3370091689999 0.35912475765804724 0.5812328685134982
16.0 152.87700436899996 0.8560416903560893 0.5673951701828637
17.0 334.085389602 0.9282538826480706 0.7887710509858811
18.0 835.4705023390004 0.6731556847840182 0.35838547647806596
19.0 66.93980160699999 0.5175536145740829 0.37149360403825576
20.0 79.43542041399999 0.67412128330934 0.44938182367275487
21.0 1334.1397588929997 0.5595111086372943 0.5737374602265455
22.0 0.0 0.0 0.0
23.0 108.276403249 0.7767539609594725 0.6222992414946201
24.0 280.19097810599993 0.3214542083011004 0.427672716302584
25.0 610.5502958889996 0.36054703474562383 0.45619321185469025
26.0 0.0 0.0 0.0
27.0 0.0 0.0 0.0
28.0 0.0 0.0 0.0
29.0 2069.810691230999 0.6401647383966083 0.6861143366830271
30.0 8.484891228 0.7359195207243326 0.5810884834062576
31.0 172.85513926299998 0.6672203317641117 0.7298141097824619
32.0 0.0 0.0 0.0
33.0 688.632139578 0.854321738744272 0.719671827700106
34.0 0.0 0.0 0.0
35.0 0.0 0.0 0.0
36.0 0.0 0.0 0.0
37.0 715.5730936609998 0.1512765293261803 0.21668482024248412
38.0 0.0 0.0 0.0
39.0 764.7453884889999 0.5802766391542926 0.4598774655036231
40.0 444.24677808900014 0.6982170040385496 0.2641336205273477
41.0 1106.8300735309997 0.619683079133077 0.4242542021245758
42.0 179.31564087300004 0.7412089014185506 0.5502211135348015
43.0 653.8081057429999 0.6083294866253663 0.5455656762946551
44.0 0.0 0.0 0.0
45.0 1744.752680312001 0.8123383076436294 0.6937550305031455
46.0 889.0081406770001 0.575942308578406 0.6044128494526816
47.0 362.587928952 0.7934805382101981 0.6190578164497307
48.0 94.52912170799999 0.38534012347171764 0.3834995604558239
49.0 1573.5775813970008 0.5450470750218153 0.42354293052642683
50.0 0.0 0.0 0.0
51.0 0.0 0.0 0.0
52.0 462.10951785599974 0.8487182732554444 0.7116949910517856
53.0 654.2078735770002 0.7767224802075117 0.7149349749870183
54.0 0.0 0.0 0.0
55.0 44.450516809999996 0.8439779383290875 0.7043287489008145
56.0 598.0046687399999 0.37925988798389776 0.49441650937365383
57.0 164.21497532000004 0.5159575986205108 0.39310355765337107
58.0 623.3852674139997 0.5900001841328824 0.06613588577007906
59.0 0.0 0.0 0.0
60.0 43.09897023900001 0.5691165584424163 0.4033129197647807
61.0 869.6092015290005 0.6549026486166468 0.39321624250365306
62.0 12.804285859 0.7692275167602615 0.5775311012298403
63.0 375.3769817909997 0.8474957190789429 0.7486227724048686
64.0 0.0 0.0 0.0
65.0 0.0 0.0 0.0
66.0 513.3566475730001 0.7099943274172972 0.5317159786720072
67.0 0.0 0.0 0.0
68.0 314.831284459 0.8019262908092244 0.7526928854236851
69.0 1753.675018118998 0.39464446158016775 0.08216027736186789
70.0 365.23481690000006 0.6418400453468436 0.5142612362929401
71.0 623.5002155409998 0.7072113061274328 0.5633644526610577
72.0 1129.3233643809997 0.34779269939623464 0.4249095367400375
73.0 2567.1631367470004 0.11415570177143201 0.5021069773153785
74.0 0.0 0.0 0.0
75.0 654.6085353729997 0.23890869683152896 0.48388948533804593
76.0 332.789300589 0.34424941559655514 0.29449585704926656
77.0 0.0 0.0 0.0
78.0 867.5442526949997 0.6754781380172437 0.6480039889783705
79.0 1410.4013535980005 0.3392617288238534 0.1097820452749221
80.0 1052.1276432530005 0.24351883759479623 0.3118455344993433
81.0 992.8091913210004 0.8047146022945479 0.7393931070638201
82.0 108.054815017 0.45637652347987506 0.35396188043908633
83.0 42.279638922 0.16334293556753077 0.1370933600761494
84.0 109.644020249 0.6634894193011405 0.4817904297364372
85.0 0.0 0.0 0.0
86.0 364.9273485560002 0.5207697952288007 0.33570075829127116
87.0 1408.9103503149997 0.5971783671137855 0.4941487299494523
88.0 1969.9293905949994 0.5911713409586244 0.5914044370257764
89.0 0.0 0.0 0.0
90.0 0.0 0.0 0.0
91.0 0.0 0.0 0.0
92.0 0.0 0.0 0.0
93.0 0.0 0.0 0.0
94.0 1312.2669813900002 0.6657113488302194 0.4057927277626473
95.0 264.97683759399985 0.6555796244692225 0.4079005839977718
96.0 0.0 0.0 0.0
97.0 0.0 0.0 0.0
98.0 0.0 0.0 0.0
99.0 495.3016440100001 0.2507416274497411 0.4743140825449351
100.0 1747.848629709001 0.2417223351235131 0.29384230504409853
101.0 0.0 0.0 0.0
102.0 420.47832206699997 0.822761126355447 0.6654400580090515
103.0 143.45528689600002 0.33260993278755985 0.2170297380694372
104.0 0.0 0.0 0.0
105.0 77.588542285 0.7519941576609969 0.5511105340103097
106.0 132.53956020400003 0.8543840869544844 0.7316452111844053
107.0 5.8168861199999995 0.3858960731913601 0.18450230284928468
108.0 537.8987089780001 0.47011758021923894 0.33981174414989823
109.0 0.0 0.0 0.0
110.0 0.0 0.0 0.0
111.0 0.0 0.0 0.0
112.0 749.065331496 0.13080701861935123 0.2209423075142381
113.0 531.8404345019999 0.34699009224826516 0.4067324186802888
114.0 78.565533703 0.2915584746764542 0.32356388227371163
115.0 0.0 0.0 0.0
116.0 354.3594383620001 0.184753706423772 0.10934837335174578
117.0 122.743233395 0.3425843475469095 0.21899587604552698
118.0 1257.879585614 0.4922917661490988 0.5265329296205586
119.0 0.0 0.0 0.0
120.0 440.44054286100004 0.7111640559404315 0.53101083906234
121.0 0.0 0.0 0.0
122.0 0.0 0.0 0.0
123.0 166.93593624399995 0.7104261375088118 0.5697663276327857
124.0 0.0 0.0 0.0
125.0 1065.148734499 0.19361189710840826 0.41938373696893017
126.0 1107.328915176 0.3410438237107833 0.5575620994562321
127.0 102.85381105100001 0.8457344097387358 0.7011582192945004
128.0 0.0 0.0 0.0
129.0 34.905654606 0.7942352490132111 0.7832128356647229
130.0 188.60370071599996 0.5329405135537403 0.665678073715498
131.0 0.0 0.0 0.0
132.0 0.0 0.0 0.0
133.0 0.0 0.0 0.0
134.0 0.0 0.0 0.0
135.0 1709.933483441 0.45542633652918163 0.09551111421070321
136.0 302.20906334100005 0.8124174636741942 0.5015565199449726
137.0 166.05903450800002 0.09127078939889709 0.3088308761200832
138.0 0.0 0.0 0.0
139.0 1140.0203588570005 0.3692569042169564 0.10349056353526473
140.0 85.44063505399997 0.7673324095167037 0.6125358663728794
141.0 919.349697581 0.4785320391286253 0.6919774045744284
142.0 1110.787664383001 0.6309777781094635 0.5981862017038813
143.0 143.67853171099998 0.8666951786182393 0.7405101264435529
144.0 886.2558024070008 0.6427625503516187 0.5102152816288941
145.0 991.8745968729997 0.6287097433707973 0.4484922288488017
146.0 725.735871456 0.5760296621636459 0.4070762827368063
147.0 0.0 0.0 0.0
148.0 1239.7885430000001 0.7213161468691814 0.6112107032327521
149.0 154.35845283599997 0.39975221881659717 0.16874625157179415
0.0 13.345725309999999 0.11084984567608469 0.22560013118468397
1.0 0.0 0.0 0.0
2.0 0.0 0.0 0.0
3.0 479.1565640409998 0.4739495783328609 0.3468934942821221
4.0 1146.858961666999 0.6940404176451664 0.1780799130988289
5.0 531.0907960750001 0.09262836964949721 0.1775165122049994
6.0 863.3200249590002 0.1907315522127847 0.2869817359798506
7.0 1687.261068619 0.08719477975123749 0.1926956839331084
8.0 850.397937788 0.602690313132875 0.26820162686050103
9.0 58.46775391999999 0.5351846438684296 0.3145146792130237
10.0 0.0 0.0 0.0
11.0 297.2208498570001 0.23017533214024463 0.13936205556064413
12.0 0.0 0.0 0.0
13.0 33.616089224 0.3225402059955157 0.16875681312056962
14.0 197.50242584199992 0.7781917627230134 0.5998424645027131
15.0 34.131321557 0.6145146061330478 0.4692415692562846
16.0 0.0 0.0 0.0
17.0 0.0 0.0 0.0
18.0 0.0 0.0 0.0
19.0 664.8922326180001 0.4334121887473974 0.38007770908915406
20.0 495.43874452900013 0.834335030229799 0.6720114616827361
21.0 0.0 0.0 0.0
22.0 17.25155128 0.9443251771368967 0.8846331829401518
23.0 245.73334467999993 0.7937974359893245 0.6153405096468808
24.0 0.0 0.0 0.0
25.0 340.42669755000003 0.7955530038491985 0.635967092222499
26.0 995.4040368149999 0.6142831530574366 0.5761259383531923
27.0 27.103748773 0.18995282370382835 0.08165124324198399
28.0 0.0 0.0 0.0
29.0 1697.2377732479986 0.6621042478798682 0.6678537058709779
30.0 1403.1594460650003 0.5456993368843065 0.1322155531806545
31.0 0.0 0.0 0.0
32.0 0.0 0.0 0.0
33.0 818.1303240440001 0.30339266657678293 0.27550466020955083
34.0 49.786946025999995 0.5980939298530652 0.3972959532626832
35.0 16.854739550999998 0.6854953638033603 0.44511692490793436
36.0 775.5691476040004 0.44642243965573664 0.1833460525982304
37.0 0.0 0.0 0.0
38.0 1792.364375747 0.12735712200323188 0.312228274027121
39.0 95.778007579 0.07206447458979073 0.09801113995813167
40.0 0.0 0.0 0.0
41.0 325.90944234000006 0.24085031194589057 0.10752071743079174
42.0 734.9007357929999 0.7014047291617113 0.5407755987392914
43.0 430.44204631699995 0.2568862200568189 0.39691194092486565
44.0 107.337862891 0.8161173506689344 0.6692471513256207
45.0 278.86289855200005 0.5229870619708018 0.44840194754701046
46.0 459.6283449020001 0.7347105598485342 0.5216128734635674
47.0 0.0 0.0 0.0
48.0 0.0 0.0 0.0
49.0 952.1662657170001 0.5723962780268539 0.5377495965315567
50.0 349.9644943000001 0.004905669979580841 0.07517569717656579
51.0 520.9156496260001 0.8338967090786041 0.7415046196374986
52.0 0.0 0.0 0.0
53.0 0.0 0.0 0.0
54.0 486.3958257189999 0.709555905981773 0.5267623906845994
55.0 408.9679088060002 0.13824718039820347 0.24557537020437506
56.0 0.0 0.0 0.0
57.0 492.80084999199994 0.8503744387020693 0.6930942690431933
58.0 1377.5977084709998 0.1330155747918012 0.35472433490173555
59.0 0.0 0.0 0.0
60.0 283.2466648480001 0.8394118283938836 0.6910786301593301
61.0 0.0 0.0 0.0
62.0 1252.1391751130002 0.7137114320513844 0.4051186885652068
63.0 512.6760349949998 0.44141731928661676 0.399663469045422
64.0 0.0 0.0 0.0
65.0 1351.8198202450003 0.3001993777654551 0.3853984760723883
66.0 0.0 0.0 0.0
67.0 733.2435878260002 0.051861004294745196 0.11824707404101005
68.0 0.0 0.0 0.0
69.0 0.0 0.0 0.0
70.0 242.480107746 0.7689443410216251 0.5913309110756931
71.0 1440.599290561001 0.6426234568143921 0.5029593827281895
72.0 398.88017499300014 0.5950587780838009 0.41808394477916805
73.0 121.64492983200002 0.40045697780532863 0.33596127162341216
74.0 348.76776775400003 0.7096259874714071 0.6678798375510866
75.0 237.22831883600003 0.551238052813803 0.2566198964732385
76.0 678.7478962170002 0.716001903282896 0.568638593777075
77.0 897.9442831259998 0.20681099279324197 0.5596753011152761
78.0 2242.7813484760004 0.6180315819917334 0.5232143137223926
79.0 212.951919901 0.9144936307015041 0.8234632778152694
80.0 1025.3450160929995 0.37506504990917827 0.38353868832214766
81.0 2208.842222318999 0.5762738239346625 0.6690612601642465
82.0 218.117196689 0.6764787617374648 0.5203037999737207
83.0 0.0 0.0 0.0
84.0 166.404804837 0.804383059910819 0.6722577926356862
85.0 641.4382107000001 0.49085832832832393 0.5104440285030216
86.0 1750.1299650700014 0.7138565911384949 0.20753007155179048
87.0 53.119906066000006 0.8949094480641451 0.7844687486437645
88.0 162.61731529700003 0.6544455974323996 0.6781558035838958
89.0 318.4834601710001 0.45334819382701896 0.42905568996195537
90.0 24.097591662 0.7879797325554847 0.6335733531454856
91.0 846.9586508629995 0.5909599460648973 0.4574672396565292
92.0 0.0 0.0 0.0
93.0 1394.220281925 0.5186709096990211 0.2197555215817492
94.0 0.0 0.0 0.0
95.0 0.0 0.0 0.0
96.0 0.0 0.0 0.0
97.0 19.897278057 0.1555073527605429 0.0871402580929947
98.0 866.8391467680004 0.8317333950756659 0.6491670261961159
99.0 138.33830957599997 0.9419272736944483 0.8849832095320939
100.0 0.0 0.0 0.0
101.0 3639.3402891880005 0.08714814810099024 0.21184468936030956
102.0 0.0 0.0 0.0
103.0 0.0 0.0 0.0
104.0 172.57163570200004 0.7543266033688345 0.8951402914073823
105.0 0.0 0.0 0.0
106.0 914.8563450220004 0.5589442491223605 0.6538030616252944
107.0 0.0 0.0 0.0
108.0 525.1788150289998 0.7099529511437327 0.6119992446051077
109.0 23.748718897000003 0.5089727569180337 0.3586586185502139
110.0 902.0680793820003 0.3709409406450115 0.49402576100102374
111.0 333.98311151399986 0.7779599148057569 0.5898697458241478
112.0 1132.4135238949991 0.10946076477770124 0.341697274105296
113.0 0.0 0.0 0.0
114.0 0.0 0.0 0.0
115.0 62.306999499 0.7497862779642154 0.5453427893044158
116.0 461.5631284199998 0.776969192827587 0.6140664548704238
117.0 506.955070879 0.4852846024048136 0.23452806718112487
118.0 1100.370679741999 0.3428423749377181 0.6205174528280688
119.0 0.0 0.0 0.0
120.0 196.763295438 0.8720420878569906 0.7671759342116667
121.0 786.0473062300001 0.6870318736396931 0.32326610598832856
122.0 2154.3092774139986 0.43667814956631557 0.2594052204808264
123.0 0.0 0.0 0.0
124.0 200.29430820200008 0.6260609718551355 0.41671378511572243
125.0 0.0 0.0 0.0
126.0 0.0 0.0 0.0
127.0 278.72604795499996 0.7983313608900526 0.6409178388532458
128.0 16.111921142 0.9636179231054826 0.9239160582060869
129.0 0.0 0.0 0.0
130.0 528.6431024479999 0.6885954408666138 0.14994938854099166
131.0 167.26207080999998 0.6853994291444578 0.4865513551294173
132.0 0.0 0.0 0.0
133.0 0.0 0.0 0.0
134.0 0.0 0.0 0.0
135.0 779.9215707070003 0.40194312505766716 0.5229900402787266
136.0 0.0 0.0 0.0
137.0 1060.6676642770008 0.15378813283972584 0.3639396602004386
138.0 270.5462035710001 0.6419301983519435 0.6080842542576658
139.0 0.0 0.0 0.0
140.0 0.0 0.0 0.0
141.0 313.04221607900007 0.5562250627484402 0.5007016921654944
142.0 2074.590817077 0.4069727000930236 0.5129750442413168
143.0 548.2188280280003 0.7540641581486589 0.6188432229378421
144.0 312.33927296300004 0.48309457904521846 0.31503239741818334
145.0 0.0 0.0 0.0
146.0 584.1058092339999 0.87197495767435 0.8026678591654867
147.0 471.1008186189999 0.47758914532149643 0.6563121086449105
148.0 68.232066925 0.25914894671502015 0.33244781036536464
149.0 151.51759672200006 0.7398812977366238 0.5696324846521077
0.0 0.0 0.0 0.0
1.0 475.5953841520001 0.7679314577159436 0.691728027882315
2.0 75.340814588 0.1639189671250208 0.0480483139177955
3.0 0.0 0.0 0.0
4.0 961.7597458139998 0.20001057704735042 0.10052699167979427
5.0 0.0 0.0 0.0
6.0 70.92441705699999 0.8009753905893965 0.6346040320616284
7.0 0.0 0.0 0.0
8.0 1692.6048059009988 0.4468097191229137 0.5487748975098733
9.0 0.0 0.0 0.0
10.0 1264.4464830239995 0.418411183259337 0.4640516591558819
11.0 113.77335783400001 0.6354997177247609 0.4481919418450232
12.0 273.97972050100003 0.5185412621727511 0.5250458585415593
13.0 428.1249744599999 0.058003137653678434 0.13720450409656837
14.0 422.00850061399996 0.5526570261338332 0.5760768358204852
15.0 25.131934017 0.4172977108854631 0.2141121782560905
16.0 1004.3703534829997 0.24947486311061742 0.2219747575513559
17.0 705.1617738430001 0.36864679298814845 0.3988437525564471
18.0 761.6212332620004 0.5996389883989707 0.4128167263150931
19.0 23.83446706 0.7298089176834228 0.5553517678998553
20.0 1828.4074845080013 0.28592469976094737 0.3102203454497007
21.0 146.71234420200003 0.27232349818392954 0.13005941480354652
22.0 230.333257599 0.7240918280105073 0.5198618256259521
23.0 13.482052337 0.8173055082318033 0.6805743793940269
24.0 395.5645633389998 0.6822753308174747 0.48031395916566405
25.0 165.66100982999998 0.13876994161864473 0.03326065347496792
26.0 252.526489592 0.052018979584014434 0.01405378529092236
27.0 1733.3745691169984 0.34961754595380995 0.2984646286754826
28.0 301.9403112460001 0.46042033808523597 0.20220888225835343
29.0 0.0 0.0 0.0
30.0 828.0053206910002 0.5458539464634034 0.6557188479006593
31.0 1306.8162964569997 0.3676004077506558 0.47931413544094303
32.0 184.706564101 0.42497220341211317 0.16295383289954482
33.0 0.0 0.0 0.0
34.0 628.9427124819998 0.49968556713294826 0.33153221271214467
35.0 31.957498193 0.5237583750334573 0.27034584214217816
36.0 90.28422858600001 0.7621340152531246 0.597327255858599
37.0 757.561066401 0.7472586616274121 0.7036009101759113
38.0 168.61065574500003 0.4957166795593022 0.34505928172129663
39.0 0.0 0.0 0.0
40.0 0.0 0.0 0.0
41.0 1434.9245460200004 0.5316261512306595 0.41464948184463146
42.0 0.0 0.0 0.0
43.0 4.409772734000001 0.8868801155652507 0.7728041248134109
44.0 0.0 0.0 0.0
45.0 0.0 0.0 0.0
46.0 0.0 0.0 0.0
47.0 431.54905562100004 0.7969280405719312 0.6270521880094815
48.0 17.875223504 0.7314966434831621 0.5420173885127447
49.0 0.0 0.0 0.0
50.0 0.0 0.0 0.0
51.0 402.13132055899996 0.4747175865222028 0.2554163568523735
52.0 268.290557798 0.3959816954488892 0.15802158186269208
53.0 397.4551879219999 0.7952556729344851 0.609476433779908
54.0 0.0 0.0 0.0
55.0 414.36040016800024 0.590789411408226 0.6266307566184499
56.0 918.2637428580001 0.625589494205233 0.09693770235313805
57.0 698.1711275450001 0.3568898235902426 0.5125272723673775
58.0 172.208762715 0.9025579521750621 0.8009257795834883
59.0 0.0 0.0 0.0
60.0 588.132392245 0.7942716217178472 0.6603590407001996
61.0 62.471605864000004 0.4927407581038279 0.3338366631223575
62.0 1643.0626970269998 0.25309222050203223 0.5309237485571557
63.0 2011.002573909002 0.3811568113604198 0.3700803462673641
64.0 829.5982036560004 0.6021338642539994 0.5723289400576708
65.0 2517.1803306719994 0.38003745558830565 0.3285360749131587
66.0 0.0 0.0 0.0
67.0 1895.1096863240011 0.5952485774815895 0.5081738250233098
68.0 0.0 0.0 0.0
69.0 1087.7730378039994 0.3891050230411349 0.6257360575975722
70.0 2384.167172374001 0.5060110327519611 0.3929619494665041
71.0 42.072715755 0.278570598593522 0.12118090386880405
72.0 0.0 0.0 0.0
73.0 71.086555426 0.7525889676949868 0.5273091205916491
74.0 1585.179951189 0.7235841521086571 0.2161666920540931
75.0 397.8348799270001 0.449067525631366 0.6286635053339604
76.0 7.564213130000001 0.9121184349515388 0.8214989548901683
77.0 14.109376141999999 0.3811644073329345 0.09639801843361576
78.0 0.0 0.0 0.0
79.0 452.43827496300014 0.6858012192022318 0.6151761317791344
80.0 147.56768639900002 0.21656256781065503 0.10513199870386293
81.0 1875.8028160880017 0.6019908496099586 0.2611644221662667
82.0 28.167339783000003 0.5340831037182322 0.30841722586080456
83.0 266.257348484 0.6696867416320261 0.49482435040512335
84.0 297.1566078010001 0.44749851020917847 0.4588045126945972
85.0 155.11146542099993 0.5330194375860487 0.6995002117661409
86.0 0.0 0.0 0.0
87.0 133.43105709799997 0.4610758502213869 0.5106893098105724
88.0 187.834332037 0.6571296272361304 0.46265937314135563
89.0 150.730716088 0.694239206336136 0.49877424163852346
90.0 499.2354367560002 0.07730000434930785 0.0675928176496117
91.0 0.0 0.7261151380756796 0.5289915847210344
92.0 350.93411033500007 0.7839108086317429 0.7168833022765658
93.0 253.92963084099995 0.7071398329600184 0.2883602178989105
94.0 109.15163707199997 0.35395338614583605 0.20942225733500672
95.0 749.3835618989997 0.6035684592380981 0.6845573528909774
96.0 0.0 0.0 0.0
97.0 1030.7306987259992 0.636339905568903 0.5170902749520773
98.0 690.0710033359998 0.4035768486492387 0.28805050997261206
99.0 1530.0857997490007 0.4389882786741429 0.42918684802904605
100.0 165.281255867 0.4744172169069687 0.2808189803379375
101.0 146.57244553400005 0.44783786548430526 0.21648836490218376
102.0 600.6989689110002 0.08775234640847032 0.03479433443862502
103.0 0.0 0.0 0.0
104.0 426.222905309 0.5066073795472017 0.27708362731250785
105.0 213.25848347 0.8671950674070552 0.752352951036695
106.0 0.0 0.0 0.0
107.0 222.24971645 0.7577736257171046 0.6166146848917888
108.0 22.226547915 0.9066633701010468 0.8140114924410531
109.0 1065.9384339880003 0.7169359612914074 0.6777617670606868
110.0 0.0 0.0 0.0
111.0 1978.1895313910002 0.4003019935004528 0.4913724710488725
112.0 0.0 0.0 0.0
113.0 1132.8636713579995 0.46972409795078046 0.5554690498706145
114.0 94.627280408 0.8843698585203547 0.7724466729497589
115.0 321.5968401620001 0.7010881941673032 0.4734911144989932
116.0 552.9635227769998 0.6576707890714657 0.39475400047251585
117.0 572.8788569429997 0.6819474191520166 0.580820152351603
118.0 1351.0414856040004 0.41023175085931457 0.1945043646422762
119.0 0.0 0.0 0.0
120.0 110.11746931600001 0.22280852315495012 0.1187230005696037
121.0 0.0 0.0 0.0
122.0 454.03146418899985 0.8552054767663401 0.7327696258878046
123.0 507.656141782 0.46298721284581806 0.3017170277438816
124.0 0.0 0.0 0.0
125.0 0.0 0.0 0.0
126.0 335.3971092050001 0.6494734152414363 0.33513059470313616
127.0 344.3547312450001 0.27772881501256885 0.26029294976968903
128.0 1329.4608704309999 0.30038135249201436 0.567045051517658
129.0 1310.0988263879992 0.8015987092439872 0.7928422240463305
130.0 0.0 0.0 0.0
131.0 0.0 0.0 0.0
132.0 1132.9084553219998 0.37113535982165236 0.29153199653568346
133.0 0.0 0.0 0.0
134.0 0.0 0.0 0.0
135.0 0.0 0.0 0.0
136.0 62.71838802100001 0.7783113774017791 0.604991306092994
137.0 1482.5119849970001 0.31341396865734894 0.42952608291862443
138.0 441.3362259790001 0.8854321921254954 0.7697823481768425
139.0 559.739289873 0.3596802583451496 0.41297409099468574
140.0 175.095040548 0.6759354009575549 0.4502420608462075
141.0 710.4966361330004 0.8468892867669715 0.7067646383044494
142.0 1212.9996796340004 0.708044176207215 0.638169908438773
143.0 646.9557602070004 0.6772725140716002 0.7024874045649212
144.0 539.282660217 0.2174842805103314 0.038380442538616465
145.0 749.6918401910001 0.3582258368381245 0.23214966776932638
146.0 455.5442071479999 0.41761010035904295 0.1299176134459442
147.0 0.0 0.0 0.0
148.0 0.0 0.0 0.0
149.0 0.0 0.0 0.0
0.0 206.51057579099995 0.8514362564489599 0.7145642453947045
1.0 325.52590100300006 0.7804509724341844 0.7541416238987948
2.0 846.253108932 0.42289950065289394 0.3407555018733074
3.0 2101.6665570929977 0.21640473030050647 0.2927586709062266
4.0 0.0 0.0 0.0
5.0 1201.9742342060001 0.2243083140630535 0.30621970206517446
6.0 391.75635021100004 0.18841518134976962 0.21610279471440824
7.0 128.606927625 0.43190529682493184 0.291573636727212
8.0 216.628509564 0.32958208303409736 0.10565696121991792
9.0 0.0 0.0 0.0
10.0 27.345496482999998 0.895889358010492 0.7895623224930273
11.0 740.1695849180003 0.5672623246951793 0.48635605670170257
12.0 0.0 0.0 0.0
13.0 0.0 0.0 0.0
14.0 252.7674309129999 0.7330219522475263 0.5741293960672518
15.0 7.9403230769999995 0.9013390799724076 0.7972959316116724
16.0 0.0 0.0 0.0
17.0 1587.8710154119997 0.6357096483284271 0.36290357635853676
18.0 3080.94536888 0.19185599281350776 0.2128008517263534
19.0 248.05538774000007 0.33207824946153813 0.16071132635734103
20.0 0.0 0.0 0.0
21.0 131.43190662400002 0.3749278412103041 0.22808185191215408
22.0 276.68389644399997 0.865489599915809 0.7353296014390461
23.0 302.26278858499995 0.5013257875818639 0.2636978735653642
24.0 769.3795161269996 0.8267531474805654 0.576891471092149
25.0 221.987124559 0.17430155021050794 0.12093021723995444
26.0 274.16860786099994 0.3657662501267791 0.07563485198944374
27.0 0.0 0.0 0.0
28.0 1871.6266058150009 0.6716602972194251 0.5621807620389091
29.0 518.853400808 0.5580502814188635 0.7925065244183227
30.0 121.24535541200002 0.8898046335721048 0.794219643373823
31.0 1147.4972058010003 0.7991718031019786 0.6188523020027682
32.0 912.6244568669998 0.42262894959905106 0.4003678283517066
33.0 145.08452191599997 0.12043868671119579 0.19749138825500007
34.0 711.4025875460006 0.26996886857635066 0.17879315589847566
35.0 204.04047166400005 0.35254013959381614 0.6874083290529396
36.0 0.0 0.0 0.0
37.0 603.3629464539995 0.4650004558537607 0.6331547239882714
38.0 262.451000541 0.549475971577687 0.28222476910323985
39.0 27.530873154 0.5823502531433756 0.402086386369814
40.0 234.39498212799998 0.5893977675606008 0.4214167385290883
41.0 1453.165407531 0.5978886374557442 0.5809412090414378
42.0 0.0 0.0 0.0
43.0 769.5974082600002 0.47372245941176777 0.4677395054858676
44.0 0.0 0.0 0.0
45.0 0.0 0.0 0.0
46.0 91.29456042099999 0.8871325235779282 0.7723950915630788
47.0 1175.742393407 0.5289042460425915 0.31412980581686545
48.0 0.0 0.0 0.0
49.0 177.195057741 0.6956918161162378 0.5060049230351562
50.0 786.8557465270005 0.33772902835816326 0.39343326003956436
51.0 230.09325843699995 0.7777978381761629 0.6170476552712867
52.0 14.682968633 0.7629656670054156 0.6115949574317734
53.0 19.169531332 0.7807293504438205 0.6011182974812601
54.0 0.0 0.0 0.0
55.0 0.0 0.0 0.0
56.0 0.0 0.0 0.0
57.0 350.20147301599997 0.6515659314726981 0.4160371100558339
58.0 272.5968449250001 0.2857100525702266 0.3816519274525766
59.0 439.26966146500024 0.21220934260341964 0.5073167057717958
60.0 0.0 0.0 0.0
61.0 0.0 0.0 0.0
62.0 0.0 0.0 0.0
63.0 1168.6444265739997 0.2105780280361701 0.3965590273816541
64.0 530.8815733529998 0.16564917500071727 0.15864070367592784
65.0 370.7982287370001 0.798647320446463 0.6726053186204713
66.0 141.15732615 0.24453293101348222 0.14126445820240713
67.0 1362.4565917530012 0.37556107317071546 0.5025110778518969
68.0 432.414125613 0.6071118499151046 0.2658783209271338
69.0 0.0 0.0 0.0
70.0 0.0 0.0 0.0
71.0 0.0 0.0 0.0
72.0 8.136638089 0.5583352250063642 0.4522898175295401
73.0 0.0 0.0 0.0
74.0 155.81230183399998 0.35881302247332847 0.36457798720637763
75.0 194.41428043400003 0.19288794707049942 0.5669416642792333
76.0 1148.814558288999 0.4788061066641852 0.6539597027971724
77.0 177.01254838800006 0.7499281181460223 0.7599053178019929
78.0 637.5272165670004 0.5572128963170936 0.41691647059387765
79.0 392.55393729900004 0.36338196397838884 0.10867619252864492
80.0 574.0591739599998 0.7868039747946983 0.7369138097620949
81.0 0.0 0.0 0.0
82.0 20.782091641 0.9075660162986271 0.8193060398211249
83.0 0.0 0.0 0.0
84.0 1517.6329114489995 0.42038495531310494 0.2572131336223315
85.0 0.0 0.0 0.0
86.0 0.0 0.0 0.0
87.0 2.686568611 0.9135206703780815 0.8262974322132772
88.0 703.9545299079999 0.3575479944464405 0.6336634662861049
89.0 2.56296158 0.902296465773783 0.8019459749323057
90.0 1290.1826186669987 0.3485431860341071 0.17377244705221917
91.0 1269.9681645160008 0.42687006641667147 0.35125328323801536
92.0 391.084689805 0.4781476385865704 0.2905335021545316
93.0 146.166822115 0.7251526313961478 0.5039010376276838
94.0 0.0 0.0 0.0
95.0 28.981890278 0.44260860447469086 0.28957666886616545
96.0 156.36649159899994 0.7259818949433989 0.5429269382778256
97.0 0.0 0.0 0.0
98.0 230.88027233099993 0.5328328646988622 0.3515544203113448
99.0 0.0 0.0 0.0
100.0 29.610839876 0.2276695487014081 0.1704118401357788
101.0 574.2734676689998 0.5467510566902645 0.27242114654738975
102.0 149.677843952 0.6303124433200918 0.406436558470825
103.0 613.5056908440001 0.6574522996532147 0.8159173165294341
104.0 0.0 0.0 0.0
105.0 1098.1365664290006 0.4773808679338928 0.4290522284133315
106.0 0.0 0.0 0.0
107.0 0.0 0.7004159428566094 0.4959445046734774
108.0 2033.1274956760005 0.15061851696671316 0.49994120292937144
109.0 0.0 0.0 0.0
110.0 798.8767032809995 0.24607068697368964 0.38316973457655906
111.0 1866.2670904920024 0.21542499135252588 0.27418764330193945
112.0 0.0 0.0 0.0
113.0 231.85074588999993 0.8093975908748468 0.7716276496156097
114.0 929.536267706999 0.40598450563675853 0.561675714310492
115.0 0.0 0.0 0.0
116.0 0.0 0.0 0.0
117.0 250.2918735210001 0.436613666716108 0.640268377184901
118.0 1540.8378043920006 0.3535959262429964 0.45032311155837246
119.0 0.0 0.0 0.0
120.0 134.122537799 0.6569266016352285 0.4397554652660047
121.0 797.9266056789999 0.30374361039861236 0.3097649850188442
122.0 70.322183674 0.7993880819861173 0.6397627197669158
123.0 1174.4329038710007 0.21994624166247534 0.1824493999824304
124.0 838.081133051 0.5955460890050489 0.5212805970451696
125.0 0.0 0.0 0.0
126.0 87.537741987 0.5303308869042909 0.3316081581809005
127.0 418.9752788230003 0.2892111169122553 0.11686052665138551
128.0 0.0 0.0 0.0
129.0 1290.4502871290006 0.3055093768881564 0.5176324301405494
130.0 178.19136439999997 0.4552446879283614 0.23751764853628884
131.0 0.0 0.0 0.0
132.0 785.8720740270002 0.18995774971868878 0.42691382646711395
133.0 0.0 0.0 0.0
134.0 2005.7782716820009 0.4688465406490575 0.21144401837538493
135.0 560.8136321159999 0.5900932847597331 0.6324751789566959
136.0 313.2089566819999 0.8250059189287577 0.6705954872981944
137.0 1550.6893200490003 0.35245764959564185 0.23492758345124662
138.0 170.008115342 0.21148848170534232 0.036990918346417795
139.0 0.0 0.0 0.0
140.0 0.0 0.0 0.0
141.0 1288.8610503639993 0.4204899783902915 0.35258536929073214
142.0 2045.9923902370015 0.47618108313406005 0.45463219947271033
143.0 0.0 0.0 0.0
144.0 1121.919817431999 0.8066537513174443 0.34169794029687545
145.0 1461.4256044639992 0.4598775259355798 0.34681751913942394
146.0 898.2671761009999 0.7037232295371677 0.5332716731244547
147.0 0.0 0.0 0.0
148.0 6.381802605 0.772160873592925 0.5852406650255407
149.0 386.61975662699984 0.7823956329416165 0.2964431410027442
0.0 429.30551798499994 0.2048998208160611 0.5998397488983753
1.0 149.11472861700003 0.8679917445694321 0.7394836995995475
2.0 0.0 0.0 0.0
3.0 180.68432699699994 0.7695025829037041 0.6001946785874503
4.0 763.0274098139997 0.8317205589016999 0.802838144066917
5.0 0.0 0.0 0.0
6.0 313.04691191199987 0.5695494716161937 0.2976648532944235
7.0 33.329115935000004 0.5038358851509126 0.2282779124056023
8.0 23.032754692 0.9007424901820756 0.8001655557944716
9.0 800.3625671000001 0.22468660491807785 0.4389935979018977
10.0 184.9851897529999 0.3110155798833793 0.15489194217727478
11.0 1649.692404689 0.2092701453662391 0.4225948826373405
12.0 822.0265102730002 0.2732684748300833 0.6338679070468018
13.0 0.0 0.0 0.0
14.0 0.0 0.0 0.0
15.0 37.27553759999999 0.8868201327810169 0.7749513352486573
16.0 0.0 0.0 0.0
17.0 0.0 0.0 0.0
18.0 0.0 0.0 0.0
19.0 266.612238456 0.12175995599862675 0.11756388982958542
20.0 0.0 0.0 0.0
21.0 1108.425561492001 0.21217701575049475 0.1382144146226122
22.0 0.0 0.0 0.0
23.0 153.43288277400003 0.5951463649521721 0.39338562620374834
24.0 38.00122035799999 0.9788875733297498 0.9542467384080658
25.0 1190.1973942440004 0.7016802251660864 0.5147717208255181
26.0 543.2239983109997 0.01705326163164388 0.29979278790957603
27.0 197.170527597 0.7827740506524165 0.6260799944567186
28.0 216.41691938500003 0.7373524682010388 0.560099809141745
29.0 482.44694400699996 0.3064873351010386 0.30999349564508666
30.0 524.1855774219997 0.1711199348831266 0.06943897282725844
31.0 1343.5536916870005 0.5873902085454292 0.6596170592311085
32.0 180.81266450099994 0.6533876428796052 0.3672986598837196
33.0 574.557430454 0.8410699284610513 0.8248192349710718
34.0 487.419830294 0.30698404332472207 0.5152398498296943
35.0 525.9230281440003 0.6994275870545072 0.5526557602462906
36.0 1267.1251868169998 0.7778223970000661 0.19625643700959383
37.0 645.3948871650002 0.21665849334367832 0.22109015776075353
38.0 195.96095344999998 0.8519877021312248 0.7660540361025758
39.0 1386.7020491699998 0.707330298197678 0.7134318144994234
40.0 0.0 0.0 0.0
41.0 235.3296354050001 0.13270880651064285 0.18428131594906533
42.0 1853.8041562010003 0.065811861991144 0.0580363550208626
43.0 1490.2163453009998 0.42442859533169613 0.3833934848292075
44.0 357.8642943420001 0.47206624045888335 0.503601833051092
45.0 253.1937983239999 0.2146237866409914 0.11356878785863826
46.0 594.5496542809998 0.4083677516049216 0.6095589662338883
47.0 41.66736782499999 0.6963845452845375 0.29583043752219634
48.0 312.73639449499996 0.7168097893772589 0.500799730041066
49.0 10.367720426 0.42840469775645784 0.33476633267423844
50.0 0.0 0.0 0.0
51.0 0.0 0.0 0.0
52.0 475.8413480820001 0.5116498905572306 0.31809788693531543
53.0 0.0 0.0 0.0
54.0 379.33094221300024 0.5115060823301303 0.325613236810835
55.0 138.49422582900002 0.751119165238282 0.5701302501776153
56.0 0.0 0.0 0.0
57.0 0.0 0.0 0.0
58.0 690.0187942389998 0.4734391672758583 0.6323979954993654
59.0 100.31647579900003 0.8934749789645999 0.7891206446331677
60.0 8.035457063 0.9389984431722348 0.8716407517595862
61.0 0.0 0.0 0.0
62.0 0.0 0.0 0.0
63.0 1178.6806714149996 0.5390869532262034 0.08783786067103354
64.0 497.608331387 0.10276548185981223 0.15343231069024996
65.0 0.0 0.0 0.0
66.0 94.74149195100001 0.6009659128408688 0.38544977566913396
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 0.0 0.0 0.0
70.0 0.0 0.0 0.0
71.0 76.746139418 0.1885444399021603 0.32116621985186317
72.0 1071.5284802290007 0.5578675375345724 0.3200951308379042
73.0 93.96013328600002 0.5886525359884903 0.37966726166807824
74.0 889.1775640230005 0.13716135510317384 0.27224151127491647
75.0 351.33479823100004 0.8150103947059046 0.46469341987133533
76.0 138.148060778 0.8065815307858935 0.6232601651915168
77.0 0.0 0.0 0.0
78.0 677.6572114720002 0.48397921843237673 0.4199007572585563
79.0 567.8202099540001 0.538479982841185 0.5389074694664431
80.0 0.0 0.0 0.0
81.0 739.6882064599997 0.7549008695890342 0.6043555938451312
82.0 1237.3865493879994 0.44279121035843455 0.4867680361917988
83.0 218.579843106 0.9474232679611924 0.8894937106888495
84.0 478.513084164 0.5870888202097425 0.48352659485680327
85.0 1622.2181417919983 0.2832422418224171 0.11440279615839075
86.0 1932.582442335 0.6411944506623385 0.45874831609118333
87.0 18.124144303 0.9410270433443754 0.8746455841980625
88.0 872.455777682 0.23437366816460986 0.15120854656158153
89.0 60.84405796600001 0.6755953545547495 0.4210503689633065
90.0 1363.690024801999 0.7801247419467843 0.4880277591108853
91.0 0.0 0.0 0.0
92.0 0.0 0.0 0.0
93.0 1838.2666332389995 0.5527126974932971 0.592854866671843
94.0 0.0 0.0 0.0
95.0 0.0 0.0 0.0
96.0 2173.164187945003 0.3556702213740754 0.5052151633154881
97.0 47.43652317099999 0.8390822250628459 0.7037013841638464
98.0 0.0 0.0 0.0
99.0 27.82697889 0.730722144491111 0.5203505336385703
100.0 0.0 0.0 0.0
101.0 0.0 0.0 0.0
102.0 2316.247592637998 0.3235897849981633 0.40172119633712333
103.0 0.0 0.0 0.0
104.0 0.0 0.0 0.0
105.0 472.0681252899998 0.38954647359199984 0.3710919651624894
106.0 6.005436911 0.8984543968818218 0.7956075617788003
107.0 0.0 0.0 0.0
108.0 897.3338485729998 0.3687464714605791 0.17963388922029663
109.0 1732.3965584829994 0.17780878208969017 0.3794413298600312
110.0 604.2699774859999 0.6636119756652935 0.5920035724097684
111.0 0.0 0.0 0.0
112.0 0.0 0.0 0.0
113.0 576.2829315079996 0.25660117551331757 0.3520200260667339
114.0 153.80858384099994 0.42310553319748784 0.20330333256859232
115.0 415.470371072 0.7058194467352186 0.5798489823713392
116.0 603.0512863010001 0.9152920918792384 0.8261336630011346
117.0 1581.8300979139997 0.24653914779265534 0.4233898430088472
118.0 985.3035667110004 0.4208158967400521 0.45587983459769954
119.0 902.3151693740003 0.17414279437257094 0.4469640226387552
120.0 454.61417973000005 0.5210951236966026 0.3430227714888113
121.0 1744.9579277779999 0.26509553381426293 0.2960396710563463
122.0 370.16134938999994 0.3070056232482469 0.141905872070189
123.0 103.43288359900001 0.33373975267006845 0.39535159696383626
124.0 0.0 0.0 0.0
125.0 0.0 0.0 0.0
126.0 134.02071722400007 0.701222404342073 0.550872091267288
127.0 257.87282181999996 0.3571264097516195 0.12963624018100048
128.0 17.837444150000003 0.5724138478967651 0.3788800794264269
129.0 241.54708985500008 0.38129463714555906 0.14005670809118376
130.0 1528.7750453810013 0.4372414849585778 0.39050406159211365
131.0 0.0 0.0 0.0
132.0 987.8824641610004 0.7469960014333349 0.48974287263367056
133.0 1147.5545257430006 0.3076119921955437 0.3802820008941371
134.0 599.6855042850004 0.7791453331890941 0.55637208020586
135.0 1717.1594923830012 0.4468913210131174 0.5591049124528041
136.0 44.052176196 0.5046962438510982 0.2660655837275762
137.0 25.824605995 0.35384276148401517 0.19021471998489886
138.0 0.0 0.0 0.0
139.0 1122.6922741249991 0.7760287490581335 0.42204222198217467
140.0 443.6943584239999 0.16795484450984297 0.22778533998698222
141.0 4.271958507 0.7845052999160891 0.5989318422361889
142.0 0.0 0.0 0.0
143.0 206.09070232 0.4113421877531803 0.3442714986665232
144.0 0.0 0.0 0.0
145.0 193.50723682799995 0.6237192237632088 0.4308139217242307
146.0 974.3947798789999 0.10874784114538398 0.48334254315019604
147.0 229.38028811499993 0.6521284111691542 0.4570726865721774
148.0 1060.7666319129996 0.6790206292482912 0.5529106408302257
149.0 248.47118984400007 0.19713298916722033 0.5578260499142612
0.0 602.2972287060003 0.5041529926684547 0.14873948194114403
1.0 86.961279918 0.47774474349579277 0.42735454259433797
2.0 0.0 0.0 0.0
3.0 935.5138610890001 0.16736769747727986 0.19497810901410992
4.0 704.7178463390001 0.4624631109742 0.3945007202988549
5.0 438.611921009 0.8112788216994528 0.6934149441276091
6.0 0.0 0.0 0.0
7.0 419.7766905800001 0.5241494821477634 0.4266163642162832
8.0 774.3286757760001 0.6006690661635921 0.7436827491853388
9.0 0.0 0.0 0.0
10.0 1643.5736618380022 0.5403250317207217 0.1059184734129993
11.0 0.0 0.0 0.0
12.0 339.64780585500006 0.48901932761591815 0.487860810211085
13.0 772.0873309170001 0.4044150470541044 0.666334447711266
14.0 108.771542997 0.8275125887667657 0.671586002532639
15.0 343.587101002 0.7830898517388714 0.6163704236062683
16.0 0.0 0.0 0.0
17.0 0.0 0.0 0.0
18.0 1539.7322618240012 0.5688300099268461 0.46911169379853723
19.0 901.6260494109997 0.8104201632289467 0.6485486660052251
20.0 0.0 0.0 0.0
21.0 0.0 0.0 0.0
22.0 1116.7993899239996 0.43444413999290293 0.558536471135075
23.0 510.28055037200005 0.9009966530388539 0.7990104410517673
24.0 2265.8889339790007 0.7031404267856847 0.5505474726996896
25.0 0.0 0.0 0.0
26.0 0.0 0.0 0.0
27.0 1903.845914054 0.4516686344768658 0.25164795479497365
28.0 0.0 0.0 0.0
29.0 717.4200794220002 0.6576536151466225 0.5361046798020015
30.0 456.947135151 0.49720668431412407 0.3505266906169223
31.0 279.630210629 0.6829586290257638 0.5439109706131986
32.0 1006.8007611010004 0.3713654631736947 0.18328235086835348
33.0 341.49304257500006 0.5598946796100932 0.3827248744553405
34.0 303.790193602 0.7259767150255669 0.6680981552956783
35.0 1175.6959653740012 0.7250742066227726 0.6785566618810787
36.0 440.84063389800025 0.4647061880341962 0.43642711980052035
37.0 132.84150469999997 0.8061106151386551 0.8229978650626355
38.0 173.37720297299998 0.8539266573572277 0.7801174527097471
39.0 0.0 0.0 0.0
40.0 6.6197814720000006 0.9119119211816603 0.8219580521320147
41.0 1963.3830258560006 0.43848270073961854 0.1969491302895048
42.0 0.0 0.0 0.0
43.0 818.4601919469997 0.26039868438648917 0.22604548295286525
44.0 778.4236947400005 0.40055961855012634 0.26105479239150337
45.0 1538.9030834890002 0.603857764140713 0.6378466940148678
46.0 110.90903142599998 0.5310585831087664 0.41890628300311106
47.0 150.85368032099996 0.2126684351160211 0.055624930664039444
48.0 1237.2595956570003 0.38318020519052104 0.4926253890676911
49.0 357.46373684499997 0.772617060151373 0.5911027079261211
50.0 0.0 0.0 0.0
51.0 0.0 0.0 0.0
52.0 39.209771681999996 0.5158396687014223 0.38298864409786765
53.0 0.0 0.0 0.0
54.0 0.0 0.0 0.0
55.0 536.261809099 0.05954106004596789 0.2551799607758941
56.0 1376.9788204559998 0.20144911806214374 0.4030373717959445
57.0 221.74693207799993 0.6587612139481894 0.4493674106892283
58.0 0.0 0.0 0.0
59.0 268.77425660599994 0.28466434349619196 0.5934948773585536
60.0 337.199123212 0.846693428452604 0.7083950568660741
61.0 0.0 0.0 0.0
62.0 145.879706858 0.8725972746398558 0.7579384818217348
63.0 583.3235470889999 0.5277218129120573 0.30446366936848934
64.0 0.0 0.0 0.0
65.0 11.24496302 0.8916769838157846 0.7805105677341891
66.0 510.7946926409999 0.6289703893645863 0.6113752441166509
67.0 377.95057985700004 0.3632940730466574 0.2996929100171766
68.0 0.0 0.0 0.0
69.0 1389.1327628410002 0.4266439285491457 0.24001292767401278
70.0 27.008095179 0.47669699017485695 0.31344434041189023
71.0 419.13574343 0.16223613101438028 0.48437092943448573
72.0 26.236220266 0.4649798340129883 0.21295306884906193
73.0 324.7240796700001 0.3059490586266635 0.32181616037050476
74.0 1432.2611156040002 0.2516859174506372 0.3536034730891983
75.0 300.36237843800006 0.3707407635065844 0.5598853468067619
76.0 2391.273886393002 0.38291039955192485 0.1527003142503465
77.0 0.0 0.0 0.0
78.0 0.317499718 0.8930440587991633 0.7852065183686678
79.0 447.2592896399999 0.8544935846100292 0.7185482129249354
80.0 792.1945236889994 0.2431396220701992 0.11833920407216382
81.0 171.96506146399997 0.9549051315325321 0.9032264992395486
82.0 1970.5654123640015 0.4757896748666372 0.4981568798589228
83.0 1303.9450271140004 0.2610577499167582 0.6911174422890856
84.0 695.3750356419995 0.03955617301712361 0.4320109553108143
85.0 0.0 0.0 0.0
86.0 776.5032813609998 0.5054884670191747 0.35946180910172476
87.0 223.070540519 0.6641125235407321 0.6323274273475372
88.0 30.699092205 0.6626327929393575 0.4918679641008704
89.0 88.15640817 0.852708983408681 0.631921708657865
90.0 324.1827570119999 0.8314571301636865 0.6847929995321258
91.0 127.05124935500001 0.5403570467118269 0.31251479384300196
92.0 0.0 0.0 0.0
93.0 118.25879923100001 0.19546059499046184 0.13432144765410783
94.0 0.0 0.0 0.0
95.0 0.0 0.0 0.0
96.0 185.726519865 0.8942460549008984 0.7857764613899131
97.0 5.58852699 0.8850862608545045 0.766972566939965
98.0 672.8961864850002 0.6870783762031946 0.6049935158845365
99.0 576.7559622840002 0.20882212961523872 0.33505000760634684
100.0 308.3700646339999 0.9154271638586727 0.8455172690802091
101.0 91.01933985200002 0.3635837357414824 0.26096439119886966
102.0 1084.8436127170003 0.25584794424292023 0.5901644089002299
103.0 602.7473262760001 0.6512530035895359 0.4340752570207085
104.0 1562.2395298799997 0.6736229324658537 0.41793883897050293
105.0 617.8574813480001 0.7370867996911357 0.5128956453320811
106.0 718.081155363 0.6081485200203255 0.5773685728982111
107.0 412.3831117060001 0.6862871859383829 0.5352997813705824
108.0 472.7830175459998 0.7173617533847154 0.26421180217040574
109.0 0.0 0.0 0.0
110.0 188.72378855500008 0.7113755252044974 0.5172746715115097
111.0 0.0 0.0 0.0
112.0 0.0 0.0 0.0
113.0 376.02821557400017 0.8477028491156594 0.2870648051818987
114.0 1144.7859045969992 0.6491059070046238 0.618852662686298
115.0 127.02362814200002 0.8520066253339973 0.7166370868000176
116.0 762.2759299250002 0.707595714147305 0.6125225551902953
117.0 79.14757312699999 0.17661189378819886 0.12403774380964719
118.0 78.31677124000001 0.6197161307436375 0.45095766881336385
119.0 650.921617082 0.4699149198658248 0.35859087335223633
120.0 2093.562967587 0.27864454676301975 0.36274244563726055
121.0 0.0 0.0 0.0
122.0 0.0 0.0 0.0
123.0 335.19937301900006 0.860387201205292 0.7255504700613853
124.0 2106.6761196539996 0.28424083983516885 0.5881480939037079
125.0 0.0 0.0 0.0
126.0 235.74001262399997 0.8162057684144849 0.695680027491493
127.0 330.0723801609999 0.3788620852942035 0.21832314715475493
128.0 492.59908101699995 0.7877528462930892 0.613128751418067
129.0 0.0 0.0 0.0
130.0 2491.3189357489987 0.2559254398951883 0.3881191513336338
131.0 0.0 0.0 0.0
132.0 347.92048396599995 0.8184264084993922 0.7198341966656849
133.0 1150.3880582180002 0.250517209268743 0.3867015483298412
134.0 290.393027226 0.4512559368378752 0.5702087443163938
135.0 798.1418846569995 0.6194495727324805 0.30875497845840166
136.0 0.0 0.0 0.0
137.0 0.0 0.0 0.0
138.0 1864.3570468119995 0.47708823515408927 0.30919038539882615
139.0 0.0 0.0 0.0
140.0 1091.694045045 0.5701887926384054 0.4792274941187619
141.0 0.0 0.0 0.0
142.0 0.0 0.0 0.0
143.0 47.828170149 0.8750922929436314 0.7552831999800828
144.0 207.07806557199987 0.6953917320913638 0.2599298949072503
145.0 0.0 0.0 0.0
146.0 193.664465901 0.7922288711050105 0.7078702455892628
147.0 0.0 0.0 0.0
148.0 102.93043290800001 0.8704064416905948 0.7390576865654203
149.0 0.0 0.0 0.0
0.0 167.33034076399997 0.9020371754122956 0.8125609775240004
1.0 0.0 0.0 0.0
2.0 0.0 0.0 0.0
3.0 248.48935344399996 0.5287295532622374 0.35547223210703455
4.0 1209.295689984 0.6181937082201683 0.3786163097396287
5.0 0.0 0.0 0.0
6.0 263.579798144 0.2658406120390226 0.47173176676225426
7.0 0.0 0.0 0.0
8.0 0.0 0.0 0.0
9.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0
11.0 260.53227381000005 0.7917565611403347 0.6230459393395515
12.0 0.0 0.0 0.0
13.0 0.0 0.0 0.0
14.0 0.0 0.0 0.0
15.0 0.0 0.0 0.0
16.0 798.4448788009997 0.4892070503312411 0.18740289943861577
17.0 121.59994519199999 0.48920672450779 0.4817710283444558
18.0 0.0 0.0 0.0
19.0 6.810590325 0.6716526454424863 0.5088980032460552
20.0 0.0 0.0 0.0
21.0 281.3288981280001 0.7287091316365316 0.5099076057900688
22.0 0.0 0.0 0.0
23.0 1069.4155248930006 0.40549140890019864 0.6806744900235746
24.0 0.0 0.0 0.0
25.0 0.0 0.0 0.0
26.0 268.6216121380001 0.22160519433333442 0.3714362699961704
27.0 1190.380966199 0.29076236322201654 0.2721635673623817
28.0 547.409847081 0.6490141551830075 0.4986809608449919
29.0 1194.3703327420005 0.31884610614499204 0.17268843401740097
30.0 0.0 0.0 0.0
31.0 1207.2469568210001 0.3311159638175563 0.2972725947652933
32.0 0.0 0.0 0.0
33.0 78.260765651 0.8315846681094806 0.685730450362559
34.0 1542.0046407949978 0.2771143170352463 0.4172879907986987
35.0 1034.239243184 0.2704115175796851 0.2505769465991832
36.0 1921.8720004639988 0.35881376974592505 0.30552120870533195
37.0 265.2042821080001 0.7646271239665507 0.571230657101414
38.0 0.0 0.0 0.0
39.0 11.886291035000001 0.29324052058664596 0.12122540122871638
40.0 0.0 0.0 0.0
41.0 139.342772519 0.5191147281699279 0.27892234194390225
42.0 0.0 0.0 0.0
43.0 25.245069104000002 0.645855874130854 0.40083325640079365
44.0 0.0 0.0 0.0
45.0 80.830960984 0.642678238637851 0.4393236590118298
46.0 590.9947498399999 0.037039665717990014 0.20264615885749598
47.0 1240.4896471989985 0.18603977164195376 0.38661056138621486
48.0 0.0 0.0 0.0
49.0 2372.6382403519992 0.5391266155538119 0.35895118584863994
50.0 0.0 0.0 0.0
51.0 0.0 0.0 0.0
52.0 700.021884804 0.19793009805929893 0.4873055645322885
53.0 0.0 0.0 0.0
54.0 1114.8127989439995 0.2884680634623603 0.03732515572449302
55.0 454.0735441080001 0.1285122623833253 0.1715621148708256
56.0 477.29577298899994 0.7007480969484933 0.6554263970508383
57.0 182.83693564300003 0.5539225530791895 0.4909293562141466
58.0 0.0 0.0 0.0
59.0 2242.976195025999 0.47823639760790987 0.22467445138094286
60.0 748.4910148569999 0.29257760722009213 0.36267737095001595
61.0 91.25098565399999 0.770160972642501 0.7115246138290795
62.0 0.0 0.0 0.0
63.0 192.33907374899997 0.7437789688970687 0.5137424559988255
64.0 436.24023290900004 0.10594196768291352 0.17922168269990166
65.0 123.17961234699999 0.37913961859864276 0.577522800520672
66.0 78.43335082100002 0.37153905928220476 0.35481852860950497
67.0 2221.70030632 0.17671309469259777 0.2267750056745158
68.0 0.0 0.0 0.0
69.0 366.66031757300016 0.35513174760167115 0.4581369689593411
70.0 741.5580116649999 0.6061596947565527 0.5848850845116798
71.0 656.4270625509998 0.07855120080746966 0.5065190423437678
72.0 27.097018141 0.8188552192222291 0.6851735245148415
73.0 0.0 0.0 0.0
74.0 218.66119189300008 0.9146939511239774 0.8270757209243227
75.0 822.5634638380002 0.03019723200300282 0.24761013232066495
76.0 0.0 0.0 0.0
77.0 1680.0160624770006 0.7088191310464542 0.6854118352381511
78.0 1103.0802798510008 0.18781534299408734 0.22490110326129592
79.0 94.91997035100002 0.8989839835943155 0.7989817803692576
80.0 823.4742210819995 0.5510312268497772 0.5373488810240302
81.0 1068.342459674999 0.665242647737333 0.41794640860748783
82.0 2366.572313698998 0.4665544631530069 0.6674734455734834
83.0 1422.110412748 0.35004406130718035 0.46734597227444
84.0 64.48557498299999 0.6061969375260196 0.4320749423267968
85.0 3.59138664 0.843585136269779 0.7007568845483254
86.0 159.45731607000002 0.4892003348208829 0.32066849188612123
87.0 451.0791573099997 0.9623549892653759 0.9185670552763402
88.0 0.0 0.0 0.0
89.0 1085.8132198229998 0.24422361294571665 0.07384290612933062
90.0 266.096009979 0.6543834047679213 0.497683692231252
91.0 0.0 0.0 0.0
92.0 0.0 0.0 0.0
93.0 0.0 0.0 0.0
94.0 320.52367749500013 0.40870173183750474 0.7284921749506142
95.0 712.1848706760001 0.28037656524987015 0.06135057592153658
96.0 203.28141196600006 0.7280851382641867 0.32440461986887775
97.0 0.0 0.0 0.0
98.0 94.94882934 0.6992777549292217 0.4951061097461626
99.0 0.0 0.0 0.0
100.0 0.0 0.0 0.0
101.0 767.000638161 0.5840572086894706 0.7112458940908539
102.0 194.73936360300002 0.7325531834073461 0.516451883603955
103.0 619.0526391679998 0.7119247568971347 0.6173437086822803
104.0 268.78475206999997 0.20896722089143452 0.1237556168920215
105.0 300.117281099 0.7186641016484694 0.48878555514577854
106.0 436.771359338 0.836306077305875 0.6860945988920063
107.0 46.11800812399999 0.5227643087951058 0.3435947879149471
108.0 494.9181027950001 0.7198946153229598 0.6032104691801438
109.0 0.0 0.0 0.0
110.0 178.74258568400003 0.552214349603296 0.625077314964534
111.0 0.0 0.0 0.0
112.0 1723.3808605060005 0.5341490643828052 0.2379712447130473
113.0 1465.296806872 0.4951053380759348 0.5693448187742673
114.0 271.9255990229999 0.5759629546857148 0.3487807481670752
115.0 1205.5306613799987 0.38086415146867186 0.4239611632163056
116.0 568.1158627159997 0.8435372375403768 0.6891767241285821
117.0 399.75928567699975 0.9056494486366953 0.8112864079494537
118.0 1011.6516024 0.8152890391860272 0.6605991461216525
119.0 306.1304151280001 0.6601062284046265 0.4589810362843686
120.0 0.0 0.0 0.0
121.0 387.9207603179999 0.6147274864691825 0.4137469410227128
122.0 0.0 0.0 0.0
123.0 1593.8430882619996 0.5831189170093524 0.38151882294228107
124.0 1146.3047976329997 0.43053533426493074 0.500188841653218
125.0 1503.2397634679999 0.43332241679023337 0.3865335903768997
126.0 1340.4203368279989 0.037398354335501205 0.5127259798970965
127.0 34.395558624 0.7215032171578583 0.5791163937318459
128.0 494.812951098 0.6584457050863722 0.6628276011719835
129.0 23.085158741999997 0.7687079605510089 0.603396350168153
130.0 11.48204914 0.9254436992575805 0.8509345372779896
131.0 1675.2236585739988 0.4984623242605383 0.18235265531524883
132.0 1446.104311665001 0.39716187286979504 0.4937739222913716
133.0 224.07953255200005 0.133664079984716 0.051535977496624565
134.0 1338.9673744530003 0.5046713637502228 0.42924813986681293
135.0 1072.6310688099998 0.6411223718290315 0.3388395215638092
136.0 68.973523249 0.7999991562340517 0.6293931351465277
137.0 867.2188751539999 0.5972118024160323 0.44859229239841736
138.0 0.0 0.0 0.0
139.0 957.7425589600008 0.46342241935504525 0.4489316764787946
140.0 1946.8336027280022 0.734053650061583 0.38817809025359634
141.0 407.26829265299995 0.6133481558012961 0.7729084811891817
142.0 1318.2691336100004 0.1731989467243471 0.5763314241503861
143.0 59.696149874999996 0.8786937552842231 0.7215355238902932
144.0 0.0 0.0 0.0
145.0 0.0 0.0 0.0
146.0 911.3518628199997 0.3499457410980453 0.5138964881740848
147.0 0.0 0.0 0.0
148.0 930.2007768320003 0.8179699267607944 0.6322116701073965
149.0 1720.3497523059993 0.2950571199109523 0.3472262061863468
0.0 814.9447785580003 0.4640581981625493 0.32687557746199947
1.0 1521.1450114470001 0.46551423663583713 0.5858078784403058
2.0 414.3664091339999 0.19007637847347764 0.40227603414414526
3.0 0.0 0.0 0.0
4.0 0.0 0.0 0.0
5.0 28.101419577 0.6975491181046124 0.4856473874066209
6.0 179.19637127000004 0.4624134134406994 0.19303246567677382
7.0 1620.571276701001 0.4622214290112498 0.44029235036992304
8.0 0.0 0.0 0.0
9.0 528.434775373 0.6189952936898822 0.4409064600220336
10.0 2250.3275765509984 0.3376811650129938 0.5613207821452678
11.0 267.06831724499995 0.7425591722892773 0.5525261691458775
12.0 1542.5493336079999 0.06964879632517958 0.16280362243675167
13.0 807.6590450270002 0.6568660748475594 0.20079557544015758
14.0 147.04223202699998 0.5726586188246425 0.38257710962660146
15.0 1087.24105128 0.2884401219036438 0.6545549079734614
16.0 119.47284029 0.6863976581120131 0.5356045127848448
17.0 857.4186602479996 0.6982588688885629 0.49154310210393415
18.0 408.4685655489999 0.2833410562557811 0.41686315307050137
19.0 2548.2005316520035 0.42598007275668 0.569778739477711
20.0 0.0 0.0 0.0
21.0 855.1914460260008 0.3380947042909198 0.11006029007215605
22.0 439.6254398230002 0.7775328751241503 0.6126569814591325
23.0 1040.8738815849997 0.4269755414020649 0.29711629330421063
24.0 1012.943498219 0.7309638472582349 0.3297582698612491
25.0 255.36968618400007 0.20032927791740818 0.06521330990988378
26.0 325.52490993300006 0.1390584249847032 0.370676618011555
27.0 551.3920360109998 0.7413104798583685 0.511691104618381
28.0 385.5028046759999 0.7562909760368529 0.5761766920329358
29.0 563.2765282459998 0.5912785383818747 0.10134810115347334
30.0 799.7714195440002 0.34936544233293343 0.37480051074917736
31.0 252.11322963599997 0.6315294278013953 0.41961606729264944
32.0 480.92982977500003 0.8724914855494582 0.7911535804869905
33.0 0.0 0.0 0.0
34.0 0.0 0.0 0.0
35.0 513.915752287 0.21326864887628072 0.5292731714971254
36.0 0.0 0.0 0.0
37.0 258.800900138 0.935592193978076 0.8716907455528223
38.0 0.0 0.0 0.0
39.0 1245.376803792 0.4195773142418907 0.3376615687567232
40.0 0.0 0.0 0.0
41.0 0.0 0.0 0.0
42.0 963.217136943 0.6300946480246655 0.2632014011122413
43.0 0.0 0.0 0.0
44.0 5.927613987 0.9587384526351452 0.9136864223695307
45.0 0.0 0.0 0.0
46.0 869.4833761599994 0.5897293954094528 0.5180781501898266
47.0 885.35959028 0.47554250687920524 0.4700052048518016
48.0 111.21722969100001 0.6577903160203941 0.403865143540986
49.0 0.0 0.0 0.0
50.0 477.3831648019999 0.6413651941634139 0.4923246412977159
51.0 0.0 0.0 0.0
52.0 404.12037667699997 0.048148904877423696 0.4456075295658902
53.0 0.0 0.0 0.0
54.0 0.0 0.0 0.0
55.0 582.8148625850005 0.42029879335562187 0.6428492443883215
56.0 2077.6001592069993 0.5251408345027483 0.6131301544449826
57.0 580.6171850099997 0.041348668166455535 0.04342461730621573
58.0 486.516495614 0.7092090504263064 0.5120260514237996
59.0 0.0 0.0 0.0
60.0 66.067008867 0.922535963272132 0.8707680698873936
61.0 0.0 0.0 0.0
62.0 0.0 0.0 0.0
63.0 378.3091036119999 0.5690015607207172 0.5463992276201601
64.0 0.0 0.0 0.0
65.0 1726.0333569420009 0.18109612941125447 0.3546989627791044
66.0 1289.818818038001 0.11520980354085031 0.32519507074926784
67.0 0.0 0.0 0.0
68.0 786.0839199729996 0.5842303064769097 0.39431645915992175
69.0 8.672673003 0.6177008991907348 0.4007017271373347
70.0 826.8047346360005 0.39191384233230625 0.6387796608246843
71.0 1706.400329764999 0.22109255050312532 0.3537540344091952
72.0 1281.0673753550006 0.23024729249139705 0.4811456093382148
73.0 1378.6264672040002 0.24440130514735164 0.14802280871343715
74.0 542.644322284 0.778951849245894 0.7327210530118686
75.0 1761.284200467 0.8134054093931653 0.6611039674892397
76.0 192.61614755199997 0.94592315945563 0.8870964284921721
77.0 0.0 0.0 0.0
78.0 2093.4323915029986 0.5265575361199251 0.16100146635716617
79.0 59.227786071999994 0.9416388114314506 0.8804640268942243
80.0 1572.253402674 0.396009350341614 0.4952237963534294
81.0 493.16076909899994 0.25474520006323753 0.11364968848982623
82.0 1517.2459985730002 0.22249122290857357 0.2013572919353936
83.0 66.268352847 0.7469585003902719 0.5730425700547213
84.0 230.13060536799992 0.41406694972522157 0.11412973379746794
85.0 292.550201928 0.6627595729826133 0.3764963217211709
86.0 83.12887293900002 0.11849174000331732 0.04251383819094307
87.0 0.0 0.0 0.0
88.0 247.31208773099996 0.7000270603540951 0.49530909883114527
89.0 58.000406754000004 0.9117168671631959 0.818600534972774
90.0 1511.7784504610001 0.49683630231313136 0.2958065994620318
91.0 87.60311311699999 0.9114283872308369 0.8259748465293455
92.0 0.0 0.0 0.0
93.0 1115.457524207 0.8431390484568937 0.6568912147834056
94.0 0.0 0.0 0.0
95.0 0.0 0.0 0.0
96.0 314.687263287 0.42477201202219533 0.1558962627532221
97.0 1320.9740498129995 0.5110430862327597 0.43028907498550484
98.0 642.710416688 0.6931617654867704 0.6337746549498093
99.0 452.902798922 0.4906116656196311 0.28919105432716796
100.0 906.8051605660004 0.7244279270398432 0.5605774980932564
101.0 0.0 0.0 0.0
102.0 147.149944451 0.7118837014589859 0.6001780284671171
103.0 1528.1881633990013 0.1260239331725683 0.502972595391224
104.0 2478.7228097680013 0.5082612083224569 0.4544149965489634
105.0 346.9608799380001 0.49629274465300877 0.44222511151183425
106.0 147.09357113599995 0.7610924744622587 0.5758443675967021
107.0 645.5994164980002 0.44700602124561145 0.479853772951632
108.0 1038.7484724370001 0.40180823090878637 0.3941624806822326
109.0 275.40796113299996 0.2646095225424286 0.5069783145565229
110.0 293.0860637690001 0.40156254691307375 0.24172491516771888
111.0 268.674015339 0.6391346658591791 0.41007020066312566
112.0 470.269739333 0.34782149094561077 0.4121184507614852
113.0 1040.0411772769996 0.435929969212403 0.0818545070348237
114.0 36.70573027800001 0.7322056035384317 0.5863066259453387
115.0 164.82830991400002 0.8355322033579091 0.6718174480456678
116.0 483.38133894899977 0.8083836080808203 0.6810711565027393
117.0 0.0 0.0 0.0
118.0 85.34727561899999 0.7316309384254626 0.15915367659108592
119.0 11.350990750000001 0.9087173686467465 0.8138662491313138
120.0 1377.5380045740012 0.8209880233676714 0.7034118163393219
121.0 0.0 0.0 0.0
122.0 323.528883478 0.7645201424937583 0.6879022004875607
123.0 2224.220051194 0.4215048553277505 0.5314788558862843
124.0 133.16021375500003 0.6783808145884321 0.45124924493586044
125.0 1305.5319442890004 0.4063918094156906 0.49099968549034656
126.0 844.780469039 0.46887865708296544 0.46099645910560927
127.0 0.0 0.0 0.0
128.0 42.768776377 0.3006909766057246 0.1757619548372443
129.0 162.90157969 0.27651614068477287 0.18181371037217003
130.0 0.0 0.0 0.0
131.0 311.8267824919999 0.6520322688109222 0.4634343760382156
132.0 1132.5100310869998 0.9448239454995236 0.8918795036931777
133.0 1687.097210194999 0.6588340242865081 0.3239145341161661
134.0 0.0 0.0 0.0
135.0 0.0 0.0 0.0
136.0 150.095294728 0.31376152132407764 0.6321488411952191
137.0 303.0433308109999 0.625884382497123 0.3956375906422183
138.0 0.0 0.0 0.0
139.0 280.832600712 0.28365148454428646 0.19477550363922552
140.0 0.0 0.0 0.0
141.0 0.0 0.0 0.0
142.0 37.611105214 0.22425901369536555 0.15443754577187782
143.0 60.816155087 0.540612387427898 0.1005077023604601
144.0 307.83962638900005 0.7153478859466521 0.47393595830689506
145.0 318.60728026299995 0.6467482467892146 0.4467965463207523
146.0 827.375844147 0.5169546851891622 0.13340102836166026
147.0 0.0 0.0 0.0
148.0 86.59686409999999 0.24540207937712177 0.21841577126439615
149.0 0.0 0.0 0.0
0.0 202.63250944399994 0.9263017017671002 0.7762451377126405
1.0 0.0 0.0 0.0
2.0 1220.528830515 0.47604258116855613 0.46179444551120585
3.0 60.979639291 0.8521812470379232 0.7058905953860399
4.0 1184.9097063630006 0.4877113952445133 0.398770276184622
5.0 1295.710701446001 0.49067040777789755 0.43535264918305583
6.0 112.870990612 0.14382595834924744 0.061613099428627874
7.0 220.054305163 0.3249154845687919 0.09562968355639317
8.0 220.34216483999992 0.8086368866327286 0.6503438627271055
9.0 975.2962061490005 0.25815971759616796 0.5384869386519101
10.0 0.0 0.0 0.0
11.0 0.0 0.0 0.0
12.0 0.0 0.0 0.0
13.0 1199.1022646640004 0.751162876058484 0.3304056592726558
14.0 0.0 0.0 0.0
15.0 565.9708508730001 0.7869341222990207 0.6133609036906817
16.0 0.0 0.0 0.0
17.0 122.78693717699996 0.5781069209768797 0.5327772707172117
18.0 125.21195580399998 0.2681258768456709 0.12078544151811817
19.0 0.0 0.0 0.0
20.0 4.7870801400000005 0.6748195234336607 0.4644261467844689
21.0 1417.8590475560009 0.45302199306233515 0.2411734548894823
22.0 634.2551903020003 0.3126909713684309 0.3616675549071659
23.0 600.3920704700001 0.6560996780468068 0.3630500502115222
24.0 2335.098370691999 0.2433966327405173 0.24972133507018282
25.0 170.03438401900002 0.708217524133399 0.5423665701319355
26.0 7.529232464 0.7796829370513779 0.6262904723518878
27.0 228.557143082 0.11327488011379201 0.06972086518117142
28.0 70.314764271 0.8471611672411292 0.7096625355212272
29.0 145.648418311 0.7359696555846441 0.5066223539205987
30.0 0.0 0.0 0.0
31.0 99.860546453 0.7237502893096465 0.5807535157172251
32.0 0.0 0.0 0.0
33.0 0.0 0.0 0.0
34.0 0.0 0.0 0.0
35.0 405.405240953 0.6615648856308278 0.518083754604728
36.0 85.73065681099999 0.6014522079990293 0.7009283993448728
37.0 188.548219926 0.7946074238000189 0.8128258476027567
38.0 0.0 0.0 0.0
39.0 1762.580031922001 0.3784241907758765 0.3335725320230275
40.0 311.68655915499994 0.7211059587128014 0.5101219720404849
41.0 475.43116119500013 0.4322320235624773 0.2457599703123618
42.0 0.0 0.0 0.0
43.0 0.0 0.0 0.0
44.0 0.0 0.0 0.0
45.0 570.79193164 0.7093063243044427 0.7441747248812504
46.0 1452.9948116309995 0.2765024313216824 0.08959701858216057
47.0 0.0 0.0 0.0
48.0 0.0 0.0 0.0
49.0 1207.344797231 0.7939101570255214 0.6933589609217274
50.0 0.0 0.0 0.0
51.0 977.2230647259997 0.23412217988848685 0.14044317055650102
52.0 249.041205154 0.4442077824764062 0.3329225487357283
53.0 1570.0450575730015 0.766167271632729 0.6728977411658245
54.0 973.2193938030003 0.6617524930520808 0.4910072424975611
55.0 640.3472624160004 0.6321006122003574 0.645117520794204
56.0 197.97165353700004 0.43959173674791624 0.2869115781854895
57.0 1286.5378100379987 0.7120167141252082 0.5641352276859399
58.0 536.9681182399999 0.885128484699262 0.7281641538215485
59.0 119.01462078999998 0.9436271558782666 0.8822622891123698
60.0 225.745619313 0.8115481188931611 0.6672429559911369
61.0 0.0 0.0 0.0
62.0 0.0 0.0 0.0
63.0 1532.4212377450006 0.7950486177336497 0.7222923344492144
64.0 263.51739415500003 0.3602797631169279 0.09927888718422465
65.0 0.0 0.0 0.0
66.0 70.63958647800001 0.7564948409442885 0.7916007684301782
67.0 824.6005611389994 0.3657529165337258 0.1300395130182201
68.0 0.0 0.0 0.0
69.0 0.0 0.0 0.0
70.0 294.465488829 0.4689874997175929 0.302479264574321
71.0 207.45532079100008 0.7230929182093123 0.5445381603971436
72.0 0.0 0.0 0.0
73.0 1893.195531378999 0.17411354565764114 0.578995726457524
74.0 227.51791555899993 0.7526019843624854 0.6728629201024934
75.0 2447.388770259001 0.4125255797891483 0.14002909604781233
76.0 248.03283753199995 0.8598114097030051 0.7622706314327803
77.0 298.63751822500006 0.5965722557664764 0.4067619275996836
78.0 1324.9723997899996 0.5490920825477644 0.6228068949504662
79.0 483.3969450829999 0.33188727558135933 0.21752799524441987
80.0 36.212923724 0.6470261614930843 0.43716865618224954
81.0 0.0 0.0 0.0
82.0 226.90021215899995 0.6934712772859578 0.6092337785189785
83.0 691.0852385020003 0.41745537265385807 0.4163263290960412
84.0 2092.2157636819993 0.32470310309277794 0.46329442397019494
85.0 0.0 0.0 0.0
86.0 653.6537280220002 0.28271483466282615 0.23794648022931844
87.0 511.70629280199995 0.22359801114676323 0.3548254069330395
88.0 603.9998584199999 0.4591063245886911 0.24380495391962786
89.0 348.27834451900003 0.9512722884762317 0.8965444886280448
90.0 0.0 0.0 0.0
91.0 344.4428577129999 0.6783371547295325 0.6160061248165432
92.0 0.0 0.0 0.0
93.0 982.4960004340004 0.22762118971496031 0.5164373690440532
94.0 928.3008428320002 0.18948135866638394 0.5232083365985316
95.0 437.11942771 0.7054793753698325 0.5688309920855804
96.0 1049.8323756540003 0.2239960664849312 0.16986103102907216
97.0 0.0 0.0 0.0
98.0 0.0 0.0 0.0
99.0 736.06648538 0.2483648186203845 0.13862978942163284
100.0 0.0 0.0 0.0
101.0 0.0 0.0 0.0
102.0 1375.9395530259987 0.6081740729894217 0.5763605329574356
103.0 982.6093454020005 0.7806411531927399 0.3857583190104026
104.0 0.0 0.0 0.0
105.0 43.378983216 0.7662580036510229 0.5777314721769555
106.0 645.7260185710004 0.45996640977279474 0.23005404660840595
107.0 0.0 0.0 0.0
108.0 974.8200864329992 0.6980905531265318 0.6921486628273569
109.0 927.4901404589996 0.14637617628775865 0.505319849062563
110.0 193.34674866300003 0.5283542553984296 0.3824758682548667
111.0 902.8514337649997 0.3985685589756033 0.241856885454591
112.0 0.0 0.0 0.0
113.0 304.47874364300003 0.6526819147813693 0.4643607620620607
114.0 84.60539831300001 0.7730663743821669 0.5811867570392356
115.0 0.0 0.0 0.0
116.0 638.7435443630001 0.6903776275434444 0.5669872486113011
117.0 0.0 0.0 0.0
118.0 1261.3901683600004 0.4565214277422382 0.7497930028074218
119.0 1410.0538199100015 0.6671501817817368 0.6633790493275441
120.0 2172.9390797280003 0.3703152430976541 0.306314705157048
121.0 837.6764476409999 0.37527517587939985 0.1895484202356381
122.0 497.89897185599995 0.8816546562190268 0.8182157513819716
123.0 1725.3436530599986 0.5710601555119006 0.3471204092328667
124.0 0.0 0.0 0.0
125.0 102.289886898 0.6988317036212234 0.532380552447605
126.0 0.0 0.0 0.0
127.0 1643.169483224999 0.3401912597317017 0.22916199395507955
128.0 2403.2138293329995 0.662329057451601 0.5091742277976875
129.0 713.9666429619998 0.20571565704224745 0.30684821187425737
130.0 42.810231572000006 0.36427017120158445 0.27210507526775923
131.0 305.37199115300007 0.6511920339448676 0.45403760790671427
132.0 1152.7454824329996 0.6413755487763533 0.6084144321155482
133.0 70.294246855 0.4957261618714875 0.3624092743476154
134.0 0.0 0.0 0.0
135.0 1281.6644732050006 0.4301344900797417 0.206357154811271
136.0 75.182654705 0.618633459104682 0.49694589779027715
137.0 0.0 0.0 0.0
138.0 0.0 0.0 0.0
139.0 242.36747264400003 0.7429704804848718 0.5482543580055037
140.0 940.5520948580001 0.5770476249500273 0.38698989940577694
141.0 0.0 0.0 0.0
142.0 0.0 0.0 0.0
143.0 17.692544403 0.6695366703071958 0.4594755679837836
144.0 814.678019661 0.8015010569114721 0.3547350431716355
145.0 1209.7635697380001 0.31921225166457273 0.24215581396945304
146.0 259.2533537940001 0.8188681126284025 0.6719562370448255
147.0 434.1998257409999 0.29105260988191445 0.04644085836922082
148.0 390.5175779939999 0.3243071077998045 0.3332323899310157
149.0 597.007450805 0.5417502999570276 0.6714099589809706
0.0 0.0 0.0 0.0
1.0 666.7506433959998 0.4574698769771502 0.5897362431553805
2.0 90.97528545699998 0.5430773152785898 0.3655431448130121
3.0 1287.1353260760004 0.32357929494571275 0.10561882276753663
4.0 1233.710324313 0.7149764377923828 0.0437099177095141
5.0 56.38422524499999 0.4576070546362125 0.18710440320153776
6.0 1104.9855025139998 0.05260866576977014 0.3672560862503422
7.0 107.15308978200002 0.8300369697834382 0.6972655789809222
8.0 616.4401104309999 0.5286330223787343 0.526780863312339
9.0 22.965661332999996 0.8555220337742377 0.7425370816442318
10.0 1997.721376544001 0.18772207752747505 0.30740571158093544
11.0 1009.1905386270005 0.36140770703695785 0.2951843402819538
12.0 1388.3214810030004 0.49316957425960445 0.28328322022109814
13.0 0.0 0.0 0.0
14.0 2144.3841670540014 0.13073741454912477 0.39757441901559476
15.0 977.4228973849998 0.2399580988375982 0.2877236540424883
16.0 451.39662016700015 0.788562342344076 0.6502118113838716
17.0 91.962543003 0.09857338648410843 0.05649480219384019
18.0 2165.9967873129995 0.46815640518356527 0.08092922180881694
19.0 1116.6932593270008 0.6010471797227366 0.35168666819931255
20.0 0.0 0.0 0.0
21.0 0.0 0.0 0.0
22.0 2159.927837389004 0.32752754536957246 0.1265441679510445
23.0 810.1713474110004 0.07834382473560968 0.4584099591952694
24.0 355.77690701700004 0.7622841202500036 0.6042653938370958
25.0 635.724336556 0.25709827631061594 0.13250299081063724
26.0 316.6089816580001 0.6009832450007909 0.32435704892518974
27.0 48.632130042 0.728337705645016 0.5642434309906065
28.0 436.9567738140001 0.675993085500983 0.6731104496936277
29.0 30.15357477 0.8001610343217105 0.6375270300935437
30.0 0.0 0.0 0.0
31.0 1221.7495153319996 0.7270561608312597 0.3433427626918875
32.0 402.547471149 0.7572575426245709 0.6762584904055686
33.0 36.697928957 0.6550199858357181 0.452822237723138
34.0 177.60908234099998 0.8901702629721344 0.78205526252203
35.0 197.53380132100006 0.6870198650643907 0.5879940338809665
36.0 789.4805206810006 0.42367495265334243 0.576372948223539
37.0 72.18141305799999 0.8140118340775737 0.13284713999326692
38.0 0.0 0.0 0.0
39.0 460.1888458080001 0.44133064872179545 0.21067067820263008
40.0 169.10273906199996 0.8371563788219342 0.7015453593261408
41.0 1006.1137917779998 0.1785085496558892 0.2651797492427788
42.0 0.0 0.0 0.0
43.0 866.9658789099998 0.4478517868339104 0.5406194392074213
44.0 943.5957360920004 0.785612775455134 0.7325537335152992
45.0 0.0 0.0 0.0
46.0 13.527749939 0.8124440988636361 0.6938567442614058
47.0 1162.1625510229999 0.2435026536372376 0.5174199270272429
48.0 654.9331421749998 0.5048443986051256 0.6104229328363555
49.0 508.793738009 0.4821804617273964 0.3532686299740637
50.0 0.0 0.0 0.0
51.0 1634.734251065001 0.6123296559020012 0.4354374521525821
52.0 1044.0654564420006 0.383538685035841 0.4146968351884718
53.0 318.5659227169999 0.5066439802714751 0.6711810946096562
54.0 241.84739839999995 0.3459588232084189 0.187252691993863
55.0 343.4374812290001 0.3343879544881262 0.4247329470195271
56.0 0.0 0.0 0.0
57.0 4.803373088000001 0.8105283141388996 0.6629499793499471
58.0 391.17934992699986 0.5858631566813451 0.4543387651657444
59.0 88.95417610300001 0.6927237937849217 0.5912370902577068
60.0 972.4996499530004 0.31066602840367363 0.1298798786427738
61.0 841.2321166539996 0.6655489009493814 0.5254363712942112
62.0 838.1873094799998 0.7728515907944061 0.5976012958685524
63.0 0.0 0.0 0.0
64.0 717.8320175899997 0.7265099574764792 0.5006686942792523
65.0 31.012092947 0.41959772562758846 0.2708269880571756
66.0 39.849668377 0.1813456601093991 0.06221670901041381
67.0 104.55084719700002 0.904902675038593 0.8011030552188461
68.0 36.868160763 0.6509258382939531 0.4350247159021376
69.0 474.0415604130001 0.12526396814767796 0.3281900869211013
70.0 870.0367795449993 0.18186807431571772 0.20122810189444798
71.0 585.6097056680002 0.4394193929001664 0.616648844502325
72.0 0.0 0.0 0.0
73.0 0.0 0.0 0.0
74.0 0.0 0.0 0.0
75.0 835.210810895 0.41301505329226645 0.531025866005226
76.0 411.7983980959999 0.2298607842985628 0.6356859190069428
77.0 0.0 0.0 0.0
78.0 0.0 0.0 0.0
79.0 204.013261095 0.08540272024368523 0.135427729449824
80.0 0.0 0.0 0.0
81.0 120.36763687199999 0.8291729072219343 0.7151649875562677
82.0 0.0 0.0 0.0
83.0 0.0 0.0 0.0
84.0 1452.094365104 0.5295371012899592 0.37054077921901724
85.0 1080.1094538790005 0.7036689062914384 0.2666776705225261
86.0 2052.471690948001 0.33476135400817164 0.3894738282157253
87.0 1291.1264747039995 0.2335357717417366 0.20406514399614986
88.0 610.6862517690001 0.4244023323800206 0.6920587194688611
89.0 94.75407415299999 0.8972812564049832 0.789073360214794
90.0 154.75357117000001 0.25890765087245815 0.21807591468041773
91.0 220.24093949999997 0.8359926912817633 0.6788514727055623
92.0 463.7850231369999 0.40148396900912803 0.5443534555125945
93.0 22.135897696 0.9289590827758424 0.8502033184183416
94.0 0.0 0.0 0.0
95.0 441.4384290509998 0.5652516909085429 0.5288683090123829
96.0 913.6307276289996 0.521154043743263 0.31358657724050215
97.0 0.0 0.0 0.0
98.0 2898.204160213004 0.6534191417470981 0.5893226889123037
99.0 0.0 0.0 0.0
100.0 335.36771851700007 0.1868670387498438 0.1544190944419872
101.0 499.889904459 0.46598457770151924 0.3638792435875704
102.0 0.0 0.0 0.0
103.0 209.445481027 0.8156157127908916 0.7224573170414379
104.0 524.506708197 0.25570025236519583 0.41605311325960853
105.0 0.0 0.0 0.0
106.0 1063.803162819 0.679811936665633 0.6056725232081721
107.0 0.0 0.0 0.0
108.0 414.1389584489998 0.7062523852421138 0.7721870677992604
109.0 68.48096237000001 0.7270615555198258 0.5002628904083467
110.0 1123.208240343 0.37898319848438106 0.28218687976915285
111.0 1264.9744616169994 0.426689137117347 0.17537843100447031
112.0 0.0 0.0 0.0
113.0 68.156377675 0.7886084273929443 0.6299349845372956
114.0 396.441920195 0.36036201038070775 0.38418659891686446
115.0 1322.6178070540002 0.299479377716774 0.23756036134331662
116.0 121.58892501599999 0.6352356552327758 0.4276039460974266
117.0 0.0 0.0 0.0
118.0 1181.5871942820002 0.349502293418223 0.5341663282886966
119.0 1344.784105677 0.7874242740386332 0.16736408329337238
120.0 1150.7923079559996 0.269418755784 0.14527339037982773
121.0 812.6353551750002 0.4577922759862623 0.23866177065900743
122.0 0.0 0.0 0.0
123.0 0.0 0.0 0.0
124.0 230.2509438220001 0.5999733068424882 0.7892911887067233
125.0 2786.398949312996 0.3878969577835453 0.3831913544608461
126.0 119.85644663900001 0.829588366313033 0.7515564300838616
127.0 92.29082194900002 0.4633306864465012 0.2270713497419917
128.0 300.4214916459 0.6324499294407684 0.6969624851209503
129.0 479.3388737350004 0.6550699108539846 0.4811447497747785
130.0 1905.7709936930005 0.5651397448268588 0.16597994954847367
131.0 1832.1034566899991 0.7955906351152369 0.62162708759251
132.0 0.0 0.0 0.0
133.0 495.9021824800002 0.7547252719593196 0.6884171510992638
134.0 1659.5924304509997 0.05897143062736649 0.0925959584415299
135.0 1358.027335499 0.35027450655061937 0.42365739927773777
136.0 676.95366454 0.46127344179216745 0.4370635764786693
137.0 0.0 0.0 0.0
138.0 2102.068217888999 0.4071382382156871 0.5896405646147931
139.0 0.0 0.0 0.0
140.0 801.5506195679999 0.7086877863422375 0.2773314518243103
141.0 258.2843678300001 0.1877224551630068 0.6440547516544877
142.0 204.41345947399995 0.6240237758974351 0.4549460028233003
143.0 273.703094766 0.6032587975854039 0.3671224366357196
144.0 882.9325680830002 0.6857248178896104 0.5112348126266635
145.0 1445.742448212999 0.18469103435673195 0.563210639297622
146.0 19.975790318999998 0.9168794125406526 0.8357898266728173
147.0 0.0 0.0 0.0
148.0 582.3848908419998 0.4119148337664458 0.1408427127558417
149.0 0.0 0.0 0.0
0.0 4.5787990700000005 0.9460054491745659 0.8893230228105223
1.0 589.2613995919997 0.6071510274553031 0.5839090778896759
2.0 1194.721122647999 0.6318567774701086 0.359083972779237
3.0 12.594112714999998 0.5045306464759475 0.22950310817525846
4.0 894.4724060619999 0.5498607806997349 0.28153975370677903
5.0 737.2631425749996 0.28302092195692713 0.3833515760328656
6.0 94.54372946100001 0.4068514388967268 0.2185433954156901
7.0 0.0 0.0 0.0
8.0 744.91584764 0.32826484684884866 0.5362486510785737
9.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0
11.0 1455.7799550640004 0.4914315527372106 0.13593114885859472
12.0 224.50394866899993 0.3929025929226784 0.4644604438632283
13.0 0.0 0.0 0.0
14.0 74.86943717500002 0.3723951941655501 0.6824720552627683
15.0 214.69447219100007 0.6678912814049808 0.4540347203457952
16.0 892.4449774380001 0.5417645780894051 0.12034417344831204
17.0 0.0 0.0 0.0
18.0 1205.6323357719996 0.6055781048343866 0.34107094960290174
19.0 2176.9410625150012 0.2162575653548607 0.5752749320957204
20.0 418.5021967910001 0.5779932658036402 0.44407098132295947
21.0 0.0 0.0 0.0
22.0 1737.351028425999 0.49746156534720215 0.3571350238777904
23.0 189.44169437599996 0.8067823996983764 0.6681049842539035
24.0 352.93809426800004 0.7515727552843386 0.6066902080349679
25.0 1087.8136235389998 0.30565347311081126 0.5228623773960741
26.0 1019.398892022 0.4136951161010099 0.7898876201467901
27.0 0.0 0.0 0.0
28.0 0.0 0.0 0.0
29.0 0.0 0.0 0.0
30.0 666.8084360969998 0.7261926914335023 0.5469374662141745
31.0 28.877812437 0.15072557833617758 0.04187577067820301
32.0 88.68225176399999 0.13193372590833014 0.1114927102850448
33.0 26.186328919000005 0.6625363182665148 0.7044881724373117
34.0 0.0 0.0 0.0
35.0 1163.4693076810006 0.22957642700260678 0.49346597485802696
36.0 1635.2302627539989 0.27173826994416234 0.44130842244897717
37.0 2395.8703111460013 0.531667524769918 0.6162625039530475
38.0 1576.7073467699997 0.6276594151590914 0.2926034715376543
39.0 1540.018317476001 0.5225087240759073 0.590434019596365
40.0 343.95599955 0.3405599219351788 0.7700187006997333
41.0 80.520233783 0.5932023123075194 0.44652273818656923
42.0 0.0 0.0 0.0
43.0 0.0 0.0 0.0
44.0 252.61740220399997 0.3476408215701494 0.2586722805801661
45.0 1866.3440834470011 0.4404060606530601 0.3428421547395549
46.0 489.68838057699986 0.8627831395774789 0.20175492443087625
47.0 1097.9440631279992 0.16445466603311307 0.1966971193080927
48.0 425.4150564879999 0.5769726462858025 0.5701380690271756
49.0 64.5400334 0.6515166821173508 0.4367438595082982
50.0 0.0 0.0 0.0
51.0 1881.0456525690017 0.5501968415390284 0.42173143511388567
52.0 0.0 0.0 0.0
53.0 510.025138814 0.7202662156833581 0.5390111187078898
54.0 532.535314085 0.577475951926349 0.3511321799249214
55.0 0.0 0.0 0.0
56.0 596.007774496 0.2931179067070528 0.4132691412139915
57.0 341.8478538839999 0.23165993960563133 0.6215718570970135
58.0 2262.192791817999 0.4216556626534381 0.7250468197116098
59.0 1549.480053886 0.5500895347134198 0.40623093524241116
60.0 674.8392783869997 0.2925696419000586 0.7529327512871334
61.0 82.92359897 0.8067604048293644 0.6532961545146289
62.0 485.02150500899984 0.7944027949723028 0.24152959959707726
63.0 0.0 0.0 0.0
64.0 0.0 0.0 0.0
65.0 278.2453016250001 0.6927052032957104 0.608871239395846
66.0 119.35131600399998 0.5143564878511504 0.3267139466672134
67.0 302.56484701399995 0.5764059165330276 0.5624681711950775
68.0 0.0 0.0 0.0
69.0 0.0 0.0 0.0
70.0 273.64458057999997 0.7214665814517802 0.545577430069042
71.0 417.19649046000006 0.5977392140346365 0.2006831691369964
72.0 918.4935593009999 0.6547714890019455 0.35215655169192295
73.0 708.8552134059996 0.5901689960907975 0.4039752040196779
74.0 71.48943719900001 0.7002133259780364 0.5139430430917155
75.0 618.6533792830002 0.4952797095824317 0.18527172396686975
76.0 1062.776300631001 0.8450544320284873 0.7229336692895357
77.0 487.48048609200004 0.8171588780351461 0.6629307441700377
78.0 709.7069153550001 0.2727737563296829 0.3814192035410238
79.0 100.41030139799999 0.8751095726415701 0.8172367682285092
80.0 49.627959248 0.4492686718193889 0.2905908966342912
81.0 340.6067911819998 0.4979627828165957 0.5120212671391431
82.0 2155.802985603 0.6538182749394463 0.6271331888805471
83.0 1643.7737142880005 0.06514996709203003 0.20685426426517634
84.0 206.36622524499995 0.33178059430618095 0.28307891553597164
85.0 460.78759677200003 0.23177343377427911 0.49692654812075526
86.0 0.0 0.0 0.0
87.0 470.3204700590001 0.24056955917749173 0.5072165983216824
88.0 252.177627189 0.6516303876086981 0.42031727148946874
89.0 860.8492902249993 0.7435634608156688 0.9060063290768092
90.0 491.62512649399986 0.29929739295999713 0.5646995290926232
91.0 985.8519158070003 0.4816668070220808 0.3239520935387942
92.0 494.55978163499987 0.5620357661495636 0.5361944472981975
93.0 500.836842774 0.7198904460869863 0.5859782984685405
94.0 0.0 0.0 0.0
95.0 97.63289596299998 0.2112496642211103 0.4102887266291347
96.0 495.6576161040002 0.6750743501593733 0.6728023499430499
97.0 75.37694976500002 0.8602512106076322 0.7215716408704724
98.0 0.0 0.0 0.0
99.0 719.2403802079997 0.4656538661872161 0.3294581232428296
100.0 351.29480485400006 0.7317429094662389 0.5344613439598346
101.0 0.0 0.0 0.0
102.0 1519.637210088999 0.5503611393577114 0.33880556193991646
103.0 404.0246172649999 0.26783355291823224 0.3922729888727639
104.0 1849.7023700160016 0.5364387955914317 0.5044584112406151
105.0 989.916419835 0.7554744246680719 0.3890522761796614
106.0 53.39621619399999 0.5381655443741324 0.5740488150056517
107.0 928.501768939 0.4629029506700474 0.3450649796213119
108.0 243.26802684799992 0.9466061186611329 0.8868572868211952
109.0 524.8824483799999 0.15905110876293835 0.4063209098209601
110.0 0.0 0.0 0.0
111.0 185.659816265 0.5903516749814663 0.3546255974957094
112.0 572.0173256480001 0.13626771680948763 0.14319291000344256
113.0 0.0 0.0 0.0
114.0 0.0 0.0 0.0
115.0 568.201285723 0.4049132257696405 0.38143224309629353
116.0 518.523189469 0.7098664667012109 0.490203712231654
117.0 860.2048217409994 0.5841053871318048 0.521992980836622
118.0 69.67590532000001 0.8643398527608175 0.7463133746426085
119.0 89.28960599800001 0.8928486793004577 0.7880264722541728
120.0 382.16093013400024 0.8558482354527055 0.7160223198457071
121.0 187.471795297 0.6764496961848397 0.4731053685911756
122.0 11.713593544 0.7895758944448642 0.6606773061328324
123.0 0.0 0.0 0.0
124.0 1582.045037731002 0.19151304579674797 0.34270976886464916
125.0 0.0 0.0 0.0
126.0 2525.031728261001 0.186095733286059 0.2607960030125106
127.0 353.7112021380001 0.6853667363353485 0.4631628425793656
128.0 317.43111604200004 0.5264870356825222 0.3772712201841532
129.0 2221.4838435139977 0.2789354864803342 0.4562441213997905
130.0 1100.0173087690002 0.7273644408965276 0.6605747572933828
131.0 1150.123081337 0.29376400248502377 0.6517533389939307
132.0 740.1175887830003 0.5965852798724287 0.417595045700336
133.0 25.981919421 0.6520108854318473 0.43044148099328583
134.0 889.6335081490001 0.7459679914822582 0.6968015080097905
135.0 756.4085953830003 0.6145754149209692 0.40545461166836294
136.0 0.0 0.0 0.0
137.0 25.063524473999998 0.7633680001442333 0.5708345511514111
138.0 311.1232693510001 0.6828800305305571 0.49354940968578864
139.0 918.6511315719996 0.29433617008899204 0.047720318770129666
140.0 491.3027809670001 0.45370335877765405 0.39834161166213716
141.0 84.677298057 0.4008221582416754 0.2620918782410021
142.0 0.0 0.0 0.0
143.0 338.747536646 0.49192421167528705 0.2903312182940809
144.0 112.43279322900003 0.6167053266520741 0.294405694049818
145.0 30.284989541 0.7949104105182563 0.640245893765385
146.0 201.41686172599987 0.5852022381874351 0.5989126398989479
147.0 0.0 0.0 0.0
148.0 2029.938933329 0.04369616285775725 0.2438156251536577
149.0 0.0 0.0 0.0
0.0 1201.1995384500005 0.19494790073218507 0.13755444341137146
1.0 972.4552042059997 0.3975750327684224 0.059181223933333534
2.0 223.31846727300007 0.7685265982932111 0.6172514064355483
3.0 1296.9657111050003 0.8083545047421687 0.68879456904415
4.0 61.110837326 0.848925130525859 0.7421064300252942
5.0 0.0 0.0 0.0
6.0 1038.5185132320005 0.4647937128896574 0.256030273414118
7.0 0.0 0.0 0.0
8.0 554.682025733 0.5202441010334437 0.38864681456110167
9.0 485.14244581800017 0.7707467104745863 0.33695779868734216
10.0 0.0 0.0 0.0
11.0 0.0 0.0 0.0
12.0 200.75376506499995 0.29595594281188436 0.2563204834940768
13.0 0.0 0.0 0.0
14.0 521.5500110539999 0.215272350140116 0.045149090892625886
15.0 1508.1490115949996 0.21035635713668369 0.1283443087273148
16.0 15.831119327 0.8879766258930809 0.7734400658224071
17.0 23.699291343000002 0.7137911845213702 0.5476295770701959
18.0 177.14640236200003 0.9225899356865228 0.8377756890577164
19.0 2028.7302543700002 0.476458638149704 0.34652470533670493
20.0 633.145392945 0.22937324383260335 0.5377920753281971
21.0 1094.8247968389999 0.5555761721826886 0.5026116426098909
22.0 273.492104358 0.6308030493159626 0.4138338474618666
23.0 1201.4597227040001 0.276116595882375 0.271227802996513
24.0 0.0 0.0 0.0
25.0 1756.8086933700006 0.11322398702835833 0.23694302406774267
26.0 213.85890724599992 0.2817581963804206 0.1857657016187294
27.0 0.0 0.0 0.0
28.0 0.0 0.0 0.0
29.0 774.6814603219997 0.2276307898637601 0.4438061797665047
30.0 577.142760706 0.40504182231529384 0.46913976850390104
31.0 15.172342125 0.9278988695397578 0.8544229131967646
32.0 462.674823152 0.9037878275542858 0.8331916927354018
33.0 1460.9373193900005 0.6082088953841766 0.328423971237056
34.0 0.0 0.0 0.0
35.0 0.0 0.0 0.0
36.0 308.79169180900004 0.8496797095746456 0.7010905586956648
37.0 61.838246319 0.2887481265060534 0.11586295694824343
38.0 234.09742774499992 0.7568906847771297 0.5925159113373317
39.0 0.0 0.0 0.0
40.0 0.0 0.0 0.0
41.0 619.746691134 0.7681912046854378 0.586578927849042
42.0 321.734100681 0.7906940135324162 0.6168633638045616
43.0 0.0 0.0 0.0
44.0 598.1621074120002 0.7722922213694423 0.5938945172585307
45.0 227.40726916099993 0.3552305463538366 0.2808015077081148
46.0 1786.029987051 0.5219338151340678 0.4484129093014114
47.0 2217.122433314998 0.42775935728772607 0.20769655377086152
48.0 0.0 0.0 0.0
49.0 334.6488797129999 0.8114385748348548 0.66266658852926
50.0 965.8374064750004 0.14438535403456787 0.2677143078854072
51.0 412.6969609640002 0.5608438344074524 0.37712940629880976
52.0 0.0 0.0 0.0
53.0 1565.843966011 0.5480551984501133 0.45025330474074776
54.0 330.08869040600007 0.6144226826285378 0.45319128762409466
55.0 0.0 0.0 0.0
56.0 76.382241734 0.6802823601401168 0.5650776850797323
57.0 165.11804429100002 0.8886457495435688 0.5208791585633268
58.0 509.8966733309998 0.8027921522437933 0.6333472567263827
59.0 668.3012109539993 0.536421202009724 0.7611936877632944
60.0 525.0701262060002 0.8556382031428281 0.7311575396138574
61.0 6.7778330669999995 0.6212818277144829 0.3934303195708731
62.0 0.0 0.0 0.0
63.0 0.0 0.0 0.0
64.0 1752.9245980889998 0.4902377642632703 0.5356063028093202
65.0 0.0 0.0 0.0
66.0 0.0 0.0 0.0
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 1387.0567607350004 0.382233945411311 0.14087460208378594
70.0 1021.835647220001 0.4538720988625691 0.2898804154169189
71.0 3.650772763 0.7255689476839825 0.6116836933141633
72.0 0.0 0.0 0.0
73.0 649.6384525959999 0.6274714037565937 0.33667279238148384
74.0 1862.103226408001 0.2915711746614656 0.23184386361730855
75.0 0.0 0.9286022459782983 0.8513026790737502
76.0 1041.0434620510002 0.6758900462426539 0.3819665809098652
77.0 209.06055251599994 0.7927171054921262 0.6534124169111688
78.0 0.0 0.0 0.0
79.0 108.062818356 0.8130086323077369 0.7358433530407903
80.0 0.0 0.0 0.0
81.0 939.0258957980001 0.6834863816550849 0.3262032679515596
82.0 592.999872415 0.2259651315650487 0.26962585402522304
83.0 561.3333120949998 0.34621297445961835 0.6191109521142903
84.0 1945.7590242340002 0.5570707732413941 0.1852471991399684
85.0 0.0 0.0 0.0
86.0 1136.9305909920006 0.5282156749886888 0.5101110612741332
87.0 49.621576583999996 0.35454877675117025 0.175762475013958
88.0 28.393638045 0.42573396651878054 0.4690526962084845
89.0 100.526262592 0.8100736656654295 0.7569152641663947
90.0 0.0 0.0 0.0
91.0 1646.1969626540013 0.12159013116817613 0.27196733732153494
92.0 457.905096238 0.25558436370372756 0.3035702858483907
93.0 260.22330683800004 0.9319788977293793 0.8591766987892133
94.0 0.0 0.0 0.0
95.0 1.29569121 0.8601673270862077 0.7281646293326368
96.0 11.538996914 0.7607594634885808 0.5926614773276171
97.0 1055.7631762000005 0.5431916238514712 0.542935705582926
98.0 71.07930474800001 0.5567870166050417 0.3335045750796779
99.0 1537.810070659002 0.39374184656717415 0.4333237926128896
100.0 1631.4426554529994 0.5745800648238019 0.3755788415482154
101.0 247.74202907099996 0.479913545568992 0.2506553316099136
102.0 192.07347860299998 0.6685434624259815 0.4825924311383439
103.0 190.301798804 0.4255041735440311 0.16217553383989675
104.0 257.669664991 0.8865148273140511 0.8030126303106934
105.0 2628.1041508129942 0.17156762033943102 0.39837293281393327
106.0 0.0 0.0 0.0
107.0 0.0 0.0 0.0
108.0 658.6475572830001 0.3577334586258465 0.40418336528880217
109.0 0.0 0.0 0.0
110.0 158.14070443699998 0.8646827700584931 0.7311476953362571
111.0 59.755172531999996 0.7606890752472121 0.5791673797772304
112.0 834.2438580049994 0.11614482110899826 0.2726610845959837
113.0 2570.8061603670003 0.345012774110639 0.09741938476167762
114.0 306.13751733900006 0.8107012501184317 0.6548817854394428
115.0 284.0050677089999 0.480207931281237 0.3795662494922009
116.0 0.0 0.0 0.0
117.0 150.21052317700008 0.2489342870738252 0.29750471072901513
118.0 496.2503976200001 0.07842780975773893 0.2725543822317928
119.0 1776.4886958850007 0.22257244505499035 0.09912179075739992
120.0 0.0 0.0 0.0
121.0 0.0 0.0 0.0
122.0 309.5836538840001 0.8544691300575659 0.7959948403383965
123.0 1416.4726148209995 0.29282323128218524 0.390453679248499
124.0 165.201537385 0.8923904436400145 0.7884481789812017
125.0 758.1526530400005 0.16036424389683485 0.3517041695810029
126.0 992.0022409410002 0.8250478258693581 0.6881948203059338
127.0 793.2602307929998 0.53656855572678 0.21118233307233727
128.0 420.95046227299997 0.4714890155915409 0.4396817669577956
129.0 344.5366672700001 0.7616462316356157 0.5883748206019278
130.0 1359.8422222949998 0.64945399573323 0.5143966646689178
131.0 540.777245777 0.639796499565586 0.4184491471622171
132.0 646.6250796130001 0.7140651183587328 0.5286455171827673
133.0 301.78957395400005 0.7690265966362885 0.5993981867059675
134.0 1618.2104018380003 0.3994101755448329 0.3539866334787909
135.0 904.9026893560007 0.7803403513008791 0.5983278010983658
136.0 0.0 0.0 0.0
137.0 137.524905214 0.6775341318292911 0.4230910921604208
138.0 0.0 0.0 0.0
139.0 1538.1559476120012 0.43244440308021204 0.5958380355646342
140.0 1005.6454949540001 0.3941801718839372 0.2949660614841318
141.0 0.0 0.0 0.0
142.0 163.33189484599995 0.28157508559899724 0.40115736569134236
143.0 1271.3201310009993 0.5878198293751432 0.3345405012990176
144.0 48.481282735 0.7890916148971442 0.611125444522599
145.0 281.364836969 0.7557635561389879 0.5474365508935625
146.0 0.0 0.0 0.0
147.0 1210.5469234349996 0.6422748247957747 0.5721027205412601
148.0 251.84784403099997 0.9090907633747113 0.8475374309923662
149.0 1946.8937886909987 0.03557169844012134 0.21389076732248585
0.0 0.0 0.0 0.0
1.0 182.93657822499995 0.5782339835026217 0.3850512693209472
2.0 0.0 0.0 0.0
3.0 395.7195672749999 0.8653554947692826 0.7531587549832702
4.0 120.64951428999996 0.3812314888003646 0.17653233500011578
5.0 96.01188889399998 0.7849750662539557 0.5978058326868353
6.0 25.520746320999997 0.28927140185234873 0.2667222436634404
7.0 373.0640051620001 0.5270563692286702 0.22190571733851033
8.0 1134.6267958470007 0.3214707057506798 0.602914640102047
9.0 132.66609054399999 0.3316022420006519 0.22087180143573493
10.0 1177.530561123999 0.5523037322720105 0.5182491526138854
11.0 171.87759857100005 0.6261321988020901 0.4173104792840805
12.0 1060.0969018989995 0.272262522207451 0.751290520629606
13.0 0.0 0.0 0.0
14.0 859.2118272509994 0.30175064869465107 0.37391485897622295
15.0 606.5111877970004 0.34276191480297785 0.40522813291495074
16.0 1011.079684782 0.7372098958331179 0.4146005222466873
17.0 8.915009328 0.7119605257706421 0.5056756436738133
18.0 1161.9615666459997 0.05727655186031395 0.23628961994887968
19.0 1210.8060096869992 0.44369807254336385 0.2208335615144598
20.0 532.3045816110001 0.7193282985364705 0.5031260674098554
21.0 0.0 0.0 0.0
22.0 82.048067673 0.6820472634437245 0.4342522775083465
23.0 602.0507719760002 0.7021577672199817 0.6924033616891332
24.0 24.924867668999998 0.7717326268507992 0.6030594455751214
25.0 1044.2380599889996 0.25397680093038105 0.29766719735055513
26.0 117.39745527699999 0.38073862002170616 0.697032402761589
27.0 1916.7566622350025 0.4621465168561105 0.487337219108343
28.0 0.0 0.0 0.0
29.0 800.6190435180004 0.32291371090190224 0.4741685459113974
30.0 1485.6946032549997 0.5695346669063125 0.573977038849242
31.0 80.98691125799999 0.7724443909314364 0.6033482198695079
32.0 0.0 0.0 0.0
33.0 1423.891062917 0.3555757389424198 0.48102519211095757
34.0 77.07322982199999 0.8389090140698778 0.710114601753513
35.0 633.1653254290003 0.28337136425978876 0.3392464984527617
36.0 0.0 0.0 0.0
37.0 1541.142223819001 0.7047545564055633 0.6962799588994901
38.0 13.991108629 0.39495981039332817 0.225937785518871
39.0 0.0 0.0 0.0
40.0 93.796490922 0.7792994967308624 0.7370224610782458
41.0 0.0 0.0 0.0
42.0 1420.8595423959998 0.2152661170075247 0.04628822219347946
43.0 13.663796799 0.8378782212071175 0.7049425068482534
44.0 1793.3003307210017 0.1851380319478177 0.3970110731372928
45.0 1872.326097889999 0.2747723607215859 0.5483650109154216
46.0 442.9788364470001 0.5270920630609273 0.7136476317841789
47.0 1291.4159304639998 0.4640735031201036 0.22001552042129763
48.0 353.69352343999986 0.5825050360474109 0.5192538579304293
49.0 567.9507599599998 0.40692865548684903 0.5485052891166498
50.0 2359.6905184189995 0.5751777601136432 0.5728618840684244
51.0 0.0 0.0 0.0
52.0 549.120200573 0.4663865173609591 0.3048466146869407
53.0 667.4787994919999 0.4818561500369906 0.48682402505435574
54.0 250.85284863999993 0.38938058528170727 0.09050744221014398
55.0 0.0 0.0 0.0
56.0 4.3263997 0.6545198357128349 0.41230982139447797
57.0 556.6620417870002 0.49236051135634024 0.5770478731380102
58.0 1642.1609895049999 0.7182262042417958 0.2922396101925759
59.0 1282.3842803329994 0.19519445647158257 0.2163838982878847
60.0 0.0 0.0 0.0
61.0 180.40941136700005 0.5847278137359874 0.48354864992130037
62.0 1072.0477701080001 0.17956341776593476 0.39738025139684746
63.0 1280.9879139449997 0.6105418610815143 0.5720447304076365
64.0 30.196936847999996 0.9376732707537666 0.8761006713429244
65.0 372.27890865799986 0.4970824676826627 0.4206896130499424
66.0 731.6434527249997 0.35982893357381207 0.12354820128985232
67.0 0.0 0.0 0.0
68.0 929.1995554240002 0.24529398702289526 0.09678972339718417
69.0 365.5018123730002 0.43243069458604116 0.25133241285846925
70.0 498.28990637900006 0.27718819959475294 0.4472219554653608
71.0 156.096311797 0.5875484155732037 0.30659429725005893
72.0 0.0 0.0 0.0
73.0 1125.2406015739991 0.49977791046846104 0.308056450238879
74.0 1482.0841635840002 0.37076090205755075 0.38338104055083155
75.0 1087.4888453470005 0.5889541324088469 0.527475248500622
76.0 0.0 0.0 0.0
77.0 0.0 0.0 0.0
78.0 130.686565837 0.5709319082018548 0.7290370047450775
79.0 0.0 0.0 0.0
80.0 341.98145662099995 0.6148584124420231 0.42907224931684423
81.0 0.0 0.0 0.0
82.0 444.25813319999975 0.5339076062743334 0.5950638203851978
83.0 123.21305071 0.8320823977112464 0.6871300158735868
84.0 338.03416215699997 0.904631492028382 0.826736493159948
85.0 0.0 0.0 0.0
86.0 0.0 0.0 0.0
87.0 2457.582459084002 0.07999884114172275 0.3945342051599957
88.0 2066.609281389001 0.3349027959803122 0.5253203249507736
89.0 263.10884028 0.2999499438416018 0.44659016666259677
90.0 969.5757894949996 0.5859494894557996 0.4216896845448108
91.0 1098.9632293390007 0.5842100484784009 0.34915416777894503
92.0 481.6698711580002 0.29696831822554837 0.3021368053247565
93.0 289.65518577299997 0.2340420187954157 0.30473442295999603
94.0 1125.6965785779996 0.559252198120981 0.6369297034832487
95.0 292.52008164800014 0.7165862882252974 0.4631497560050162
96.0 0.0 0.0 0.0
97.0 615.7767649579998 0.1478717091851197 0.2214586467089239
98.0 0.0 0.0 0.0
99.0 0.0 0.0 0.0
100.0 0.0 0.0 0.0
101.0 164.89690583 0.5573516130495588 0.2341083405625858
102.0 1709.6766247049993 0.09067607553143407 0.3301218858601068
103.0 2832.142184269998 0.16144935474307998 0.3544177693010804
104.0 266.859120814 0.6199159353872441 0.5032783984320954
105.0 29.45865032 0.754305386926924 0.5610886670226426
106.0 1561.6716316050006 0.31392598032890034 0.4246212628875323
107.0 756.155610322 0.4183406828357557 0.42823868325691977
108.0 129.802850078 0.7849402451876222 0.72539498836673
109.0 0.0 0.0 0.0
110.0 252.675137292 0.75032783722093 0.5608395239391422
111.0 1651.2940538540015 0.7498856281203575 0.4954195466712465
112.0 0.0 0.0 0.0
113.0 88.16780835099999 0.7875881344380486 0.6998053677888412
114.0 6.17376351 0.9103021727191224 0.8168664712222206
115.0 420.63360654799993 0.6236301098210338 0.41166880849093707
116.0 0.0 0.0 0.0
117.0 182.62210450599997 0.5541619280446427 0.34498126184128347
118.0 263.19947278599994 0.3456490093409493 0.2869749814622495
119.0 0.0 0.0 0.0
120.0 0.0 0.0 0.0
121.0 914.8429260980001 0.10380205500232055 0.5582669716177342
122.0 362.38982327 0.2666017547964864 0.499065278302717
123.0 114.57205656899998 0.8393122592738372 0.7828871879381565
124.0 245.63133259699993 0.5659893052156549 0.33563419324752675
125.0 443.7854774909998 0.7030720321602811 0.49644988567519605
126.0 563.2717471070002 0.0764369882710117 0.46240217792043065
127.0 1612.9288327829993 0.1732716009688156 0.3780609246799565
128.0 37.744900418 0.7220077439809415 0.5464838450334389
129.0 0.0 0.0 0.0
130.0 101.365264823 0.7434917764929095 0.5383307548539468
131.0 0.0 0.0 0.0
132.0 0.0 0.0 0.0
133.0 1762.7675657449995 0.21408278236935074 0.29239047994493517
134.0 1282.301450156 0.22845412751140393 0.15270028507265532
135.0 3020.950802749995 0.4910537755907275 0.5083231923962932
136.0 0.0 0.0 0.0
137.0 299.8984945049999 0.8306845297320731 0.6540677088562556
138.0 0.0 0.0 0.0
139.0 0.0 0.0 0.0
140.0 49.99599490400001 0.8683015968149239 0.7423956377056234
141.0 0.0 0.0 0.0
142.0 367.138213365 0.6482409471718459 0.3903597491609772
143.0 1521.1145157320002 0.1248178063692085 0.32955721563570534
144.0 718.4480620119999 0.6289396653383108 0.38062564277746436
145.0 142.70458137199998 0.7576633291290802 0.3630272932036517
146.0 0.0 0.0 0.0
147.0 477.52883248900014 0.05910246822767765 0.12570377275151426
148.0 35.294621891000006 0.7350541196382109 0.6894110935716405
149.0 0.0 0.0 0.0
251.0 0.0 0.0 0.0
252.0 0.0 0.0 0.0
253.0 483.4846095559999 0.6731951295661461 0.452116373458718
254.0 0.0 0.0 0.0
255.0 0.0 0.0 0.0
256.0 1208.2404117609995 0.33394874623794096 0.20683212470620693
257.0 1177.454759200999 0.33906542183207045 0.2565424802687689
258.0 0.0 0.0 0.0
259.0 37.35390357599999 0.24683582344515337 0.12792649567719522
260.0 722.6241450339996 0.12157774047903451 0.34069463757091306
261.0 1087.955384105 0.29404620766603473 0.5954061238219203
262.0 422.5815212240001 0.8225093757387455 0.670896797813841
263.0 455.749565311 0.3736012742005098 0.23459435298230372
264.0 0.0 0.0 0.0
265.0 193.54592392100005 0.8421434397866289 0.749155201329487
266.0 0.0 0.0 0.0
267.0 183.29811294399994 0.7144131965124147 0.5178382245706064
268.0 0.0 0.0 0.0
269.0 0.0 0.0 0.0
270.0 581.3978098440002 0.296294994285144 0.618490693952021
271.0 0.0 0.0 0.0
272.0 408.21029517399984 0.9347902815429341 0.8197059083564573
273.0 0.0 0.0 0.0
274.0 0.0 0.0 0.0
275.0 0.0 0.0 0.0
276.0 0.0 0.0 0.0
277.0 0.0 0.0 0.0
278.0 0.0 0.0 0.0
279.0 810.6985129680004 0.5988347328085704 0.27608520184616403
280.0 3.325691467 0.9711354661510336 0.9373747716542866
281.0 131.69349877599998 0.7363310222484858 0.5209371257205659
282.0 1096.9827148320005 0.533071060853212 0.3860534446624361
283.0 0.0 0.0 0.0
284.0 1189.2413472090002 0.6682788510844899 0.28201244610734505
285.0 2492.830160547 0.4713569190121929 0.47661710691971987
286.0 585.8924454230001 0.7289502012467348 0.5405343342759713
287.0 113.92211058399998 0.7077037651595346 0.42935411884790564
288.0 1168.3499660330006 0.4328891673662456 0.279155228607885
289.0 466.15794260399986 0.6324067943850361 0.5191152847340812
290.0 0.0 0.0 0.0
291.0 391.2833796550001 0.8536529216684646 0.8079066396668069
292.0 476.4996912379999 0.4668062620126872 0.3104375775165648
293.0 318.37531481300016 0.7429612926251694 0.5279090860514682
294.0 446.48289791800005 0.6038741701360575 0.2544835199916888
295.0 0.0 0.0 0.0
296.0 9.58884207 0.8857143937803561 0.7721652130224537
297.0 0.0 0.0 0.0
298.0 692.6598278470005 0.5666211394349686 0.3593674758923244
299.0 0.0 0.0 0.0
300.0 0.0 0.0 0.0
301.0 0.0 0.0 0.0
302.0 534.960611991 0.411298958372321 0.07404813305813174
303.0 0.0 0.0 0.0
304.0 0.0 0.0 0.0
305.0 731.0659912530002 0.725287551676343 0.6223103225189778
306.0 503.20631347700015 0.8049314297432161 0.2682612511582806
307.0 72.253869539 0.7766931113453494 0.5916423043693738
308.0 0.0 0.0 0.0
309.0 116.906538583 0.4127594432438699 0.1636650453106786
310.0 125.287086083 0.6025885295926519 0.3912075515006318
311.0 1675.5667738849995 0.44640958485926746 0.4827545040981524
312.0 543.255873505 0.7441042863792577 0.5483344223967852
313.0 958.3019577759997 0.3304260354793353 0.352100234170695
314.0 214.563161617 0.7339757749043494 0.557371820546326
315.0 156.16577474300004 0.9018606735709296 0.8159129567257406
316.0 0.0 0.0 0.0
317.0 0.0 0.0 0.0
318.0 1817.5054503670021 0.4258556979334111 0.31348296424426814
319.0 25.89718699 0.7949896947459026 0.6816039233286056
320.0 0.0 0.0 0.0
321.0 2082.9562852940007 0.37505556679911517 0.33234027678261974
322.0 688.0047765939998 0.6954162854733962 0.5172825868796244
323.0 314.8225511 0.7608963430823164 0.5322634977817333
324.0 0.0 0.0 0.0
325.0 671.95563752 0.536616180309885 0.22568823225000056
326.0 1838.8962554690004 0.3789933659232057 0.4235690538332533
327.0 49.332151485 0.8887729323012985 0.7784671783857864
328.0 62.449633593 0.8237000488306543 0.6920300047696445
329.0 303.5596112370001 0.6491809866417153 0.4281047802537435
330.0 182.38940564799995 0.7637111477302065 0.5430661358611969
331.0 431.5895208840002 0.8871241104370157 0.771253978821627
332.0 0.0 0.0 0.0
333.0 0.0 0.0 0.0
334.0 0.0 0.0 0.0
335.0 0.0 0.0 0.0
336.0 1113.9285837400005 0.21770537963019865 0.3968730615403969
337.0 0.0 0.0 0.0
338.0 0.0 0.0 0.0
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 43.136936365000004 0.5534933639931898 0.3892780180768065
342.0 6.776604099 0.6757998162741025 0.4540773680748491
343.0 531.671054576 0.5081091679862915 0.4840038888405132
344.0 569.4797386899996 0.6501914910881892 0.325918504143167
345.0 0.0 0.0 0.0
346.0 2.99510029 0.8335765950461744 0.6971733945338869
347.0 21.863031626 0.5426028766387184 0.45667454431288396
348.0 1492.8565659389997 0.3783806349306351 0.6445256350943668
349.0 1368.9980409059995 0.4733505192503051 0.11795512463474835
251.0 1082.8289785230008 0.3868696763037471 0.32921795912090135
252.0 0.0 0.0 0.0
253.0 0.0 0.0 0.0
254.0 2400.856220136997 0.37602662097004413 0.25647721550593466
255.0 0.0 0.0 0.0
256.0 986.13400785 0.8025006707360793 0.7683478705321408
257.0 138.610500322 0.5713469670378835 0.3359512587690495
258.0 0.0 0.0 0.0
259.0 0.0 0.0 0.0
260.0 1456.338570200001 0.6041477528870708 0.10874167753277066
261.0 595.4679447619999 0.44943521363076255 0.4705055794286391
262.0 450.9724164190001 0.417260353537317 0.16754881756580609
263.0 2330.6506518430015 0.31083456753968 0.6524084146623418
264.0 167.30305246100002 0.5678154469268734 0.7130274600700908
265.0 0.0 0.0 0.0
266.0 73.028190481 0.7509815445942456 0.5825849008039358
267.0 150.14869281399996 0.702833615049133 0.5116953279091979
268.0 1846.2998822649984 0.20487151164681666 0.35733436830353865
269.0 0.0 0.0 0.0
270.0 0.0 0.0 0.0
271.0 1312.4184807309998 0.1980654370104523 0.39087090903315863
272.0 450.9841897650001 0.7288106125956325 0.4130088493548622
273.0 85.20285109400001 0.5414318181232493 0.4730639134312743
274.0 137.389840826 0.3323836590499215 0.1920064623331371
275.0 0.0 0.0 0.0
276.0 849.0758541609996 0.4478800539718303 0.23695054214024777
277.0 63.51556518999999 0.6541489942051941 0.6475660037613733
278.0 164.58801012700002 0.5781440865157024 0.4190506674686054
279.0 0.0 0.0 0.0
280.0 814.7548419979995 0.1754572170078574 0.3355605641868032
281.0 2340.438995987999 0.1989051940762898 0.31451584995331106
282.0 274.91008189200005 0.8245007450900036 0.6705716534594438
283.0 754.7006356450007 0.7029355060521746 0.7210324290939255
284.0 1697.344023305 0.25556440436189565 0.24820197528145732
285.0 0.0 0.0 0.0
286.0 218.47602519699996 0.8246480837812876 0.7275114899878617
287.0 0.0 0.0 0.0
288.0 0.0 0.0 0.0
289.0 128.01180401800002 0.5874959193178245 0.40895225601295576
290.0 739.8728999259998 0.45495428135708277 0.5179425069496953
291.0 0.0 0.0 0.0
292.0 239.19437926999996 0.3918463041062409 0.12468329120651281
293.0 0.0 0.0 0.0
294.0 367.9147130549999 0.39107355542111993 0.17821267751132563
295.0 0.0 0.0 0.0
296.0 291.131863851 0.690426071498596 0.5814046897842442
297.0 25.619112266 0.3919785201567662 0.2597645277410106
298.0 42.080683875000005 0.4763198881247896 0.42645159519922093
299.0 0.0 0.0 0.0
300.0 136.262107162 0.7989584425497804 0.6383899014445218
301.0 809.8635422699997 0.7312629693378122 0.5378704302651252
302.0 0.0 0.0 0.0
303.0 354.4868266449999 0.3260407165387448 0.13612848651938578
304.0 4.48375687 0.24729555949473528 0.09364839434515056
305.0 30.210758375 0.8724805655338868 0.7480242492006414
306.0 476.3867633469999 0.28897190532215133 0.3502615013257433
307.0 1216.9739087640003 0.5879784443440992 0.24688420902357155
308.0 79.07867165 0.44676656418918115 0.36076665161022864
309.0 153.269713275 0.6335309581211467 0.45938764845610225
310.0 490.259040049 0.7694023693851842 0.5686740563441812
311.0 518.5545461879997 0.5128598839786491 0.4012310791279375
312.0 708.3624113120001 0.4874414403710385 0.3861601651231713
313.0 1291.6902106620003 0.5565903410117228 0.6024255649136678
314.0 1227.784200518 0.7721940630773544 0.5276817634573108
315.0 57.404389817 0.49405584146225157 0.27756151191694317
316.0 1011.8746391509999 0.26135230498830453 0.37573827391064124
317.0 483.1760382840002 0.2460067547407647 0.5276370919683794
318.0 0.0 0.0 0.0
319.0 107.83489785700004 0.5433567232839956 0.4624892945355206
320.0 418.1289751189999 0.5532553984058395 0.5598703864196846
321.0 0.0 0.0 0.0
322.0 93.65735961800003 0.6200575599041039 0.3955499432310634
323.0 0.0 0.0 0.0
324.0 0.0 0.0 0.0
325.0 334.5407691739999 0.3577467249277081 0.19608160051555945
326.0 430.02922541999993 0.5452889427952252 0.46180351938900466
327.0 615.4931509119996 0.845489999416628 0.5066311979858946
328.0 134.587493783 0.5768677835048363 0.5305096117419107
329.0 0.0 0.0 0.0
330.0 118.43996274599999 0.8892697780877007 0.7756386212584229
331.0 19.066875939 0.8592601929809878 0.8330115623527616
332.0 1033.8991511580002 0.28745822640386953 0.42456819308946736
333.0 0.0 0.0 0.0
334.0 0.0 0.0 0.0
335.0 0.0 0.0 0.0
336.0 674.6608182099995 0.8251110722418857 0.6891754281053971
337.0 0.0 0.0 0.0
338.0 144.806627584 0.36956925801339185 0.40680209951333074
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 505.08965954900015 0.8608187587420459 0.6291190284438701
342.0 0.0 0.0 0.0
343.0 786.4432555989997 0.17489086313891014 0.28019153358649174
344.0 500.95105182500004 0.8350540223241691 0.7705915274648251
345.0 1162.0875274400003 0.7680632541194029 0.0899068454400593
346.0 0.0 0.0 0.0
347.0 632.0562566180005 0.3669698722992899 0.1960351407482281
348.0 113.32160985600001 0.5864986589486144 0.3861124970003178
349.0 132.55641356700005 0.9233100637324614 0.8414960900066227
251.0 0.0 0.0 0.0
252.0 0.0 0.0 0.0
253.0 451.2447211969999 0.32709106855267467 0.5811096722428037
254.0 0.0 0.0 0.0
255.0 65.447322226 0.7616158854349441 0.5643018468954978
256.0 0.0 0.0 0.0
257.0 410.598073823 0.7425961475826209 0.5444693494751385
258.0 776.7422673210002 0.596496602398939 0.3529657309023395
259.0 306.97098405800006 0.6213215263704344 0.4400208643538022
260.0 1040.6716522000004 0.44709888302906287 0.5639331318407748
261.0 951.126001673 0.6471510349069847 0.6697090150493318
262.0 1569.6640120679997 0.661442363557754 0.3335083714930716
263.0 0.0 0.0 0.0
264.0 372.62504078500024 0.21649119515510878 0.29016343708737485
265.0 142.00713559700003 0.7173307974755899 0.5490396829367025
266.0 477.0835090220001 0.5224423861292673 0.5594442618055278
267.0 1564.3477909120008 0.683904001653605 0.44026680115031114
268.0 0.0 0.0 0.0
269.0 0.0 0.0 0.0
270.0 155.79909326700002 0.8979220988670615 0.7956641739241176
271.0 790.689273734 0.2894306237916668 0.07985828415511809
272.0 300.59971602999997 0.6919784089830191 0.4889294885950912
273.0 141.967860644 0.6324727515422984 0.5365959968785837
274.0 0.0 0.0 0.0
275.0 341.42324961400004 0.23002360157653093 0.2074526063523722
276.0 30.967397691 0.45681029349880964 0.23929067161603862
277.0 343.561009511 0.6898584803712425 0.1971102130634805
278.0 0.0 0.0 0.0
279.0 2153.6115390140003 0.4836263262768273 0.32470401534304455
280.0 186.997571599 0.8764435018795254 0.7544806963955736
281.0 0.0 0.0 0.0
282.0 761.9281441400001 0.6283963970356771 0.2092898779191115
283.0 0.0 0.0 0.0
284.0 73.800688742 0.5525808494015264 0.3274955860757322
285.0 1034.2663839200002 0.3355274456842718 0.15745142609134116
286.0 1082.8887363650008 0.668459327639104 0.30637163955689806
287.0 0.0 0.0 0.0
288.0 119.640092463 0.3680588617982712 0.30501782186509946
289.0 0.0 0.0 0.0
290.0 0.0 0.0 0.0
291.0 0.0 0.0 0.0
292.0 2004.7365717819996 0.5448415559324383 0.5176628144306512
293.0 380.81793112599996 0.4706203732655459 0.26240340367296994
294.0 625.706023521 0.2502163862373502 0.17434074983330428
295.0 0.0 0.0 0.0
296.0 1190.7436250140001 0.6138551034381962 0.0985014062651572
297.0 216.85035704400005 0.8181844823952678 0.6564220250660417
298.0 1266.489227726 0.12145464428761472 0.23225627842802848
299.0 242.34860222800003 0.7503946916570606 0.5722363472452328
300.0 369.33597739 0.46524952996518065 0.23017443095962273
301.0 0.0 0.0 0.0
302.0 572.906521441 0.2778917003453552 0.12512543058336853
303.0 0.0 0.0 0.0
304.0 168.36197265300007 0.6928584716109302 0.22498696108613356
305.0 298.90892385399997 0.4178702870038209 0.2630057687299569
306.0 192.69669408899998 0.5906106707415584 0.45217602311015054
307.0 330.50033902700017 0.5818830345378914 0.5833684280586273
308.0 672.3886246080002 0.22628250447185547 0.21607510843043234
309.0 0.0 0.0 0.0
310.0 161.53036806 0.5233270409454859 0.29134226409290054
311.0 0.0 0.0 0.0
312.0 938.8835832520001 0.3768842461482626 0.05486899191334005
313.0 2135.038486924 0.3799802393360158 0.5107155077303855
314.0 0.0 0.0 0.0
315.0 154.468152577 0.6408113979455736 0.4584647100081075
316.0 0.0 0.0 0.0
317.0 0.0 0.0 0.0
318.0 444.40609791900005 0.8906284887985209 0.7795413880275373
319.0 0.0 0.0 0.0
320.0 537.954866217 0.34515553534319 0.14779746544870717
321.0 0.0 0.0 0.0
322.0 1245.1261410750003 0.6821058541914297 0.6335239242763835
323.0 0.0 0.0 0.0
324.0 1139.8532212810007 0.5231115908811548 0.4926507509532342
325.0 0.0 0.0 0.0
326.0 0.0 0.0 0.0
327.0 380.7294826309998 0.07676020107582543 0.19704420550122237
328.0 1014.2811301979997 0.6652203692398843 0.6379966340333617
329.0 0.0 0.0 0.0
330.0 1265.2296106290005 0.7902567094761849 0.3699449969098935
331.0 131.179969549 0.049953783191249684 0.052895527880149354
332.0 13.737017941 0.8442908017938233 0.7076811735785078
333.0 2779.838797819004 0.37390213372207837 0.6044912543111318
334.0 579.0936159929998 0.4542186439858526 0.4999534945365598
335.0 17.200976777 0.4914647990661637 0.21715942418024067
336.0 240.37303425099998 0.6850082922929974 0.44980052597651465
337.0 334.01699711300006 0.20697284163762217 0.11267310846208485
338.0 0.0 0.0 0.0
339.0 41.847717097 0.3204027811750022 0.1361654057417736
340.0 0.0 0.0 0.0
341.0 406.2398182269998 0.21277753281184414 0.2747252592189378
342.0 0.0 0.0 0.0
343.0 358.6063986490001 0.6485053629039574 0.46372366544561344
344.0 246.55151627499998 0.5931362512138126 0.6909930249033569
345.0 694.334578597 0.3448103652576602 0.048480985015847466
346.0 904.5036841300001 0.2615646141116767 0.3083455652944991
347.0 32.560362048 0.7876456195977459 0.6155392495187372
348.0 494.5786277160004 0.7261681635763462 0.25475036321410677
349.0 0.0 0.0 0.0
251.0 0.0 0.0 0.0
252.0 37.068491721 0.3693475730699471 0.06454378275990613
253.0 46.36451421100001 0.40558073349265716 0.1302703648552947
254.0 288.4529886180001 0.7722825130665388 0.5848420575114182
255.0 1700.2659671530007 0.11778717627225588 0.29304924071680866
256.0 1696.7294905399988 0.26695892032935464 0.504627241289519
257.0 8.089209689 0.21333428196179524 0.12476792036005169
258.0 674.9473855270002 0.5177954206370041 0.4803930474201677
259.0 203.89665037400007 0.8644558650244765 0.7203659531820044
260.0 0.0 0.0 0.0
261.0 391.474555726 0.5900476220744557 0.29586088404906197
262.0 1248.5969096609995 0.6970589848752009 0.6110528921520885
263.0 395.9863310350001 0.44759853734580535 0.047542254481845445
264.0 193.266953535 0.8289864720545294 0.6785701666603385
265.0 75.585949123 0.6631637586443291 0.45634398814829125
266.0 792.9734808889998 0.687203868154745 0.48272321715311106
267.0 0.0 0.0 0.0
268.0 2266.8682221430013 0.32185976108603853 0.3205305125558776
269.0 1240.545323113999 0.12060442432532724 0.5208727812321771
270.0 516.4446699799998 0.675503923033974 0.5358097366781726
271.0 0.0 0.0 0.0
272.0 163.47633772199998 0.8555277574859247 0.7193189538823074
273.0 231.39386805399997 0.4595562766323523 0.1952576391548311
274.0 0.0 0.0 0.0
275.0 744.5130502429998 0.19784963252048085 0.05494781450927412
276.0 0.0 0.0 0.0
277.0 1428.9885313730006 0.3723639535962503 0.5168175466163851
278.0 73.78309419800001 0.6086551938133925 0.4881461808793166
279.0 0.0 0.0 0.0
280.0 368.83916547700017 0.38762960413148756 0.3193083008551162
281.0 0.0 0.0 0.0
282.0 829.8201038889998 0.3615150355056284 0.7578315123703424
283.0 0.0 0.0 0.0
284.0 1144.3341961690003 0.21849206216370864 0.4084335704001266
285.0 108.99881825999998 0.028774515563370833 0.026010287929363468
286.0 711.0986385179997 0.512735171165566 0.5093213112073964
287.0 170.832968922 0.19655439510980915 0.5419763378646127
288.0 0.0 0.0 0.0
289.0 537.5804789500003 0.7497713703165261 0.7075226866886203
290.0 928.5204995109989 0.6345361679830864 0.5709955356333953
291.0 1030.4753781950008 0.20049409036655202 0.35957868444344543
292.0 0.0 0.0 0.0
293.0 404.53625255400016 0.7615365967877723 0.7933131957990008
294.0 0.0 0.0 0.0
295.0 0.0 0.0 0.0
296.0 0.0 0.0 0.0
297.0 0.0 0.0 0.0
298.0 574.687708534 0.8879375376355613 0.8262921067672895
299.0 205.59707333099996 0.5997902349621398 0.39294706716992234
300.0 0.0 0.0 0.0
301.0 388.38193140600004 0.34874891674842917 0.3472256014524709
302.0 0.0 0.0 0.0
303.0 0.0 0.0 0.0
304.0 532.703518843 0.3134651529330476 0.2562619542533383
305.0 224.9233891250001 0.4129498176101639 0.5637305435214914
306.0 0.0 0.0 0.0
307.0 0.0 0.0 0.0
308.0 0.0 0.0 0.0
309.0 0.0 0.0 0.0
310.0 983.0873943430005 0.7386355517701299 0.5343811689727798
311.0 0.0 0.0 0.0
312.0 0.0 0.0 0.0
313.0 9.865694382 0.9374665483942418 0.8732115826057626
314.0 980.8436457160005 0.364407841187584 0.49197738321517354
315.0 0.0 0.0 0.0
316.0 0.0 0.0 0.0
317.0 385.430207699 0.7183393450714352 0.5695924033731098
318.0 979.72853969 0.2378594206168059 0.18623973063292054
319.0 134.913525038 0.8417102701158706 0.7081440856400701
320.0 0.0 0.0 0.0
321.0 294.735337515 0.6333306075418836 0.423330071813195
322.0 0.0 0.0 0.0
323.0 410.6537489079999 0.3129405674720938 0.24549160843979673
324.0 107.02895058600001 0.669897920598515 0.47439388154578066
325.0 424.15917496799995 0.22118777534606365 0.2624476320748581
326.0 1610.236352128998 0.43077565980004706 0.30571407721896326
327.0 0.0 0.0 0.0
328.0 713.3277994529999 0.6884858842018351 0.5910177884693815
329.0 0.0 0.0 0.0
330.0 608.8334426419998 0.4449717773255116 0.12258120245235139
331.0 637.1291311630001 0.14038755721965768 0.060871889836264216
332.0 630.8242393099996 0.14394370448443233 0.3271371609604172
333.0 639.1353309850003 0.3990563314730794 0.17108430529443006
334.0 1837.2435816450004 0.4553009875978122 0.4457085432475192
335.0 3313.085885867998 0.36060125252792125 0.05526837985079898
336.0 0.0 0.0 0.0
337.0 209.79479629899996 0.6854483509146266 0.7496191664034061
338.0 0.0 0.0 0.0
339.0 12.86407844 0.23571957046293734 0.1014822182255843
340.0 114.3762668 0.8819330557175987 0.8076068277848473
341.0 1279.2298131429993 0.7577273338576619 0.685552036106496
342.0 37.46043286 0.46978088241520366 0.28323073468072335
343.0 930.2614191769999 0.4906721695299542 0.18099428819113506
344.0 92.845341498 0.39754969769332993 0.22617640354970914
345.0 0.0 0.0 0.0
346.0 236.87243192499994 0.5081171016247366 0.3369567073394888
347.0 0.0 0.0 0.0
348.0 0.0 0.0 0.0
349.0 0.0 0.0 0.0
251.0 0.0 0.0 0.0
252.0 602.1541272430003 0.7605423649039684 0.041527359852677054
253.0 2677.1605511279995 0.3963042353577891 0.09964910554413023
254.0 335.6176124930001 0.8503975034211861 0.7227255645865821
255.0 53.52034127699999 0.9220048945196185 0.8469277549681299
256.0 0.0 0.0 0.0
257.0 126.670467038 0.8645548163671846 0.7420192801958698
258.0 0.0 0.0 0.0
259.0 141.77796780900002 0.5155479359420623 0.2702700238585845
260.0 690.8855164099999 0.72200212280637 0.6824733026843665
261.0 830.3572595349995 0.7579283732887862 0.5929153503424373
262.0 0.0 0.0 0.0
263.0 793.6645937839996 0.7411183044793319 0.5462220075117198
264.0 284.5378235030001 0.9220440046369334 0.8412149682240917
265.0 16.546222938 0.8307637964514294 0.716302076236879
266.0 20.478601208999997 0.7166214026566942 0.5398595885879907
267.0 1608.8227958430002 0.4045961515883711 0.30149859588422334
268.0 241.569636434 0.8706352211878237 0.7548854010947653
269.0 2154.0081738160006 0.46170691206667713 0.3078801641591262
270.0 148.04642774700002 0.8282157485980782 0.7018592443811207
271.0 489.2985478740001 0.21000443720645165 0.4990467311081935
272.0 285.471896788 0.8965866570555201 0.7969171732466146
273.0 484.3964963630001 0.6206154725253223 0.40278322228499214
274.0 912.9019304810001 0.2651619300829657 0.2873040189092234
275.0 111.35335403500001 0.2956177930300972 0.13349570146222928
276.0 1150.2417833020004 0.4664796317900417 0.24032347401569026
277.0 0.0 0.0 0.0
278.0 0.0 0.0 0.0
279.0 1243.254921069 0.7222442918564735 0.6745046842352377
280.0 468.36757149100026 0.7898394216775527 0.6122109697621919
281.0 0.0 0.0 0.0
282.0 176.35415242099995 0.7923764856170438 0.6191908987528635
283.0 417.7565801889999 0.2711981844293281 0.12358023718748275
284.0 25.053564743000003 0.9050358517935967 0.8122947559319285
285.0 635.5620147330001 0.6089631079411506 0.465588449065187
286.0 0.0 0.0 0.0
287.0 2243.9708627060004 0.6425494153608675 0.34490076867580816
288.0 41.211252182 0.44424405281358764 0.18579011827033592
289.0 470.5952257359999 0.8262909485970817 0.7985633513669398
290.0 0.0 0.0 0.0
291.0 659.8089544680001 0.806619197365859 0.6017306000165878
292.0 260.3798485410001 0.5153445842216212 0.3057936157563762
293.0 55.879416746000004 0.6441447471872357 0.3988676082771619
294.0 960.4882332390004 0.6064638441860615 0.391332201366691
295.0 1652.6733688209993 0.16009797452606847 0.2556410971685144
296.0 381.5744288250001 0.7197262618594529 0.5821028680711618
297.0 272.81185043999994 0.6245111544348858 0.41100567252755293
298.0 620.181077995 0.7440509192132633 0.2832090990624549
299.0 0.0 0.0 0.0
300.0 0.0 0.0 0.0
301.0 1480.2882385019993 0.6195153672396272 0.23461134529427716
302.0 2325.1807268950006 0.25025248212800616 0.36348958526577385
303.0 798.0092692860001 0.5808561065928477 0.544524199376294
304.0 18.535315121 0.8380317798851853 0.6864657599250265
305.0 0.0 0.0 0.0
306.0 0.0 0.0 0.0
307.0 0.0 0.0 0.0
308.0 0.0 0.0 0.0
309.0 112.379585566 0.6680542066565182 0.5187589504775795
310.0 1015.8367660690004 0.5913166959880382 0.5804530378334225
311.0 0.0 0.0 0.0
312.0 340.7364703390001 0.26032743361909105 0.1213582979813808
313.0 0.0 0.0 0.0
314.0 444.4113910079999 0.2208930754233686 0.2687947321429259
315.0 285.270109354 0.6060727094149525 0.26369210707692026
316.0 1318.2092820179992 0.39290479726724503 0.34693204703074043
317.0 69.067269849 0.7975851341529313 0.6122768711267029
318.0 346.536888394 0.7214514893857312 0.41321764331741107
319.0 0.0 0.0 0.0
320.0 646.898088749 0.5013762869507365 0.5458048273476023
321.0 0.0 0.0 0.0
322.0 29.255077240000002 0.7779703144903524 0.6077032867601625
323.0 305.6035667620001 0.7790706438014843 0.580606301741596
324.0 33.976917233 0.9400041098339704 0.8754142041827044
325.0 234.15698115499998 0.3450994716682558 0.20078764415032674
326.0 74.066855479 0.9157298161003083 0.8271946283176195
327.0 1486.8652893010005 0.3444516310452977 0.49239615901104355
328.0 532.717532773 0.391190658222733 0.14157417049258444
329.0 11.646006706999998 0.5518365739447108 0.305300892085489
330.0 278.669551839 0.7739309989020733 0.49934033608007705
331.0 133.573242319 0.4789354470984377 0.13868173569178094
332.0 0.0 0.0 0.0
333.0 42.052067719 0.6405494291763395 0.4263511539717848
334.0 704.351163052 0.2071622387774818 0.4191181320311092
335.0 1961.457665883999 0.1350341291755427 0.25250893823756554
336.0 1195.9351617760005 0.6658331312507774 0.5636929413151321
337.0 153.78745707599998 0.7903030038854738 0.6058248684185369
338.0 40.006271447 0.9129542612298458 0.8695133008862753
339.0 2468.3182834969994 0.7763339646607307 0.7860557789470162
340.0 181.68751862400003 0.7136036957713031 0.5458611907980638
341.0 0.0 0.0 0.0
342.0 116.520764274 0.13167594143660866 0.10012192059569186
343.0 0.0 0.0 0.0
344.0 262.71395046900005 0.5980844817249845 0.34555788622059846
345.0 0.0 0.0 0.0
346.0 1276.4257393820005 0.7115980151853606 0.7254861657045999
347.0 2285.4052897019974 0.22861479662067105 0.5558569812746899
348.0 0.0 0.0 0.0
349.0 203.839405296 0.8825491779416732 0.7660060161489578
251.0 2520.419587147002 0.5846385197690279 0.3831879799445749
252.0 0.0 0.0 0.0
253.0 954.4115502790002 0.6396171689558616 0.39448956821838943
254.0 187.98938530199996 0.5769738605015357 0.4391304715135105
255.0 0.0 0.0 0.0
256.0 0.0 0.0 0.0
257.0 655.4952292119999 0.6883675020205406 0.5761437992685658
258.0 635.3728244090005 0.8402818653334393 0.7559785363523563
259.0 274.36581892900006 0.37438286327638226 0.36694161727237207
260.0 1078.957487976 0.5767573503165597 0.5390245759883507
261.0 0.0 0.0 0.0
262.0 1472.4915925829996 0.3158525883396764 0.11825371341318358
263.0 717.8938559219998 0.7567594610736315 0.5824673279892526
264.0 1323.9660757739994 0.7824011780032408 0.45966505206051794
265.0 340.34906570600015 0.7348889876359627 0.5654186686993672
266.0 438.61268294000007 0.6646627832623052 0.6172082761653115
267.0 0.0 0.0 0.0
268.0 0.0 0.0 0.0
269.0 596.9549592229996 0.7093152850595876 0.4690231057664075
270.0 0.0 0.0 0.0
271.0 929.7082825439996 0.44794813074259976 0.5407065710222354
272.0 994.2372764500004 0.7276151912762607 0.219306443419019
273.0 1509.0531346509997 0.5959618596919379 0.22020504498993762
274.0 962.5147837919993 0.4073862583406453 0.528551442917032
275.0 406.373118346 0.2187287365738854 0.19548987028410703
276.0 0.0 0.9393029668190432 0.8721633235904547
277.0 0.0 0.0 0.0
278.0 1020.4993497730006 0.23577525491188436 0.15234499763749237
279.0 635.8473592359999 0.290325044931037 0.23551239069617735
280.0 0.0 0.0 0.0
281.0 2669.9773134620023 0.4455238800607293 0.26226652180951116
282.0 869.8157891620002 0.3678755554568485 0.16557714503012708
283.0 1088.5375909130003 0.5850123477579862 0.2955612307502545
284.0 66.05364477500001 0.3998626357251806 0.15586344389675735
285.0 90.44291410100001 0.8205900755045926 0.687736415757533
286.0 1780.3915152559982 0.4357588906337594 0.24941089622003176
287.0 237.682093725 0.37687750006657583 0.43160530308945955
288.0 128.276778901 0.5990592763546194 0.3594459787575765
289.0 1228.7966598679993 0.17191872638658418 0.3880306324930364
290.0 277.59507613 0.5028680435762461 0.37230416882307815
291.0 1856.6545604250002 0.7156939311397582 0.5828359351214485
292.0 0.0 0.0 0.0
293.0 1204.2756798559992 0.6585035943581714 0.4536187917348309
294.0 84.470091825 0.9230531162073072 0.8391310490626488
295.0 24.616497426000002 0.8100901293999138 0.6388171292881496
296.0 1774.2213621290005 0.2975446119581513 0.28934830002440926
297.0 0.0 0.0 0.0
298.0 1.232814168 0.7015333649174237 0.49722111622670706
299.0 470.44237292099996 0.6364880612536523 0.6104462647291754
300.0 0.0 0.0 0.0
301.0 473.9719561100001 0.5127921515060463 0.39228512106689345
302.0 0.0 0.0 0.0
303.0 998.9265044749999 0.7145482296633076 0.5804491447914102
304.0 0.0 0.0 0.0
305.0 0.0 0.0 0.0
306.0 1668.2242078149998 0.5453993444566527 0.22966049535645677
307.0 1739.791687563998 0.339688859470749 0.6357833870529707
308.0 750.3108405410002 0.32719781330695563 0.4070058541577666
309.0 1708.0159207460006 0.15231127935212263 0.12668638642683694
310.0 263.758933425 0.9041952317128141 0.8227440915235886
311.0 195.5112026289999 0.5842125721629166 0.2330673104127662
312.0 198.41185791199993 0.6091706457468674 0.40866343659485493
313.0 20.452809614 0.7113835075534717 0.5022172652043589
314.0 0.0 0.0 0.0
315.0 0.0 0.0 0.0
316.0 916.4489097019999 0.6431207966630699 0.4048828291564347
317.0 1257.3788510120005 0.23205719426080534 0.12596786382124295
318.0 1584.2827307520004 0.055635849613900425 0.31904647704982025
319.0 157.77258827599996 0.7478591552482727 0.5812577964241592
320.0 385.69205670600013 0.6156814456652049 0.6818105392331248
321.0 11.723957995000001 0.31463924403898036 0.09714681536179819
322.0 866.3103360749999 0.9372181511510451 0.8675110958984134
323.0 1816.253475943 0.5572134105638483 0.35305121014158874
324.0 106.685703757 0.17443693022022608 0.4388051012865745
325.0 806.2463243029996 0.5407785779907718 0.29163694477505714
326.0 2128.8202501550018 0.2572921672395433 0.6469088708251239
327.0 0.0 0.0 0.0
328.0 163.978922508 0.5895727638471395 0.32496807407204586
329.0 350.064362974 0.5039753960011815 0.660339453419546
330.0 0.0 0.0 0.0
331.0 1149.7889084999995 0.8458643336295169 0.46780754828302357
332.0 274.694973348 0.7205325529731246 0.5178553594045592
333.0 690.3427845000003 0.3047870775239948 0.1664623756603878
334.0 19.852244547999998 0.7168021285728626 0.5139236049695028
335.0 8.691575967999999 0.3185071375468218 0.1636364089005083
336.0 147.65528229799997 0.18858069427324056 0.44116754358303717
337.0 1731.3408605809989 0.7113896550006861 0.5695373492494681
338.0 729.2486912339997 0.15837241985935074 0.3026141289840111
339.0 0.0 0.0 0.0
340.0 260.52102525600003 0.5919989697664777 0.4674185087304138
341.0 209.57341680000002 0.7343005868268113 0.5305487316217438
342.0 0.0 0.4916069751282024 0.2733140187982308
343.0 157.42255839200004 0.36218800524991324 0.6616772164363325
344.0 927.0403104550005 0.6904876369660883 0.6073755736186632
345.0 18.334121767000003 0.30013911397074355 0.1924214065256241
346.0 119.37826543700001 0.5304875108909256 0.3958800534903366
347.0 0.0 0.0 0.0
348.0 1652.2238749009998 0.130486300125547 0.47525587890717214
349.0 1070.4355381730004 0.20511884920114737 0.3814920708602814
251.0 120.253147084 0.5004557358037438 0.23495880829860105
252.0 9.0287527 0.7301041856424071 0.5720726685421103
253.0 0.0 0.0 0.0
254.0 227.474290399 0.6122522282729135 0.3863118126732582
255.0 580.0105488060003 0.3105524998132022 0.1878910174290508
256.0 223.98250956 0.7653360523505672 0.672913218351594
257.0 21.694319541 0.19757251112279803 0.04370087571836358
258.0 1924.4279681110004 0.2708140156346211 0.1612099548898046
259.0 0.0 0.0 0.0
260.0 119.437998394 0.7721584596220521 0.562860023665493
261.0 0.0 0.0 0.0
262.0 1107.5932546300007 0.3338367733388567 0.49492910252913375
263.0 280.535271282 0.4338770785679136 0.23869818819209257
264.0 0.0 0.0 0.0
265.0 1061.9304858369992 0.1169972282136921 0.3836012514994646
266.0 580.7732055769999 0.6477046262112137 0.4514015593087131
267.0 1744.247777528999 0.320750966150791 0.3130281162316209
268.0 636.5405966720001 0.5597741734267646 0.5902967939160705
269.0 9.65869701 0.6422479265228342 0.429741092064174
270.0 842.445852757 0.6182794323198161 0.4437969370915293
271.0 1013.9295140710002 0.5914821851798879 0.42521398158458196
272.0 0.0 0.0 0.0
273.0 770.8178437559998 0.847941168844878 0.7073072767689753
274.0 0.0 0.0 0.0
275.0 1893.2886713839998 0.38657317523701457 0.3085926396880874
276.0 1335.661044684001 0.7426215024771979 0.3337190847721551
277.0 18.709982886 0.7395505683974563 0.5892921463578188
278.0 1023.8182721640003 0.3671474360540271 0.22023728763405684
279.0 2902.3448677570004 0.3614843001230452 0.42779238227821803
280.0 605.592801263 0.6584631566560786 0.5087125569847532
281.0 0.0 0.0 0.0
282.0 884.6234403269999 0.33870063385971555 0.27182308989445697
283.0 354.90211383099995 0.39901941138799923 0.3255740164791607
284.0 1294.604314693 0.18434998665447527 0.4463998721325339
285.0 284.4228880749999 0.6505348335841356 0.5013457520754354
286.0 1016.6735540889998 0.573783476223002 0.36328750447241437
287.0 9.495867449999999 0.8996232584720555 0.7970038171375723
288.0 1235.406040381 0.6817363554820565 0.24876996921097103
289.0 0.0 0.0 0.0
290.0 0.0 0.0 0.0
291.0 298.345551271 0.24867214484300265 0.31213547248653817
292.0 882.8077471800005 0.04507729827917609 0.08636884250458673
293.0 0.0 0.0 0.0
294.0 617.7328116359998 0.613274327789483 0.5149529365223006
295.0 751.7430848129998 0.08124546085396613 0.16547873061787985
296.0 0.0 0.0 0.0
297.0 32.198833931 0.8891792183824385 0.7897582454320875
298.0 363.54273231400003 0.5963219590309586 0.710175639949539
299.0 0.0 0.0 0.0
300.0 0.0 0.0 0.0
301.0 2543.78504116 0.5439816634580509 0.48937933299783937
302.0 0.0 0.0 0.0
303.0 0.0 0.0 0.0
304.0 628.8391863800002 0.26926443930724503 0.2542754613777941
305.0 0.0 0.0 0.0
306.0 0.0 0.0 0.0
307.0 1154.2220606149997 0.5191584647996456 0.5324796615958057
308.0 0.0 0.0 0.0
309.0 152.889578579 0.20329479403541512 0.04058740170176752
310.0 1277.5514729679996 0.4254296020001474 0.42468667479627653
311.0 142.853298612 0.7652740180170117 0.6125178195729717
312.0 26.211783604999997 0.9564858913234211 0.9217010932287301
313.0 0.0 0.0 0.0
314.0 0.0 0.0 0.0
315.0 151.86687818400006 0.6782561021582401 0.4459445798720279
316.0 1121.7547251929996 0.15995148366751188 0.2383513498988705
317.0 371.1132372519999 0.25079062510421524 0.45528411021377224
318.0 358.2055709780001 0.42880226297955637 0.22381326939380491
319.0 1281.3209082400012 0.5042602207454333 0.08078730796388987
320.0 0.0 0.0 0.0
321.0 0.0 0.0 0.0
322.0 1369.320421977 0.24127304765008636 0.5421321019743334
323.0 476.5293610080001 0.6363443317555362 0.39688548040157456
324.0 245.32126037600003 0.30443874538566024 0.17570490208728096
325.0 0.0 0.0 0.0
326.0 67.756942855 0.21280014282432158 0.15816384855904003
327.0 330.046543956 0.6607579285142656 0.4460472881105462
328.0 1420.2193540399996 0.2256292019238038 0.10166162404661773
329.0 1898.9463721489997 0.361736226845704 0.5321149203177562
330.0 122.71677661299995 0.8304928200277467 0.7015431332517466
331.0 257.15555110300005 0.42438295093058875 0.19604994115486962
332.0 368.58814324300005 0.8524909907878268 0.8304615984567687
333.0 0.0 0.0 0.0
334.0 133.46439885 0.9101843693686009 0.8173941693104688
335.0 768.3799526700003 0.3723432339604401 0.21908623416306303
336.0 0.0 0.0 0.0
337.0 4.8381427 0.865084090270049 0.7364620897847438
338.0 55.879985838 0.3602425077635691 0.1655397889954198
339.0 0.0 0.0 0.0
340.0 75.687911318 0.7071800739546659 0.545771658318091
341.0 308.95163552100007 0.5893137368729893 0.363027474706104
342.0 943.0950133110006 0.4241810026320161 0.2732263803721339
343.0 102.89197418200001 0.6830130149356458 0.4612168005233233
344.0 864.3809475630004 0.09143665198513327 0.4650165260885675
345.0 170.06099783900007 0.5251077436601279 0.2545978365591712
346.0 997.1608172100005 0.9212574471628971 0.8048560376800624
347.0 88.42981952599999 0.8982661401546699 0.8181281787879774
348.0 463.53075970999987 0.4358704861742443 0.4968236373230528
349.0 0.0 0.0 0.0
251.0 0.0 0.0 0.0
252.0 41.150211384 0.8252301107527014 0.6725687694135143
253.0 0.0 0.0 0.0
254.0 161.922186583 0.891408819196846 0.762101534114712
255.0 2062.3603627069992 0.3471823469062079 0.3358794779076654
256.0 1003.3452091279995 0.5276407543613014 0.5929885182168091
257.0 832.414128489 0.7185536697867719 0.14167426701597766
258.0 362.30523644800013 0.5700138950020032 0.33548413110886804
259.0 0.0 0.0 0.0
260.0 3025.6140660310007 0.17442060173772583 0.33257120710759647
261.0 124.20515829499999 0.8422440794702468 0.7113534215005485
262.0 29.414958827999996 0.561809395317533 0.37490878666905614
263.0 0.0 0.0 0.0
264.0 1932.4701228209997 0.4600264731462867 0.293885330892791
265.0 0.0 0.0 0.0
266.0 217.23225331800003 0.8476293779271346 0.78226278239877
267.0 573.6600551739998 0.2336953208103465 0.2652725291701482
268.0 1491.571392187001 0.43637078775887705 0.08832441019969339
269.0 226.3986915610001 0.4165278813388332 0.37159875861546565
270.0 987.9357057449994 0.09274722130862754 0.3824226373109868
271.0 1737.0887679069995 0.586210893080089 0.4151071108404676
272.0 252.232850186 0.1262899264520575 0.6231233298131384
273.0 533.5474389999999 0.045919252977334485 0.2820089470586786
274.0 0.0 0.0 0.0
275.0 0.0 0.0 0.0
276.0 1694.5222295919991 0.3457253069924156 0.23639104605518813
277.0 1136.857045528 0.5325034364150016 0.3884591563059836
278.0 166.20730750799999 0.9147652788997512 0.8301825360843996
279.0 2530.5212623529974 0.22962165408554583 0.26499600679756863
280.0 1032.7555119189994 0.19323544757915898 0.38209135804377314
281.0 0.0 0.0 0.0
282.0 0.0 0.0 0.0
283.0 1024.6819692499998 0.4481655936029643 0.599139253175679
284.0 160.42262503 0.22789515068322402 0.15539328795656726
285.0 0.0 0.0 0.0
286.0 105.984151621 0.7277033788795462 0.5382414672418835
287.0 879.8472086809999 0.36344705960959056 0.3331811972283025
288.0 2138.738218852999 0.2519711934640837 0.26099211858003935
289.0 1585.284473819001 0.4578296429090873 0.2533671027527499
290.0 158.945740376 0.45500727912089234 0.24865305679629815
291.0 15.113642499 0.9027582376305323 0.8015064223773534
292.0 1229.4426675330003 0.607562204824601 0.16692525784602807
293.0 0.0 0.0 0.0
294.0 120.911967203 0.42339888286164273 0.2024211268707531
295.0 0.0 0.0 0.0
296.0 0.0 0.0 0.0
297.0 383.56746727899997 0.5354491718556708 0.34139206794470484
298.0 1016.06497714 0.6610516167554017 0.7073870509088865
299.0 366.83775293300005 0.6800700654649182 0.5542519149819995
300.0 160.37196321600004 0.4265996773412016 0.25866099656645164
301.0 0.0 0.0 0.0
302.0 0.0 0.0 0.0
303.0 0.0 0.0 0.0
304.0 713.9599990260001 0.691387862651335 0.6926455669709286
305.0 1227.9936669209997 0.7004248685989718 0.1790094774972785
306.0 1558.7709792279984 0.49410421900789064 0.32138027584225887
307.0 1160.387210433 0.4585967906843933 0.3564169069712326
308.0 308.73596383500006 0.37763392882664043 0.2714120459134471
309.0 780.7270945530001 0.03071688916180825 0.3551186115207079
310.0 781.6591619310002 0.30958923617996176 0.15592350480444642
311.0 809.9027916660001 0.6538427354308158 0.5781829398989091
312.0 193.05484925300004 0.6496616827238346 0.34887514492596655
313.0 839.6210891829999 0.47189745623339824 0.4793418667312209
314.0 542.2581590310001 0.48999049893378105 0.1182732774619182
315.0 301.65118766700004 0.5694579638292667 0.31885042250399037
316.0 660.6188739509998 0.5580904473104211 0.11232570506752299
317.0 659.5761510210002 0.5216628224623875 0.4630151489410815
318.0 249.16058343499998 0.7114831251341639 0.529072698327726
319.0 0.0 0.0 0.0
320.0 314.9184483690001 0.6671375420510942 0.4874035803882464
321.0 0.0 0.0 0.0
322.0 0.0 0.0 0.0
323.0 494.925127358 0.6246230061894865 0.42585320882964695
324.0 344.66448290299996 0.8882937689118524 0.8359108065175361
325.0 44.31678302699999 0.45390201949835235 0.28402265798331894
326.0 70.850824456 0.8885652631390079 0.7799275430765923
327.0 90.08870914299999 0.6068237770513042 0.391778898955954
328.0 529.7316353660001 0.8487757527966886 0.7108039400593039
329.0 888.9439803300005 0.8877848609578765 0.6526541072120723
330.0 161.893092768 0.8771673303318586 0.8507210184772576
331.0 0.0 0.0 0.0
332.0 0.0 0.0 0.0
333.0 0.0 0.0 0.0
334.0 297.8667326960002 0.7290368777249477 0.5119014020347905
335.0 19.730241066999998 0.8359147607602864 0.6840428534586424
336.0 502.075529734 0.4689712460278577 0.4711157801175555
337.0 213.42398323800006 0.2658698866497211 0.14022436889457354
338.0 34.668824997 0.606204352673186 0.38369340538652247
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 158.24227106 0.7114222204766378 0.5223371068544368
342.0 824.1749829329999 0.5463101231740365 0.4936450484854946
343.0 288.939197432 0.6265802105934855 0.4017432082139312
344.0 925.4265624219998 0.5489363652410515 0.6957030353975294
345.0 1338.7199201799997 0.5005448627165615 0.1896006608973389
346.0 0.0 0.0 0.0
347.0 0.0 0.0 0.0
348.0 998.2115579780007 0.658719337591936 0.530420925002513
349.0 138.33953746999998 0.8072802032348476 0.6537211834847542
251.0 1385.9929431300013 0.04469426017343478 0.008865372004767554
252.0 297.60586408099994 0.44911587593005964 0.1518277943968228
253.0 1287.6762252460005 0.14882607687535807 0.5180084511723693
254.0 287.4635698119999 0.6482004382502856 0.1422838829855456
255.0 1554.403845304002 0.33219495235450835 0.18734586882456955
256.0 1383.1037598550006 0.20244703996032556 0.30484459043326256
257.0 281.76708772999996 0.2318349547772215 0.21397568476688864
258.0 3.04734835 0.9376216067043799 0.8688544721796659
259.0 30.431959531999997 0.2849212455624051 0.12695796906983237
260.0 0.0 0.0 0.0
261.0 352.70165868700013 0.4252179129099594 0.5805535436826998
262.0 0.0 0.0 0.0
263.0 1279.4293375749996 0.40173736274399613 0.6268742295928951
264.0 1008.0234420119997 0.21759632844743154 0.13554167779689333
265.0 70.493966403 0.6499800222674698 0.4934857883548511
266.0 0.0 0.0 0.0
267.0 993.8652087599999 0.5241660131162319 0.4361279751289521
268.0 1279.990417831 0.48297664407413143 0.21881423200692987
269.0 0.0 0.0 0.0
270.0 1387.4755281129999 0.3460808837061192 0.32084265978747323
271.0 963.3433198509991 0.8048476523467236 0.6850487230701184
272.0 2268.3377031850023 0.45533291603255255 0.41901416882312764
273.0 0.0 0.0 0.0
274.0 322.83041700000007 0.6148083011915916 0.38022037779824913
275.0 0.0 0.0 0.0
276.0 13.193320939 0.7393793331953107 0.5586683735778407
277.0 198.15245974900006 0.8963856877753983 0.760324614376011
278.0 0.0 0.0 0.0
279.0 524.3793051030001 0.6281898628202816 0.42926088380458927
280.0 0.0 0.0 0.0
281.0 163.23214126599999 0.5587487902168318 0.2972377448367486
282.0 402.7747089960001 0.6992283029358817 0.28320521516799096
283.0 0.0 0.0 0.0
284.0 957.2205965000004 0.40741451829341924 0.7142989883857903
285.0 87.524200002 0.6643216523688497 0.4406317371789473
286.0 727.1420359669996 0.43747925508939917 0.21863211530148766
287.0 847.3871395709997 0.10514723192687064 0.06539652529444889
288.0 54.108801881999995 0.06570895680299829 0.12585609124731945
289.0 405.92828713600005 0.8891662339002969 0.7756205246002659
290.0 547.4739716549997 0.3240634936910526 0.19813294449914762
291.0 827.8555549090003 0.1826081058808507 0.27601075275474557
292.0 0.0 0.0 0.0
293.0 0.0 0.0 0.0
294.0 3.36880175 0.025426932921351165 0.0030504044958106053
295.0 136.54618038000004 0.5986103087792057 0.3081115384087326
296.0 1151.5619640270002 0.47936092697624527 0.3423147548148869
297.0 0.0 0.0 0.0
298.0 269.36400903800006 0.6343856650405673 0.4091202381793214
299.0 144.12614358099998 0.5350317570407334 0.28081484307424376
300.0 0.0 0.0 0.0
301.0 469.0053342010001 0.31256620571215094 0.6225512032995324
302.0 206.27140319 0.34591412350610407 0.5322020096130928
303.0 701.0123031349997 0.29804006770234215 0.17203372835497358
304.0 0.0 0.0 0.0
305.0 1517.4917564979987 0.24932351349456852 0.059814558631166484
306.0 2616.5022451280033 0.20894843215825487 0.2328221764838891
307.0 539.265366925 0.637128178575651 0.5410439889446287
308.0 428.7922145330002 0.6652590010192571 0.37981619644616776
309.0 0.0 0.0 0.0
310.0 1745.4696492289997 0.3201618367422515 0.2743001912616299
311.0 93.93377984400004 0.48345649735214075 0.3824455460780341
312.0 95.11429238800001 0.7585131077535258 0.5594049064742296
313.0 639.945965981 0.6735106830273381 0.5818096663382668
314.0 905.755408896 0.6518744624301154 0.25909606524064055
315.0 109.69348181699996 0.9046131778806606 0.8093127682437146
316.0 3140.0424386179952 0.2576122295086707 0.4060198903703577
317.0 0.0 0.0 0.0
318.0 0.0 0.0 0.0
319.0 910.0448666279996 0.3481170801981163 0.21973642723086254
320.0 502.4096556169999 0.39294938278194286 0.18048143868582053
321.0 1150.3610639680005 0.5405282855949423 0.4409450524456951
322.0 0.0 0.0 0.0
323.0 700.0198877840002 0.4553028143029965 0.2768662079084819
324.0 436.81325450399993 0.619646954347154 0.45606561425437186
325.0 0.0 0.0 0.0
326.0 0.0 0.0 0.0
327.0 1.66424859 0.7954991729752915 0.6259822400627207
328.0 123.45621423699998 0.37484575984149443 0.23526892332580576
329.0 110.128561282 0.5255043827039199 0.2703860497685456
330.0 865.4663378590001 0.698472618363263 0.22353525504468644
331.0 65.10420343 0.7547000219248741 0.4340579055018459
332.0 815.9331214079998 0.7336102858447705 0.5965947795763614
333.0 636.5141299180001 0.6595402517513538 0.41091177032071574
334.0 37.77383394100001 0.6059020072686555 0.5721251259848098
335.0 0.0 0.0 0.0
336.0 959.6960196360002 0.8091686543389803 0.7370332111839947
337.0 0.0 0.0 0.0
338.0 337.827301035 0.446652643652603 0.6717681706923153
339.0 0.0 0.0 0.0
340.0 3170.443402459999 0.41187799896246385 0.08061915911428444
341.0 625.7937053249998 0.23916837351840586 0.091210865220247
342.0 2874.327732728003 0.5620866748670779 0.07745073628923918
343.0 796.270865792 0.6255721920297397 0.47630490423593425
344.0 0.0 0.0 0.0
345.0 138.53414634500004 0.7564994412047724 0.5806717029163426
346.0 0.0 0.0 0.0
347.0 71.532267446 0.49934242808608154 0.3099729549233956
348.0 0.0 0.0 0.0
349.0 297.6154983599999 0.8278937278636356 0.6916711323222364
251.0 1283.933242688 0.5656919456946878 0.29347909021370194
252.0 514.4454055319999 0.8083680219531794 0.3568304181371588
253.0 907.9910725540003 0.5081964412966392 0.5791212164402787
254.0 930.4097758089998 0.6173456046363213 0.43627091645841776
255.0 1394.0324720600006 0.393031462627478 0.37554487353099153
256.0 1947.5715975969986 0.09773138752376494 0.29272697551132265
257.0 1271.6646233120002 0.4311368992455473 0.20722464766265553
258.0 0.0 0.0 0.0
259.0 1076.8150417249997 0.44920902802510865 0.24345083048565203
260.0 0.0 0.0 0.0
261.0 1292.4784201589998 0.4542615671688731 0.6040838375775219
262.0 793.2265648570005 0.7268195175170443 0.5274473830055746
263.0 2102.923826548999 0.5200509263229995 0.37122660610382324
264.0 0.0 0.0 0.0
265.0 0.0 0.0 0.0
266.0 0.0 0.0 0.0
267.0 1136.8347181780005 0.5424666309674603 0.20333671502322798
268.0 1702.7693044459995 0.5927939556965136 0.5122558314449311
269.0 332.4113754280001 0.39981404645502816 0.3224805346749968
270.0 0.0 0.0 0.0
271.0 0.0 0.891998636022436 0.7833347001609534
272.0 1027.2051680960003 0.47373909468964726 0.7711711402186399
273.0 1800.9359673859994 0.4573298712390819 0.4359692185073133
274.0 251.10716282500005 0.5471749138142936 0.5564393656795895
275.0 96.592831819 0.6998814478731193 0.4961596444705016
276.0 105.96078052 0.4966796814629957 0.2955495194530046
277.0 1947.7793697240006 0.35053295400328033 0.6479245407208356
278.0 0.0 0.0 0.0
279.0 284.25091897199997 0.7707313828416783 0.5811823316523459
280.0 790.0302126270004 0.5804319888770572 0.38885940622140125
281.0 114.28011599100002 0.09782702946824373 0.10015930032312775
282.0 60.762859714 0.8590366944809921 0.7292509459199745
283.0 0.0 0.0 0.0
284.0 0.0 0.0 0.0
285.0 499.7627501379999 0.5493709389849539 0.3032710951981503
286.0 0.0 0.0 0.0
287.0 1396.0268311310015 0.4687541600398452 0.3357098716630944
288.0 1119.549741526 0.22749052006377599 0.49560054437686973
289.0 2074.9886263319986 0.44167123722805907 0.4389452198172274
290.0 44.301797218000004 0.5339499484072624 0.3526455421866643
291.0 96.39228652999998 0.6551722933168543 0.6491041441159089
292.0 672.8208436970003 0.44609366695635577 0.4312870386031254
293.0 1226.883437705 0.2930906325200694 0.29626971058084245
294.0 36.08511536299999 0.8753819721065788 0.7710212149691934
295.0 1606.8244053019994 0.8034666116828779 0.5781484100372044
296.0 2207.788633871999 0.4780499227570419 0.513300926862319
297.0 1316.3112828029991 0.7044096337014119 0.748429312473682
298.0 26.317775351 0.9230051466203288 0.8492023380228154
299.0 78.70718533299998 0.8855653588123388 0.763563862353762
300.0 0.0 0.0 0.0
301.0 512.5841607709999 0.3656516928202588 0.43295291038270306
302.0 275.5596934009999 0.6665308308120201 0.5012306556534037
303.0 0.0 0.0 0.0
304.0 0.0 0.0 0.0
305.0 185.19081514800004 0.8397666398274889 0.7899564703786255
306.0 0.0 0.0 0.0
307.0 2308.013101308001 0.606581074992512 0.7315281543207222
308.0 0.0 0.0 0.0
309.0 0.0 0.0 0.0
310.0 169.609752678 0.13397065644007217 0.4893377417989108
311.0 74.778174253 0.6096692877789097 0.581007053224271
312.0 1073.4055516359995 0.49926403330563635 0.2845510653580198
313.0 99.01940649400002 0.49578915998768414 0.6031364968645615
314.0 0.0 0.0 0.0
315.0 630.6083189299999 0.8324174823640844 0.7495188864899395
316.0 30.690292269 0.8760021168130426 0.7584639731437238
317.0 1065.7031462319997 0.5827065692888944 0.6612195788335449
318.0 646.2128133919995 0.5846959610516111 0.689414766948809
319.0 445.156298516 0.6842645389066682 0.5592076459684772
320.0 0.0 0.0 0.0
321.0 417.03213691400015 0.62683298904429 0.7255282716673822
322.0 889.1370177850001 0.3541184254461454 0.29388961826571497
323.0 666.7383846130003 0.6396026716702412 0.4414141877080448
324.0 2.0751812579999998 0.7781604870549292 0.5948864032515928
325.0 394.196365081 0.24336704695102673 0.2940766912231268
326.0 268.8844469239999 0.6421021430035687 0.45973591802872493
327.0 2.939468063 0.8540501902491536 0.7236481438096533
328.0 330.535061983 0.7955788508676656 0.6560784742462594
329.0 509.4756288689999 0.6878639657510505 0.7408420397805666
330.0 457.54125438700015 0.7642917275937933 0.5826767595308537
331.0 0.0 0.0 0.0
332.0 6.704249499 0.18929833894304696 0.08605665014404812
333.0 532.8523962940001 0.28207940155849537 0.15932533496882886
334.0 786.6798762130004 0.1396354588644443 0.43087554109552384
335.0 0.0 0.0 0.0
336.0 2.76838009 0.5196867197134095 0.3201869607095412
337.0 17.15876276 0.8309964061889562 0.6804610968844913
338.0 190.90119959300003 0.5336269041838824 0.6318250875756064
339.0 489.62342408400013 0.16463436264059741 0.5566010927871131
340.0 57.305001639 0.9411571822645058 0.8758022994312648
341.0 107.948893812 0.1714690211309493 0.019661355573386757
342.0 333.534234876 0.6704946308274957 0.5710867170414392
343.0 678.3978937979997 0.6551410802110079 0.4649610083693398
344.0 86.868599818 0.553917131220774 0.43782743051854334
345.0 0.0 0.0 0.0
346.0 391.982228181 0.7718016747399171 0.615602878575446
347.0 0.0 0.0 0.0
348.0 1507.3412095730007 0.4492321710726764 0.44779341428117336
349.0 12.852878528000002 0.5079269681867667 0.31371240788922655
251.0 279.69355833700007 0.7799401776563438 0.7067747824036555
252.0 51.14600266600001 0.7845008639980098 0.6452917541183026
253.0 185.42793621700002 0.16847568764937573 0.06296790808879117
254.0 8.84392663 0.8993948883817314 0.7966627082779164
255.0 0.0 0.0 0.0
256.0 0.0 0.0 0.0
257.0 1690.9113813340005 0.06058050274282465 0.5105703983486697
258.0 36.362169713 0.7959306721460662 0.6277300944181948
259.0 164.757562256 0.2466422604048625 0.5768833484633806
260.0 0.0 0.0 0.0
261.0 1211.784170633001 0.5289329821523742 0.6452643410953864
262.0 831.387040353 0.6348666580573222 0.7427743093367568
263.0 574.5906279969998 0.3202819755134386 0.0463503360957188
264.0 1034.4370394910002 0.5127827651606888 0.2387961319384229
265.0 0.0 0.0 0.0
266.0 238.83701145599997 0.7437667412376796 0.5549163030431218
267.0 1488.0543792200008 0.127730243605303 0.06620117371179363
268.0 1145.6800856069995 0.4477942840421691 0.24918160595233224
269.0 0.0 0.0 0.0
270.0 352.29449851300006 0.7323854271729717 0.5035105833374508
271.0 0.0 0.0 0.0
272.0 1564.459715720001 0.4578396149439834 0.24581264357480037
273.0 27.420374057 0.8572363779875432 0.7267114541948941
274.0 0.0 0.0 0.0
275.0 0.0 0.0 0.0
276.0 193.90626693000002 0.5346620112460554 0.2935846602392956
277.0 870.3345062539997 0.6053947172036445 0.5542346177155204
278.0 582.4390621270004 0.6895563213502834 0.5343699529598739
279.0 687.0980227039998 0.5923911041487868 0.577465260284597
280.0 449.88814056900026 0.833110639201756 0.7173770887212949
281.0 0.0 0.0 0.0
282.0 610.9533609569997 0.6712442835412976 0.7085895469365966
283.0 1247.03430252 0.6325801632111655 0.5390535079637426
284.0 0.0 0.0 0.0
285.0 706.6146386010004 0.5942427697621642 0.3908930281962431
286.0 1699.6174178639992 0.49651633984251964 0.6364631240900698
287.0 589.7564236430002 0.45577144260600044 0.17349733783239452
288.0 675.477944062 0.4021806135616395 0.38399071773867977
289.0 0.0 0.0 0.0
290.0 499.446273676 0.5188409605399121 0.6127589981281815
291.0 363.12112626199985 0.439717241971695 0.22933921512813948
292.0 298.0879723439999 0.5040202363899223 0.3842686027304362
293.0 757.5133823129999 0.5442467569542699 0.4911412571291656
294.0 0.0 0.0 0.0
295.0 436.62199973999986 0.7419536768977155 0.7628006986982794
296.0 729.5244926440002 0.07500828127160446 0.18870790484049968
297.0 1803.399712053 0.6549743820544354 0.6087874280811536
298.0 0.0 0.0 0.0
299.0 7.825259028 0.8027905899585066 0.6270505367355313
300.0 39.363975375 0.5945339114504766 0.37025137834944444
301.0 682.3329324440006 0.3280670438358244 0.11392209255002228
302.0 909.9934728659997 0.25905096867219857 0.4494742032725822
303.0 0.0 0.0 0.0
304.0 1532.578875399001 0.42130186347522947 0.46388355072270343
305.0 668.7542328230002 0.35704449780227393 0.379789140162966
306.0 469.36493793000017 0.35099352536463263 0.5292168214204096
307.0 971.0637581749994 0.6469844651146976 0.4239236184121338
308.0 545.3922759990002 0.19305911894787847 0.28638514355694045
309.0 1327.7998423180006 0.316237620437746 0.7668376653449693
310.0 604.4639673190004 0.850482518733383 0.7187823408672332
311.0 585.3103512609998 0.7618528690350486 0.598001858038263
312.0 279.409417245 0.45814869049777984 0.2729116949341654
313.0 696.1419781960001 0.8857291510478835 0.7721923785185314
314.0 326.34356121199994 0.5519215243894443 0.47083187075808425
315.0 0.0 0.0 0.0
316.0 0.0 0.0 0.0
317.0 70.19634250600001 0.9545464056224561 0.9039082914517041
318.0 91.546817785 0.33597239159875747 0.6840710333315628
319.0 127.33170772100003 0.451039728799251 0.26669109414030706
320.0 0.0 0.0 0.0
321.0 0.0 0.0 0.0
322.0 515.9112312099999 0.47368707771107604 0.418594651435241
323.0 1486.8371288350002 0.4309823152826778 0.46313642031354346
324.0 1174.5126321149999 0.10357615387789113 0.1405354446283318
325.0 701.5873867299997 0.6850309809206785 0.4690435001713865
326.0 120.34882057600002 0.4066654202690014 0.2246158925974941
327.0 124.646872908 0.9167796903848433 0.8299959408559792
328.0 1026.801256955 0.34879597102071 0.4866546655181775
329.0 1946.7000143819978 0.5539937945266 0.5455798260038089
330.0 0.0 0.0 0.0
331.0 0.0 0.0 0.0
332.0 881.4176677650001 0.0958102634495494 0.6403368038468867
333.0 0.0 0.0 0.0
334.0 0.0 0.0 0.0
335.0 171.87393358700004 0.3274568942357065 0.15302031377227235
336.0 342.66546700099997 0.5800163864485508 0.5618644162898935
337.0 1337.9478076050002 0.2628278768178498 0.6901931786382558
338.0 0.0 0.0 0.0
339.0 1480.7800298889993 0.5695685953465696 0.6125055781693338
340.0 1030.7909494179996 0.6449605075985125 0.502892115678962
341.0 1021.2485552539994 0.5623805677052134 0.42706501983417283
342.0 0.0 0.0 0.0
343.0 0.0 0.0 0.0
344.0 1198.2896432450002 0.46384666612427605 0.0920394572459728
345.0 163.57816930199996 0.4540084681283462 0.48895187009074104
346.0 117.48325083 0.7227454065918656 0.7792327965058544
347.0 0.0 0.0 0.0
348.0 310.189052061 0.5561455556643913 0.2175034269539867
349.0 517.3853517829997 0.7246987180845119 0.42289495421886386
251.0 0.0 0.0 0.0
252.0 625.9317034389995 0.4870960808286096 0.1764612020808559
253.0 1018.9532988010001 0.5649490806501443 0.49858667368591303
254.0 100.976968899 0.3455948702118025 0.3757343087932792
255.0 0.0 0.0 0.0
256.0 309.39982753 0.35634305841636277 0.2010484605902446
257.0 0.0 0.0 0.0
258.0 0.0 0.0 0.0
259.0 939.2219317300003 0.4383835910628119 0.2463585109564042
260.0 497.7859989669999 0.6789627138672597 0.15370171923588158
261.0 0.0 0.0 0.0
262.0 433.2544260920002 0.779600660111734 0.6353069894430439
263.0 0.0 0.0 0.0
264.0 243.8209509359999 0.8289493930394136 0.7263130368450673
265.0 1959.9503604280007 0.298665654851311 0.5538807147374221
266.0 122.325652717 0.7566792595233471 0.5411483213981864
267.0 0.0 0.0 0.0
268.0 0.0 0.0 0.0
269.0 1780.7660068709988 0.6362432135653633 0.6982794691841934
270.0 0.0 0.0 0.0
271.0 48.229190644999996 0.7930887958616264 0.6225078676156646
272.0 249.41901746399998 0.7465706614704027 0.6505720551375646
273.0 398.85242939399996 0.8415363544701829 0.7172421479232813
274.0 2112.529878155002 0.06382266115040922 0.31438021216733153
275.0 987.9267544370002 0.5855021560735825 0.32742683899559233
276.0 123.4962803 0.6675697917978178 0.47973819731379647
277.0 28.365255267 0.8631419239663096 0.7358076292342556
278.0 1586.8636032000006 0.47675305667384404 0.45136272831607765
279.0 2390.546931511 0.28102373006899317 0.2814983840279644
280.0 508.0059252140001 0.4176310108531689 0.21601232157156758
281.0 69.81095201299998 0.840233764805152 0.702011890836558
282.0 1316.5546704520004 0.28313311203266056 0.3274897672900381
283.0 0.0 0.0 0.0
284.0 250.43610830600002 0.6111118278525084 0.4387408161448716
285.0 0.0 0.0 0.0
286.0 785.439828431 0.563375841467319 0.6126670899084681
287.0 1943.0112032930015 0.7556480995085518 0.4562224518088334
288.0 182.63282123500002 0.8381083663509843 0.7213226596343301
289.0 2224.1417931560004 0.4301314677330132 0.23724545152381984
290.0 0.0 0.0 0.0
291.0 0.0 0.0 0.0
292.0 0.0 0.0 0.0
293.0 27.558010960000004 0.46477667299004055 0.23955340297087552
294.0 0.0 0.0 0.0
295.0 1571.345473725 0.2064213626266453 0.18193279357672618
296.0 1161.0942482490002 0.4636830199653304 0.46162541518676087
297.0 778.3125501520007 0.19578804200413413 0.45256136505298017
298.0 39.336882652 0.6369693254440154 0.4266952438954796
299.0 332.1538317609999 0.7662115864342329 0.4175304299551636
300.0 342.93896038 0.5226543303175922 0.29480594013544714
301.0 272.19582004999995 0.6638292964106651 0.4586540612732646
302.0 1134.0487550819994 0.5609917427249503 0.35926743009546164
303.0 0.0 0.0 0.0
304.0 1668.9362879900002 0.06806608821531786 0.1892145672645087
305.0 353.06450587800003 0.4725439743110931 0.5567135822521048
306.0 0.0 0.0 0.0
307.0 961.0554664009996 0.42640921049973407 0.15114488558213526
308.0 114.062853733 0.6862180439925658 0.6676483021704103
309.0 563.1841064700004 0.46347172974587936 0.5178404658380947
310.0 262.79344100799995 0.32586699481406367 0.2725384293970222
311.0 1209.406396535001 0.3250387633801349 0.4357517791540722
312.0 996.0354034599995 0.7835374282658325 0.5973417994747262
313.0 42.898170555 0.31719284190776365 0.36565924287936097
314.0 1057.9804615159987 0.06787796387935696 0.4724182359131726
315.0 27.81630968 0.21071248988180147 0.08451674821889478
316.0 0.0 0.0 0.0
317.0 921.6306834130002 0.46146122146983537 0.3683073055181689
318.0 1090.7021084439998 0.26360145943212665 0.6043495561235952
319.0 145.84619678899998 0.6299557482167252 0.40210290518535957
320.0 0.0 0.0 0.0
321.0 1282.7216028020005 0.5282765382507423 0.33004911654722735
322.0 558.9672562899998 0.5031137316794108 0.4365724264593706
323.0 8.83279048 0.5887594108313585 0.3676709134370446
324.0 1165.8761090499988 0.7466270920533281 0.655642914587034
325.0 0.0 0.0 0.0
326.0 0.0 0.0 0.0
327.0 75.02258273999999 0.5768343804895694 0.3426503685480833
328.0 340.464190382 0.5759178468682671 0.6151059046685358
329.0 412.26078003599974 0.7284171688773032 0.566824738238993
330.0 0.0 0.0 0.0
331.0 0.66984912 0.10746180514758322 0.026558880669144042
332.0 216.2499240889999 0.7972088151652426 0.23256092601921233
333.0 1122.0901276700001 0.2841191783602707 0.43398642252730535
334.0 0.0 0.0 0.0
335.0 0.0 0.0 0.0
336.0 486.6710646360001 0.36248486939448576 0.35626695167171896
337.0 668.5137576880002 0.4102443579200118 0.4445798149463605
338.0 0.0 0.0 0.0
339.0 20.461726659 0.7322591872173432 0.5630946738654405
340.0 611.190764023 0.524808944270274 0.5697214997945401
341.0 394.21751227 0.5665667421732016 0.28816331998914974
342.0 4.615084536 0.7394595890203793 0.5584768278327813
343.0 1933.591879633001 0.7564277928022693 0.6613617659358381
344.0 148.84375049200005 0.559012892340763 0.3303711038034138
345.0 0.0 0.0 0.0
346.0 135.92104082800003 0.7692043114655979 0.38932132553533094
347.0 0.0 0.0 0.0
348.0 960.9346346199997 0.37066850699113685 0.7162192501073954
349.0 0.0 0.0 0.0
251.0 217.748188536 0.8894246212850994 0.7774099373923276
252.0 0.0 0.0 0.0
253.0 604.2297569149999 0.6867955697114432 0.5133415574020511
254.0 839.5043643609994 0.6737514560936718 0.523379344512615
255.0 417.25472571800026 0.5060246080886 0.5640734432460887
256.0 0.0 0.0 0.0
257.0 533.2821141550002 0.7120636920514353 0.6449233396045077
258.0 0.0 0.0 0.0
259.0 1309.6097633409993 0.7753963527959714 0.5804658670713287
260.0 566.6770805689998 0.5718466179126335 0.6171885371487257
261.0 564.8099223740002 0.8371915085730182 0.697324539393698
262.0 0.0 0.0 0.0
263.0 46.305440961 0.4358453810999171 0.21252695911875774
264.0 44.613496996 0.903348351968262 0.8089861800237452
265.0 530.3918615759999 0.31106458070738313 0.44880844918419804
266.0 70.885857399 0.8681316858450389 0.775612322974755
267.0 0.0 0.0 0.0
268.0 0.0 0.0 0.0
269.0 0.0 0.0 0.0
270.0 32.101144627 0.37158564623443646 0.2364008065034223
271.0 702.0213257789999 0.2501671639112038 0.475342839459977
272.0 346.3409645409999 0.47008909605728866 0.5115474439509374
273.0 35.768543085000005 0.7737943084178874 0.5548675869686803
274.0 1379.2428040279997 0.8757152054769988 0.7871365005970475
275.0 2238.1218286060002 0.4813683809793308 0.6415531215287525
276.0 1148.7595410970002 0.5411225821783109 0.1753606344721624
277.0 711.9501201840002 0.7929575561332142 0.6223758917399699
278.0 59.025929386 0.8452539837931925 0.6972039373545379
279.0 385.86405586999996 0.6393357934531145 0.38781541760809474
280.0 877.0505269600001 0.7557430595926069 0.7081070885512211
281.0 245.95614467499996 0.6020473270812994 0.5731426999721468
282.0 803.9760768369998 0.20712586665996882 0.3548168476055647
283.0 413.6704084819999 0.8713315723461835 0.7410067260935166
284.0 0.0 0.0 0.0
285.0 97.36007607599998 0.4480898332711436 0.29451203696412076
286.0 369.8643586189999 0.4921745764073046 0.5972360817423207
287.0 828.1462030629996 0.372328731593188 0.5960635641333831
288.0 2639.8664206110016 0.5307539491677367 0.1558929708074915
289.0 635.2226078249996 0.7941166306366985 0.6429147130254443
290.0 0.0 0.0 0.0
291.0 916.4782846119998 0.12944365118631407 0.4170601327127124
292.0 220.52773076500006 0.8684953542525382 0.738304591841136
293.0 2441.398701740999 0.33902941474886455 0.36729133297138455
294.0 536.5662995200003 0.18055924842832907 0.16837604226294195
295.0 359.186224183 0.6724267319473376 0.48403893027824707
296.0 13.676097178 0.34488003407334833 0.13863652933882892
297.0 0.0 0.0 0.0
298.0 0.0 0.0 0.0
299.0 453.6764999469999 0.7251224610384298 0.5271235606880433
300.0 0.0 0.0 0.0
301.0 916.7948532770001 0.7214812802428667 0.47778327983698815
302.0 276.39680846900006 0.45060042178811177 0.5415312790277588
303.0 898.9469815330003 0.19267787944137804 0.4121402201815239
304.0 0.0 0.0 0.0
305.0 1739.5067299970005 0.4291116689533984 0.4828464265558012
306.0 58.424380757000016 0.42545902561924953 0.22955593184156123
307.0 2072.762137766 0.34286382469905935 0.31466297097212403
308.0 1348.5678799920001 0.4723959103112156 0.18976016361468567
309.0 9.14653607 0.25479975444319164 0.0494849003144304
310.0 707.8356358899998 0.4953018057060719 0.6881943691523178
311.0 1322.710352097 0.5634808853603046 0.49364698557815073
312.0 466.2652973230001 0.6682300079177628 0.6600206901973272
313.0 0.0 0.0 0.0
314.0 875.1201234029996 0.5878670456320857 0.7201910636098535
315.0 2787.990986976998 0.31007300004444077 0.47565358046106787
316.0 0.0 0.0 0.0
317.0 644.3530395010004 0.4671756487359507 0.5691820006003037
318.0 566.1742367260001 0.7414952679645938 0.1639397977067175
319.0 1498.5146427649995 0.7123451482730356 0.6863478001673837
320.0 0.0 0.0 0.0
321.0 1849.0740124490007 0.2815474586940978 0.4046388346135832
322.0 954.7334935850004 0.5670140196248438 0.2469768394976566
323.0 42.702911718 0.2536016973615857 0.13237834759976935
324.0 150.40302443700003 0.7001294292358847 0.6527303184943334
325.0 71.99188561099999 0.2748584677640133 0.11480358792140027
326.0 393.1957080279999 0.18441365143100452 0.46758817557835985
327.0 173.712878254 0.6575698083093663 0.44395740113605214
328.0 232.989258867 0.7675831058548532 0.6040781269332917
329.0 0.0 0.0 0.0
330.0 0.0 0.0 0.0
331.0 387.703022429 0.6526184390318029 0.3697845462240153
332.0 8.690074405 0.8170282993308496 0.681202394278024
333.0 0.0 0.0 0.0
334.0 0.0 0.4297059482813132 0.22038365863487244
335.0 935.3537928460003 0.4104464786288224 0.13235873447772903
336.0 0.0 0.0 0.0
337.0 699.5860816589994 0.7665018261440666 0.8008759885993738
338.0 2011.490756147998 0.43474033488940655 0.0716421467489929
339.0 1295.1840082069994 0.11405086188618457 0.23305057256688733
340.0 1087.0786878409997 0.6266449692740645 0.47589060225304497
341.0 645.1270287040002 0.5939489375183861 0.472722127689287
342.0 782.1102761919998 0.87413518375383 0.7821708929415024
343.0 0.0 0.0 0.0
344.0 327.01768467600004 0.7140620532683561 0.39620774337915116
345.0 175.64854771100002 0.23014368251626355 0.3828816733540325
346.0 1995.2868965910002 0.5686580549307765 0.6000945484587268
347.0 0.0 0.0 0.0
348.0 0.0 0.0 0.0
349.0 44.018783389999996 0.895926446136011 0.7813297294563157
251.0 1066.1397286870006 0.4993205872695521 0.423128759989157
252.0 506.220916888 0.7622430461020013 0.6103811309056183
253.0 658.337934281 0.33771658456489584 0.07331333708023774
254.0 582.3655194950001 0.0810619912289006 0.07000063767389418
255.0 0.0 0.0 0.0
256.0 1392.955814436001 0.2996705241588697 0.22226171353953011
257.0 1006.4174914529995 0.42636737412896986 0.5258748056268518
258.0 0.0 0.0 0.0
259.0 1565.0106618410002 0.6439571661295499 0.7758761031602754
260.0 1660.4660929750012 0.35616308764705273 0.13158848466671016
261.0 77.681961071 0.887441742868189 0.6201012569601279
262.0 869.7176171579999 0.13383652185188813 0.42309631621901367
263.0 310.4605263330001 0.3100497976507485 0.2661317305369068
264.0 100.02412192799999 0.5810665496504818 0.3507341074277574
265.0 540.0592749110001 0.7999605872424822 0.7652059282357728
266.0 538.6819934459999 0.6650108727915387 0.4627631718218979
267.0 0.0 0.0 0.0
268.0 1213.7515503870002 0.1888849603303751 0.36290183022674855
269.0 0.0 0.0 0.0
270.0 1147.5414183839994 0.40681139915352205 0.5363392925334556
271.0 620.5718627799998 0.3209279063799884 0.14720299783808627
272.0 0.0 0.0 0.0
273.0 2200.208992615997 0.475658692982189 0.11438371657493565
274.0 130.49738615099997 0.295553315466724 0.1431181938111063
275.0 180.15750022 0.7378038672853975 0.731495410324931
276.0 167.07140995300003 0.7514303513902509 0.44553580889854316
277.0 187.77480782999996 0.9431045282984808 0.8794850431827675
278.0 0.0 0.0 0.0
279.0 0.0 0.0 0.0
280.0 654.9588252349998 0.925424738507919 0.8453716883363346
281.0 1149.0715193990004 0.18994496544909167 0.2508775961180122
282.0 690.0334128390003 0.7432969367463189 0.49212967277293623
283.0 573.5821095780002 0.7136198470142117 0.7729714430983522
284.0 229.98508021500007 0.5291744664890464 0.519751797724059
285.0 2261.5605492989976 0.6811746160557739 0.7392663723653914
286.0 0.0 0.0 0.0
287.0 314.3445821709999 0.3690647042876525 0.15838732443393957
288.0 1414.6193737649999 0.17977898014373014 0.3152574713734432
289.0 0.0 0.0 0.0
290.0 0.0 0.44909749051413805 0.23639876440537233
291.0 0.0 0.0 0.0
292.0 13.842354813 0.6858102231941633 0.4528409229276407
293.0 1464.4174601610018 0.48777774497713877 0.1880582599177484
294.0 636.5591160140001 0.22157981580613906 0.13171709474921042
295.0 0.0 0.0 0.0
296.0 0.0 0.0 0.0
297.0 1217.4853579290002 0.6112293766161588 0.5306181113276044
298.0 164.21127848099997 0.2640306586526057 0.5493018324734379
299.0 0.0 0.0 0.0
300.0 0.0 0.0 0.0
301.0 380.06930688899985 0.8113690371773444 0.5750527888199931
302.0 0.0 0.0 0.0
303.0 119.244073059 0.648611826099528 0.46966371819100566
304.0 2026.4468170110003 0.5742585810893032 0.4299348719820814
305.0 151.011476928 0.28881443166489074 0.21916285433542057
306.0 0.0 0.0 0.0
307.0 1793.8296903739997 0.6117824364395957 0.523491312471876
308.0 513.5648390730001 0.29022352602677204 0.3884355005361296
309.0 0.0 0.0 0.0
310.0 1584.572743594 0.23465995659982294 0.6526138164481784
311.0 1703.1428013490004 0.2727576580772187 0.3046245440219459
312.0 811.5076539060001 0.27634272707499113 0.40318010362260825
313.0 72.137901815 0.8187463400235413 0.6661866413994724
314.0 382.18981046000005 0.7443788843082295 0.7727864996724234
315.0 0.0 0.0 0.0
316.0 624.2924366259999 0.5864040346145698 0.3765554217529566
317.0 0.0 0.0 0.0
318.0 649.34587687 0.5913552531219511 0.5960608768593768
319.0 0.0 0.0 0.0
320.0 82.057681124 0.735766926265824 0.5144861556511007
321.0 0.0 0.0 0.0
322.0 1063.8429477839995 0.5979303776352918 0.36766206206543384
323.0 797.4781475079999 0.7735545694017791 0.31119839453907305
324.0 47.091188458000005 0.17989170512516098 0.09108812615644003
325.0 0.0 0.0 0.0
326.0 109.082110011 0.557493294749311 0.31749530923185865
327.0 745.0322395360004 0.2682571826069053 0.13919115714656705
328.0 505.0727128360002 0.6207502092955604 0.6856379886839464
329.0 915.6491526570003 0.7192446314618806 0.6002584833226241
330.0 126.437823459 0.9025652223771667 0.7954196217904373
331.0 766.8778249019998 0.6633061727357843 0.45282815935445764
332.0 547.0918448900001 0.047383574396918204 0.056094677342852194
333.0 60.13489471200002 0.8791840502042666 0.8106649695322075
334.0 1803.2480493609983 0.43198971018735394 0.09032713214449718
335.0 1672.546245145 0.1377842585428757 0.3670471600726494
336.0 273.544742358 0.7001963555394074 0.5640671685081703
337.0 168.19564753999995 0.653316414986195 0.7020836946380945
338.0 0.0 0.0 0.0
339.0 358.7814559919999 0.13935258306606926 0.052313771840992444
340.0 0.0 0.0 0.0
341.0 0.0 0.0 0.0
342.0 1951.0717997330019 0.8277404190776771 0.7532227042291958
343.0 251.73630562299988 0.7791042657959585 0.6151997244604159
344.0 266.153126229 0.4701780730681702 0.574031633098517
345.0 251.89057417399997 0.5043419803816048 0.11751114359357667
346.0 0.0 0.0 0.0
347.0 125.835224857 0.494304431611581 0.2913739343290525
348.0 1529.611096985999 0.621804010040425 0.5965934207828784
349.0 964.7255339889996 0.6370185065706239 0.5646042787116837
251.0 1266.7785671089994 0.5787729563247879 0.3309010162577676
252.0 2048.9568932049997 0.3127861724394322 0.4171330006855793
253.0 579.762821276 0.016637085396896956 0.15588528585392664
254.0 0.0 0.0 0.0
255.0 686.4771222039999 0.5695050514803912 0.3506805847707708
256.0 107.64219359199998 0.3304215498500933 0.31466592001382077
257.0 1570.5181203289978 0.5006971219047126 0.2848666293995786
258.0 897.670903012 0.20429932278691046 0.3985459302693805
259.0 769.5542637289999 0.8270272574005748 0.699312610802073
260.0 0.0 0.0 0.0
261.0 0.0 0.0 0.0
262.0 1400.6158527109983 0.5922303088262955 0.6187370607932196
263.0 266.11549643399997 0.7782022312170659 0.6360200522321307
264.0 2056.8886458409993 0.22882068322944304 0.40023276632984567
265.0 1116.4681185900001 0.5292595569388231 0.290327490876287
266.0 242.9721758670001 0.7672986143288764 0.611500730103913
267.0 2129.8749568720004 0.20144836482232756 0.4586742422926533
268.0 0.0 0.0 0.0
269.0 0.0 0.0 0.0
270.0 0.0 0.0 0.0
271.0 0.0 0.0 0.0
272.0 829.837614531 0.7254694793657328 0.6124533163308887
273.0 588.7611987580002 0.8814580156576325 0.7611070027528946
274.0 56.654826296 0.8269944270710885 0.6540448431338735
275.0 210.22659811399996 0.32707480714976134 0.4057330180471335
276.0 3076.309953128001 0.3746240588625 0.5199223555033459
277.0 1844.2915168970003 0.7095491719046112 0.8290820678168662
278.0 0.0 0.0 0.0
279.0 0.0 0.0 0.0
280.0 1571.6918929490002 0.46079366600514915 0.44865979664944283
281.0 116.19643062799997 0.4806710290288412 0.34028461716295716
282.0 663.208198248 0.5626718332152529 0.31125325085837285
283.0 67.30811982799999 0.852567370739012 0.7173424828960285
284.0 0.0 0.0 0.0
285.0 0.0 0.0 0.0
286.0 294.5049261270001 0.2672546771128933 0.12499775874443618
287.0 0.0 0.0 0.0
288.0 0.0 0.0 0.0
289.0 0.0 0.0 0.0
290.0 0.0 0.0 0.0
291.0 0.0 0.0 0.0
292.0 0.0 0.0 0.0
293.0 164.66290679599996 0.7621461642498906 0.5728018076806426
294.0 689.5650344569999 0.36031285754885944 0.21248791855950347
295.0 2330.0955988310016 0.3564843901109331 0.5331270373613006
296.0 821.002461108 0.6998735790112652 0.6166895800688247
297.0 111.42266706099997 0.6897819818312902 0.5073388957938838
298.0 1435.9679020280003 0.40700859700180897 0.35730511528870595
299.0 533.392282926 0.6720161451433397 0.4975145656973804
300.0 1913.4631459399984 0.45449633822431557 0.49816896181444825
301.0 732.1313278019998 0.45019767668387783 0.39210635633050156
302.0 0.0 0.0 0.0
303.0 451.7529072980001 0.7505493415174701 0.6234801134402587
304.0 0.0 0.0 0.0
305.0 56.185159838000004 0.3526039350166954 0.3364801052023009
306.0 809.0669402239996 0.3467026936687388 0.542813559303718
307.0 0.0 0.0 0.0
308.0 653.429728116 0.37730705199954995 0.43974109622063295
309.0 0.0 0.0 0.0
310.0 800.6801926790002 0.8104805370462571 0.7694948600625736
311.0 0.0 0.0 0.0
312.0 248.2914584189999 0.20943493538541222 0.0851388284307781
313.0 624.2736512669998 0.5580970931807407 0.61367052130999
314.0 328.87062966200017 0.7973703076728845 0.7364937827196028
315.0 157.24995760400003 0.25770153777287275 0.13872148297926767
316.0 703.2096878240001 0.4617922368679297 0.353207144242431
317.0 1065.5304933640004 0.7904165532025381 0.3104527076373246
318.0 288.750418391 0.8010983778505602 0.6362726457728023
319.0 0.0 0.0 0.0
320.0 708.7769992799999 0.7236435749021496 0.6559741566175039
321.0 878.9898491710007 0.515780121418913 0.5331665971398121
322.0 528.654751589 0.4685437415192003 0.39979510855965084
323.0 0.0 0.0 0.0
324.0 191.315254338 0.3727371146045802 0.19314959513379046
325.0 1389.3379650899997 0.7632438648194647 0.23443163985446938
326.0 97.456627423 0.6741462783970409 0.4790988429011009
327.0 0.0 0.0 0.0
328.0 138.09029038000003 0.8169430162482625 0.7468958693829812
329.0 842.0259358519996 0.7659992152445332 0.4883007065517862
330.0 228.03811711300003 0.6952777387165485 0.5826763637116174
331.0 1516.693384883999 0.616075372326099 0.26969317514562247
332.0 117.12672255800001 0.40256745945784217 0.5936317879405325
333.0 0.0 0.0 0.0
334.0 425.8876734279999 0.9234825459909739 0.8416928761676301
335.0 0.0 0.0 0.0
336.0 1950.9195918679998 0.1275325414171715 0.2764455291803627
337.0 0.0 0.0 0.0
338.0 0.0 0.0 0.0
339.0 0.0 0.0 0.0
340.0 2108.6550900810003 0.5821437899692173 0.7096606856780592
341.0 248.53567752100003 0.7896331933976183 0.646194032324915
342.0 2447.654375124 0.28569091742443203 0.27577684458317014
343.0 421.3353329880002 0.9107215996288222 0.8170986140544444
344.0 453.62888703199997 0.5786635093144034 0.3063312795074398
345.0 800.6162045689998 0.28503837594445103 0.5372632262222274
346.0 187.66669517699987 0.43532167901803764 0.4345449644792168
347.0 53.50862342800001 0.5037521813076187 0.30093978569623975
348.0 258.077691124 0.7519445089115285 0.6136602733199089
349.0 682.3036667600004 0.5850024410824086 0.3636114238920743
251.0 1093.656121764 0.15719644596760032 0.30337472432112017
252.0 0.0 0.0 0.0
253.0 517.094971863 0.6566628975180169 0.49244372716578505
254.0 196.96605422700003 0.7129250840803889 0.5180869252150302
255.0 124.94024304699998 0.7134315666569401 0.7597677209230254
256.0 764.0827141369999 0.21143857485950407 0.2645887360812401
257.0 251.37114630799994 0.386225867162444 0.05850552992096773
258.0 0.0 0.0 0.0
259.0 482.3280516490002 0.49691012164075554 0.17248909350999003
260.0 33.014376873 0.8672981048730433 0.7361812625786508
261.0 519.3958162849999 0.4219925530357638 0.3727916782054205
262.0 22.481183683 0.4710136213401828 0.22204139215418972
263.0 1282.2345325740002 0.7896346895546499 0.5955118603391171
264.0 0.0 0.0 0.0
265.0 0.0 0.0 0.0
266.0 662.7057326739998 0.8023201061539632 0.6701563478453207
267.0 80.17232995500001 0.7710197327916904 0.604981391135413
268.0 478.1786497279997 0.7612620287276941 0.7647236194635096
269.0 94.278554193 0.7441966294126162 0.5464751121615079
270.0 728.4833424819994 0.6313987439269207 0.6287089367276254
271.0 642.9200571900005 0.5653826778351387 0.3121258309960128
272.0 159.06982177200004 0.7076753102685489 0.5324170630953285
273.0 1174.3847447100004 0.5016431077215232 0.44501333824578826
274.0 10.712960434 0.796603548531141 0.6187034801882145
275.0 1131.0019571289995 0.4153848630026827 0.848146114004861
276.0 43.934555296 0.8402872452393412 0.7074477988611179
277.0 968.3590999120005 0.674913753806718 0.6792462406644146
278.0 0.0 0.0 0.0
279.0 1046.600120087001 0.48238452318318464 0.25035832603930674
280.0 0.0 0.0 0.0
281.0 10.95203004 0.08870704262824895 0.13283126827647823
282.0 167.64431572200002 0.262953503955966 0.23958292851028568
283.0 323.6916151910001 0.6426505392723322 0.3049145471117565
284.0 147.962838509 0.7405082574469544 0.549238343282234
285.0 586.0368290760001 0.8342770230660629 0.6973482417655414
286.0 58.495412471000016 0.7694280180665165 0.584714554611867
287.0 1487.0851382750006 0.44829579515094925 0.16992022745781565
288.0 237.16275037199995 0.4230995610645896 0.2321967734083701
289.0 601.4165002640001 0.8194546628734347 0.6921036837999103
290.0 1276.833873677 0.7092414200216371 0.6168476047718506
291.0 360.9823406859997 0.6146445005494743 0.26472068757170164
292.0 996.3751896179997 0.57090140286893 0.3950971201628775
293.0 594.3660147050001 0.6171054699286385 0.4788963562757296
294.0 1026.0224359640006 0.6258396944311733 0.6196201165548094
295.0 65.552327097 0.320025619817749 0.2176223693742646
296.0 0.0 0.0 0.0
297.0 11.821987257 0.942241722667458 0.8796838373845698
298.0 533.8506618150003 0.27630676596841625 0.13367486836305825
299.0 0.0 0.0 0.0
300.0 2344.621456018002 0.4765221560393139 0.1839354537168156
301.0 451.055644581 0.412643383091138 0.2960995813862337
302.0 2209.5498533980012 0.6684384512362626 0.2560763258751713
303.0 196.391044812 0.4294178634558745 0.15661700623493174
304.0 656.3574379859998 0.8018337478030434 0.21997752395823617
305.0 786.2605629660003 0.36321406222929964 0.08167337119883926
306.0 154.35511467899997 0.7355319520652656 0.5455558001381682
307.0 555.4106542459997 0.622451077467538 0.23266692674918718
308.0 999.5088064250002 0.24425862845243482 0.4617663994596643
309.0 129.921068427 0.9154880074760458 0.8258978185675147
310.0 558.705406905 0.28126875768533527 0.3979358893177491
311.0 1351.197861331999 0.5457490024098988 0.4847316156521235
312.0 1362.2522277639996 0.31459230867962173 0.43053549462711904
313.0 719.327299373 0.602328571063693 0.49420919206679
314.0 863.9870806170002 0.5413397667610026 0.5643934908471228
315.0 160.66408348099998 0.8072759879606176 0.6403371986704152
316.0 347.5351750380001 0.5109212965757589 0.1356034637695505
317.0 446.3014628000002 0.7178480930790011 0.8189860614807857
318.0 878.7475789400002 0.5000954529034088 0.12844725178433555
319.0 0.0 0.0 0.0
320.0 1691.6072232939994 0.7390934963724026 0.6715472751339836
321.0 190.99781737400002 0.3450250399165716 0.266638215180547
322.0 0.0 0.0 0.0
323.0 984.1791643730003 0.21781956183526505 0.2148544374453928
324.0 0.0 0.0 0.0
325.0 0.0 0.0 0.0
326.0 1434.3835002950004 0.6730941458870733 0.4129471552334941
327.0 0.0 0.0 0.0
328.0 820.404799239 0.4348184672979919 0.5265744341067856
329.0 1213.5222041319998 0.6602830466346526 0.22234345989076143
330.0 808.0061774719999 0.4867991725526527 0.37259894074943956
331.0 0.0 0.0 0.0
332.0 210.600733907 0.6838234173346558 0.5267031146097128
333.0 0.0 0.0 0.0
334.0 1682.3644773160006 0.6058370895511629 0.4908703611605286
335.0 675.376851214 0.7362463690856947 0.4997418773058392
336.0 240.230619569 0.745173048083005 0.5783845760355041
337.0 539.3106406940002 0.7287064663354322 0.1909545088293965
338.0 0.0 0.0 0.0
339.0 0.0 0.0 0.0
340.0 296.035178387 0.5896307144614468 0.36698110731748024
341.0 741.1175343239997 0.11165282372694242 0.3131964513113912
342.0 994.5185354889989 0.35855493214128265 0.4089054682524529
343.0 212.71176732900003 0.6826345531308022 0.8121029750491229
344.0 16.53599814 0.6110137440955752 0.3899958117637559
345.0 0.0 0.0 0.0
346.0 1366.756985814 0.5420194750186584 0.31722620709603483
347.0 8.403721178000001 0.23537190745325795 0.22348547724439227
348.0 951.8605266709997 0.371898337906669 0.5624392764037334
349.0 0.0 0.0 0.0
351.0 0.0 0.0 0.0
352.0 294.66988658399987 0.5530064374684096 0.4399984842018149
353.0 440.67460221299996 0.569481603531717 0.37208400411531733
354.0 2031.1370214370006 0.3945907501351802 0.12851152241527647
355.0 0.0 0.0 0.0
356.0 0.0 0.0 0.0
357.0 0.0 0.0 0.0
358.0 0.0 0.0 0.0
359.0 915.009092443 0.3712546074887781 0.41578970785350344
360.0 84.339503656 0.8628738945675082 0.7397875400922144
361.0 0.0 0.0 0.0
362.0 83.977208155 0.3575679525908715 0.21811283540920673
363.0 140.99479556699995 0.6036218800153794 0.4110328954579443
364.0 529.6314932749997 0.17811188897647734 0.5852728743441058
365.0 248.66799897400006 0.7758460885516658 0.6898187468789945
366.0 0.0 0.0 0.0
367.0 0.0 0.0 0.0
368.0 176.60753729899997 0.6041237200189897 0.37425852737324855
369.0 213.964207979 0.7902305762246281 0.6218742174655155
370.0 4.027342626 0.059204980234593585 0.3147196582319719
371.0 826.5171634340003 0.5382849454607216 0.32340816084858404
372.0 0.0 0.0 0.0
373.0 538.6091182640001 0.354865207101721 0.48402256233968627
374.0 1585.0260792159997 0.5341885401852208 0.6237118847271874
375.0 30.948470723 0.7859895290416107 0.598371197822132
376.0 1393.2960041219997 0.7189129611728041 0.218959704425466
377.0 76.22507503 0.13695216682130426 0.08337739639082165
378.0 0.0 0.0 0.0
379.0 77.1579757 0.6579360703297739 0.47632839853451775
380.0 0.0 0.0 0.0
381.0 154.94883969 0.5899781322540498 0.5745093859876221
382.0 158.66409235700002 0.9170307437323932 0.8278933612607497
383.0 0.0 0.0 0.0
384.0 0.0 0.0 0.0
385.0 712.4314266520003 0.8025100367342589 0.6248160748229268
386.0 368.78015390999985 0.5531280820189597 0.45311343087937916
387.0 0.0 0.0 0.0
388.0 858.5179636109997 0.783700377715697 0.7104260838022396
389.0 869.913390356 0.34921586386876113 0.1795274559464928
390.0 513.1433414689999 0.46016792005627105 0.5518952807577889
391.0 219.89250946100006 0.436968227145502 0.19423996765567633
392.0 142.92016219900003 0.6547322005657046 0.6482010993349856
393.0 817.3481489190001 0.6961911184472689 0.34123607018007596
394.0 321.71264946999975 0.6513913703630244 0.42710461404686983
395.0 1566.4969725460005 0.3518476223028308 0.250508859060826
396.0 0.0 0.0 0.0
397.0 677.4753040630001 0.4854604452476202 0.42718460488697285
398.0 602.506517137 0.8645415933000796 0.6728531088941797
399.0 0.0 0.0 0.0
400.0 825.040605037 0.2897009509478252 0.33456014400846656
401.0 866.1411143390001 0.28297683402960744 0.3139800363848122
402.0 0.0 0.0 0.0
403.0 0.0 0.0 0.0
404.0 96.97637489700001 0.48794512423808933 0.2945471459761343
405.0 0.0 0.0 0.0
406.0 1302.7126821870004 0.7170363441121416 0.5542887691782357
407.0 182.39167736500002 0.9373659742174868 0.8687009946389634
408.0 0.0 0.0 0.0
409.0 885.5282040830001 0.045748430365089805 0.41921150030337884
410.0 626.7972201200001 0.33037963333932935 0.2359770607607311
411.0 231.50145156300002 0.9177307983609859 0.8297149990337133
412.0 0.0 0.8497637156798868 0.7108667599854721
413.0 57.678234151000005 0.04192230960777348 0.053087367157957144
414.0 0.0 0.0 0.0
415.0 0.0 0.0 0.0
416.0 380.5453556539999 0.2871013446079925 0.17978963762716998
417.0 0.0 0.0 0.0
418.0 0.0 0.0 0.0
419.0 591.9995146059999 0.4577275575600958 0.5783301615777446
420.0 261.325947623 0.581327607672055 0.5606674082696824
421.0 155.574849879 0.6668256609261677 0.5243121819405646
422.0 1088.0684465279999 0.5358681750283187 0.2696867778059046
423.0 402.50319387 0.7347033745581136 0.4999163632161051
424.0 282.78701909499995 0.7824938550390814 0.6111912221002463
425.0 152.861059193 0.4848336701370079 0.14017239214817215
426.0 1042.9238083059997 0.24123448661319427 0.2553385744438854
427.0 287.83820201699996 0.4089033603431549 0.15112270218799875
428.0 29.028872837999998 0.6459000491904806 0.3862923955472861
429.0 271.08479878899993 0.5616311941626556 0.2973218819313901
430.0 369.938569163 0.40496325287489326 0.08923022391490025
431.0 827.9718885029994 0.4881556370688519 0.36863425845920184
432.0 546.6334185569999 0.31743664600214794 0.14472197533638048
433.0 852.9875805360001 0.29008202314156895 0.35489989488874696
434.0 1478.5513966529995 0.1432483379384502 0.33860714175497875
435.0 893.6256586090002 0.5334081660758745 0.4707884994867509
436.0 121.00120286000002 0.5277521756228168 0.3164605763016281
437.0 0.0 0.0 0.0
438.0 1690.297644583998 0.11173449183064217 0.3457222375738062
439.0 0.0 0.0 0.0
440.0 748.6218006530004 0.7490366582600986 0.559647880386158
441.0 0.0 0.0 0.0
442.0 127.94862439199999 0.6849716846332369 0.488767776154678
443.0 0.0 0.0 0.0
444.0 392.5467840290001 0.23848280466382607 0.4782889831781667
445.0 0.0 0.0 0.0
446.0 9.01355005 0.8947814950048028 0.7819116601687335
447.0 1550.9028534730026 0.5433915628193985 0.18070818501892813
448.0 108.947849434 0.916845255738907 0.8321285298054566
449.0 190.35654889399999 0.5773345030460788 0.4473986334699411
450.0 2009.8959691119992 0.5204769211071859 0.2773764665258223
451.0 0.0 0.0 0.0
452.0 0.0 0.0 0.0
453.0 74.37938586299998 0.4621791029092839 0.21443757762030893
454.0 0.0 0.0 0.0
455.0 1174.0662963770003 0.4387320078096595 0.587210936016965
456.0 2879.113552032003 0.11400317755583556 0.48426320099654585
457.0 25.030114452000003 0.7902541706412644 0.6191868689524007
458.0 966.2909466769999 0.4644627605743639 0.11669704693326585
459.0 31.839592618999998 0.6795900991967765 0.424111113547417
460.0 365.894538196 0.7280442676571258 0.6617544066594631
461.0 0.0 0.0 0.0
462.0 0.0 0.0 0.0
463.0 714.4822393219999 0.41374995380162083 0.1713474445302944
464.0 119.76207837800003 0.5126732006385538 0.32184425919723375
465.0 37.97616539 0.9258355149316514 0.8440901697045373
466.0 454.55503307699985 0.2123250294283895 0.062248487103953615
467.0 6.42550325 0.38662127611018876 0.12681840078850715
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 0.0 0.0 0.0
471.0 0.0 0.0 0.0
472.0 643.575581905 0.5594300609312399 0.36110717721056473
473.0 20.69184739 0.16390900342059503 0.13306400955786313
474.0 104.56177750499997 0.8570424899638618 0.7148291709127743
475.0 112.034783943 0.6571247899484038 0.46856239042452336
476.0 197.00187094999998 0.7952366447836624 0.619193086647917
477.0 237.17232011499993 0.6910632160190641 0.4626840929294171
478.0 0.0 0.0 0.0
479.0 698.0487966130005 0.7245761898160433 0.47250728032441536
480.0 448.56297439099995 0.6757361947484906 0.4596263849836377
481.0 37.246558378 0.6285085477216845 0.5865961864525987
482.0 0.0 0.0 0.0
483.0 188.91785320699995 0.439094539037112 0.3744091950795797
484.0 522.3120648770001 0.8010151133578167 0.6321831049036362
485.0 87.78881170200002 0.9042726388170951 0.8050127875201982
486.0 19.705525665000003 0.718051261953473 0.5350910984330015
487.0 18.973745365000003 0.8624998634911343 0.7384730925608197
488.0 663.3941684099998 0.0666162554387659 0.26437013853565267
489.0 363.8983031580002 0.6291359949109508 0.22607845909873223
490.0 660.5332832929998 0.5567863099930112 0.4889256816695628
491.0 0.0 0.0 0.0
492.0 440.9782184869999 0.9358075184014807 0.865653279072204
493.0 717.230934586 0.18806549498398295 0.3137779670387391
494.0 0.0 0.0 0.0
495.0 806.1379736129998 0.6122813086689831 0.22128181635197366
496.0 0.0 0.0 0.0
497.0 0.0 0.0 0.0
498.0 718.6707803530002 0.2300641798185396 0.29366229124424914
499.0 719.7852897319999 0.51299229814809 0.7144908324790761
500.0 83.078416489 0.6203337282990435 0.3533501810582246
501.0 870.3181788250006 0.4936390749456219 0.319759936660701
502.0 217.44158186599995 0.7751181595465054 0.5779270727778489
503.0 1262.4481506939999 0.2042842276764735 0.529159358599002
504.0 0.0 0.0 0.0
505.0 12.558774445 0.7924470567008356 0.6307955418538365
506.0 0.0 0.0 0.0
507.0 0.0 0.0 0.0
508.0 42.800702991 0.3200765732206845 0.08428329544697233
509.0 0.0 0.0 0.0
510.0 43.89892261800001 0.28433827810849494 0.037144693524388955
511.0 709.3586231300003 0.3869483062048508 0.2698753654464748
512.0 299.122228429 0.6570840689163178 0.5335057539986092
513.0 200.7045014549999 0.6410877032248801 0.5454621684155991
514.0 59.89596024200001 0.8784888718168011 0.7436421070743653
515.0 0.0 0.0 0.0
516.0 0.0 0.0 0.0
517.0 5.87288767 0.8460238643705962 0.7158552447685029
518.0 513.9871042560001 0.6091731632540437 0.3344590186263418
519.0 2390.1692703080025 0.24499965768713627 0.44617882019506505
520.0 542.2813809259999 0.26196361934124957 0.17143721648111512
521.0 109.92067982800002 0.5218652479764434 0.40041809876796064
522.0 285.65441342700007 0.9033350551449415 0.8030383876699962
523.0 366.18291626200005 0.5968948881950228 0.4319699767741211
524.0 466.4510167550003 0.9004914965349228 0.7997039757700681
525.0 118.34588979899999 0.8995379259717382 0.8103131360474235
526.0 17.70309923 0.5977843087345902 0.363675498942075
527.0 388.455835317 0.5331644037751659 0.2428302153669709
528.0 856.089102984 0.6071643974435132 0.38123863988607676
529.0 1374.498621733 0.3773841004665216 0.16978559321126854
530.0 1242.851659906 0.13458070416963228 0.5108279718984103
531.0 23.748215918999996 0.8719208156518954 0.7507330520929867
532.0 0.0 0.0 0.0
533.0 1296.1138281269996 0.6934525061656654 0.6126254059040308
534.0 1310.8083736670003 0.47492920413454764 0.5497138251739117
535.0 10.103080184 0.4535616542607987 0.3023019771933963
536.0 0.0 0.0 0.0
537.0 739.0085059849996 0.14844415999099955 0.2280162737364502
538.0 0.0 0.0 0.0
539.0 445.58174023999976 0.3137817087288525 0.35669957751390535
540.0 491.021932016 0.789053408805004 0.6188177844985803
541.0 0.0 0.0 0.0
542.0 1715.9957860859995 0.2574042271559936 0.28959202424685937
543.0 55.909911866 0.8277782517431993 0.694043802953655
544.0 230.26842212100001 0.7500481344200649 0.5696152417892176
545.0 2283.000035866001 0.6285156463499411 0.3994230580376212
546.0 288.514348372 0.863944571338891 0.7361786911204095
547.0 0.0 0.0 0.0
548.0 116.241836904 0.7535468549115197 0.5679396893216391
549.0 1330.5388605829992 0.11175788601115402 0.32466298022129003
351.0 0.0 0.0 0.0
352.0 9.713434708 0.6186515668105955 0.3222253332820047
353.0 1673.1818585139997 0.5768562077500705 0.520831830483716
354.0 126.91332515600003 0.9088524872115087 0.815076231014405
355.0 0.0 0.0 0.0
356.0 0.0 0.0 0.0
357.0 606.9806546500004 0.27611786178427433 0.29545476783535085
358.0 232.35363512299995 0.6554163916091273 0.43576255215491866
359.0 501.5631829919998 0.7774757514555782 0.5993367284256714
360.0 521.7003517420003 0.650760303316064 0.39739010422261684
361.0 0.0 0.0 0.0
362.0 675.1876672810001 0.39774724652784027 0.4515468318317457
363.0 1712.4546945060017 0.6214962054168388 0.5425194759577088
364.0 0.0 0.0 0.0
365.0 0.0 0.0 0.0
366.0 0.0 0.0 0.0
367.0 686.6171151260004 0.7228557193665075 0.6499682405546562
368.0 270.2456137240001 0.6668077961989095 0.44908232707384765
369.0 19.432759552 0.2084477786105539 0.01523164312778628
370.0 883.4069620360001 0.8389882366170169 0.6918956893516622
371.0 0.0 0.0 0.0
372.0 0.0 0.0 0.0
373.0 0.0 0.0 0.0
374.0 284.5669680090001 0.8537157202673392 0.7075594728732664
375.0 541.9005256079997 0.5723869713651959 0.5797513230916851
376.0 548.234756172 0.6149485856699256 0.49205173165498567
377.0 740.2840480970002 0.6143275587693836 0.3283292422046544
378.0 222.40472956099993 0.7080623040585612 0.5063843892414656
379.0 654.9943824009998 0.5070816161714851 0.29458405186944797
380.0 0.0 0.0 0.0
381.0 0.0 0.0 0.0
382.0 0.0 0.0 0.0
383.0 242.60634111999997 0.7417806259730765 0.5747199182588061
384.0 0.0 0.0 0.0
385.0 1663.2738265329979 0.7239072417801495 0.6146443885989474
386.0 738.3811993189998 0.20439078782255962 0.4266346862332116
387.0 917.233039361 0.7021518536830822 0.5990022499781616
388.0 0.0 0.0 0.0
389.0 255.174976166 0.8540571080764027 0.7464789207151608
390.0 0.0 0.0 0.0
391.0 362.5351796660001 0.5898794183270379 0.30964741410037816
392.0 0.0 0.0 0.0
393.0 556.5851283990002 0.4743200559975096 0.3380830486147501
394.0 199.568915151 0.6740891861825679 0.48594371684335286
395.0 1334.1648089579994 0.19087048898829997 0.03135506776213546
396.0 0.0 0.0 0.0
397.0 423.12406195099993 0.5581573105277241 0.31184177369792837
398.0 92.48198607799999 0.4334987271026887 0.23208676464166775
399.0 0.0 0.0 0.0
400.0 394.36451393100015 0.6393822441233402 0.364885223721858
401.0 0.0 0.0 0.0
402.0 443.2269131929998 0.558795463642497 0.5222494190959623
403.0 967.7331971729996 0.15615884172814157 0.5453272094510474
404.0 1549.5902049850006 0.6173628114280012 0.5628282779312433
405.0 132.855694346 0.7124325004274806 0.6991285335690758
406.0 0.0 0.0 0.0
407.0 114.689711362 0.5022928725558448 0.40961867184795225
408.0 412.5861619100001 0.11954784582630348 0.19811624724567845
409.0 1385.8917057549997 0.3570898635706007 0.3856880460907147
410.0 1166.6383747340005 0.2076497870414662 0.6265144214054459
411.0 339.52229052300004 0.8684705960780689 0.7428967237194692
412.0 0.0 0.0 0.0
413.0 660.049355871 0.8863171968715462 0.7958012884481519
414.0 21.517513191999996 0.8005951503024478 0.6272004787753003
415.0 581.947033417 0.630759471801399 0.32081039615922463
416.0 628.0995095309996 0.06682550906547004 0.007742287562384181
417.0 0.0 0.0 0.0
418.0 20.131439149000002 0.8417115966887216 0.6963121557681985
419.0 0.0 0.0 0.0
420.0 68.20279430800001 0.7539381661682519 0.5665530293643021
421.0 601.1569131990002 0.5533860438036755 0.33849835653744464
422.0 0.0 0.0 0.0
423.0 118.925006709 0.8568473237126264 0.7223497824846158
424.0 0.0 0.0 0.0
425.0 232.06840677199995 0.38908374371353727 0.480974943763559
426.0 0.0 0.0 0.0
427.0 550.039474575 0.35688450800966476 0.08972548066981095
428.0 1886.1755392410005 0.18657460356290623 0.6281874142039481
429.0 0.0 0.0 0.0
430.0 1314.7316182799993 0.5157232562333878 0.264762872153326
431.0 128.368567903 0.9111902332799973 0.8287967507874653
432.0 832.8117055840004 0.42013894623068865 0.4528276194282331
433.0 1884.7700936850003 0.14147603446367304 0.15693825163215255
434.0 0.0 0.0 0.0
435.0 1330.423454970001 0.21812562563625829 0.5148357340619931
436.0 317.76893971699997 0.7877896706540087 0.314884088717739
437.0 307.25150624399987 0.59958832515262 0.36829088352322537
438.0 0.0 0.0 0.0
439.0 812.8503164380006 0.8435831217166427 0.6914025910454301
440.0 80.09734550499999 0.7992778992339928 0.640347555916822
441.0 0.0 0.0 0.0
442.0 892.005902818 0.3273703868483661 0.18332907654821554
443.0 1159.4974805250001 0.34482075849057575 0.24053541582344679
444.0 140.956710459 0.6519301243621562 0.48415514231331247
445.0 1717.803865085 0.10752354560913836 0.437545892541068
446.0 119.88728397899997 0.9374403412220229 0.8702871650995527
447.0 433.31021668699975 0.368427172513788 0.2413052501508205
448.0 83.247107414 0.6734746983773461 0.838828333019434
449.0 0.0 0.0 0.0
450.0 1318.9239719890013 0.29712556990801925 0.2666002810197274
451.0 0.0 0.0 0.0
452.0 367.9563569619999 0.13110264996194596 0.22753879305241403
453.0 0.0 0.0 0.0
454.0 85.91439648700002 0.8062956124887226 0.6214072394775765
455.0 1018.383147032 0.6341166725497067 0.6831258636413257
456.0 26.001219884 0.671547866135942 0.4237658620387871
457.0 1348.127913196999 0.5663683227783726 0.506674295030224
458.0 0.0 0.0 0.0
459.0 0.0 0.0 0.0
460.0 756.2645998709995 0.13962264844994488 0.3528615028766188
461.0 349.1994867759999 0.33104860455287793 0.4423330976298758
462.0 977.7602735250009 0.2213351255845173 0.4932445840103502
463.0 0.0 0.0 0.0
464.0 661.1910899169997 0.5608074506688724 0.5445877377734764
465.0 164.82373818000002 0.344020784631594 0.21163425210911888
466.0 391.49503577 0.8942497847072123 0.7863706846950835
467.0 26.234284244 0.6324996152856757 0.3846558088919213
468.0 0.0 0.0 0.0
469.0 1115.6294627329999 0.6247773196185386 0.38844286007011153
470.0 733.6028279069996 0.17332442235411738 0.47607392664362547
471.0 102.912073996 0.8047507253150102 0.6299702283847233
472.0 0.0 0.0 0.0
473.0 60.961195169 0.8044912028802234 0.6540528710328917
474.0 744.0859596669999 0.38689453348612024 0.176742727731549
475.0 1971.527914361001 0.6235621655636785 0.26403503899716824
476.0 1847.727309830001 0.2706781985491082 0.24681035744533672
477.0 836.9078271169998 0.18617500776383414 0.5499000751834235
478.0 0.0 0.0 0.0
479.0 1402.018247507002 0.3387775545068778 0.3981813001003226
480.0 740.347652096 0.5126556428335304 0.34190022149981725
481.0 363.7200855510001 0.6764663817792944 0.48127997546835255
482.0 0.0 0.0 0.0
483.0 234.20472181099996 0.6207194234088936 0.5179531994025651
484.0 184.272069206 0.8890108352402355 0.7744780050040664
485.0 1398.838282851999 0.8053919010016981 0.627983323317371
486.0 236.64928194500007 0.35101460513130606 0.1889947178260309
487.0 481.99986704 0.6437000882482367 0.5692273919793883
488.0 0.0 0.0 0.0
489.0 130.47480689600002 0.129157867860066 0.03825100881827805
490.0 0.0 0.0 0.0
491.0 1008.568360561 0.17590633433707656 0.14527763078337047
492.0 433.08551249000016 0.2082837645669256 0.40734122060014955
493.0 375.46431253799983 0.38073157850859257 0.28240550185845076
494.0 169.35835478899995 0.8192901893710963 0.6564703013013399
495.0 3154.320422527998 0.5369502026146729 0.19802847766094964
496.0 568.8281732950003 0.2575451264644234 0.4930493163514143
497.0 616.1083760399999 0.8549276430391285 0.7586552668576456
498.0 0.0 0.0 0.0
499.0 442.475975925 0.6841785574800938 0.45390499046523863
500.0 505.02230936100017 0.7494847979542889 0.5210846972260337
501.0 208.24629095800003 0.6433988747274241 0.5536445501647581
502.0 1824.6372953069997 0.4420079438790234 0.29077889770062754
503.0 881.0177304049996 0.616563672437089 0.40465654880696206
504.0 48.46740048 0.7378803919507583 0.5519793952649032
505.0 939.392886016 0.17255036285830969 0.04821311595644151
506.0 516.2562873529998 0.6293748955706755 0.4376038243325128
507.0 280.392152476 0.5370159451034288 0.7401937809875213
508.0 0.0 0.0 0.0
509.0 732.7387459320003 0.2607563753066818 0.1247570342210957
510.0 315.1302816290001 0.3335662565690606 0.3684856515897875
511.0 0.0 0.0 0.0
512.0 161.52145915000003 0.36421239470174055 0.15761786006399328
513.0 0.0 0.0 0.0
514.0 0.0 0.0 0.0
515.0 0.0 0.0 0.0
516.0 145.42936432799996 0.7517663313888983 0.4225662685082683
517.0 1448.4926601319987 0.6211590390340948 0.632358995604744
518.0 44.809775838 0.33598371186633674 0.20567244895117692
519.0 0.0 0.0 0.0
520.0 637.0368882160001 0.6552743051759348 0.661060587860855
521.0 0.0 0.0 0.0
522.0 0.0 0.0 0.0
523.0 0.0 0.0 0.0
524.0 0.0 0.0 0.0
525.0 60.513210603 0.06254353974179185 0.030075589835377822
526.0 12.166373329 0.7618581238338819 0.6206968059044956
527.0 0.0 0.0 0.0
528.0 0.0 0.0 0.0
529.0 49.824359348 0.8252009933495958 0.6887889302186391
530.0 1368.108671465 0.5739322957049734 0.5634483891627461
531.0 0.0 0.0 0.0
532.0 31.676473106000003 0.8247485465738464 0.7295757082251212
533.0 389.6607148559998 0.7989443531473829 0.644848813041951
534.0 0.0 0.0 0.0
535.0 0.0 0.0 0.0
536.0 0.0 0.0 0.0
537.0 793.721618398 0.6237566281681775 0.18648617067305776
538.0 169.844502239 0.4876815388794919 0.2145997511792244
539.0 0.0 0.0 0.0
540.0 8.532368601 0.9402538531671147 0.8763760428113869
541.0 1064.271524749001 0.3376152696393591 0.6644444082497143
542.0 491.240873759 0.7892079837007887 0.6270549231456416
543.0 0.0 0.0 0.0
544.0 0.0 0.0 0.0
545.0 0.0 0.0 0.0
546.0 241.29985314300006 0.8717937102832374 0.7533484241355362
547.0 477.316542321 0.41478877229674416 0.2815261697031729
548.0 394.14850534400006 0.1042913712365934 0.03277689770324782
549.0 0.0 0.0 0.0
351.0 16.752295634 0.8881366146449505 0.7748759287548721
352.0 2159.9370409339986 0.5245601485802889 0.37515376680860535
353.0 0.0 0.0 0.0
354.0 220.74478548700003 0.773948613021879 0.6154408454189338
355.0 145.5989036 0.10524247095945843 0.17007583713202942
356.0 13.747507317 0.6888550666907333 0.4872872628110388
357.0 0.0 0.0 0.0
358.0 786.2336091110001 0.37478596095926925 0.21605529340862836
359.0 837.0301247990001 0.8053954292772411 0.7059984125118898
360.0 1245.8152887040003 0.4847473023837722 0.7366992736369642
361.0 411.6885978609998 0.6849875731682012 0.3789397488383008
362.0 1813.6229180549988 0.5132901877039671 0.352165354042015
363.0 148.283054406 0.720911032808002 0.4883831128215898
364.0 1413.2082416520007 0.6502282914816675 0.2498811702053611
365.0 0.0 0.0 0.0
366.0 0.0 0.0 0.0
367.0 1770.8261966810003 0.30361217988005834 0.2891844341556914
368.0 94.95503128600001 0.8469700152268542 0.05462431927460701
369.0 0.0 0.0 0.0
370.0 0.0 0.0 0.0
371.0 75.878244181 0.7131146578479662 0.538332437831354
372.0 0.0 0.0 0.0
373.0 1547.1335448880006 0.5105494905676448 0.5257748200233018
374.0 0.0 0.0 0.0
375.0 0.0 0.0 0.0
376.0 603.7085608639999 0.9050205157970445 0.8176995531432361
377.0 128.56727414099998 0.7351219889084951 0.5208335658734511
378.0 0.0 0.0 0.0
379.0 0.0 0.0 0.0
380.0 332.729707084 0.4398841780767049 0.22801316689711665
381.0 1136.255451396 0.6344077911987701 0.2949757286843937
382.0 1410.6628592520008 0.7474804086337223 0.4115939084307703
383.0 0.0 0.0 0.0
384.0 0.0 0.0 0.0
385.0 0.0 0.0 0.0
386.0 0.0 0.0 0.0
387.0 1548.1622126999994 0.03884877944585837 0.6474907974747549
388.0 588.4939867690003 0.7250882498039343 0.5302418158197992
389.0 0.0 0.0 0.0
390.0 0.0 0.0 0.0
391.0 1499.6490151769988 0.3361485803594083 0.4202853384318481
392.0 9.891214109 0.7932066370179551 0.6296477312917327
393.0 0.0 0.0 0.0
394.0 0.0 0.0 0.0
395.0 1293.2066825160005 0.46382664422318454 0.48628826846180623
396.0 682.59645288 0.4957728130082659 0.26722406506480895
397.0 0.0 0.0 0.0
398.0 1333.8132949899996 0.09616088857872777 0.19312110794021314
399.0 197.33787854900007 0.6675124661441927 0.3877831630184623
400.0 1741.0297461490004 0.6704984221073784 0.6269162500753827
401.0 0.0 0.0 0.0
402.0 1096.3092019609994 0.663897784680889 0.4392444911376799
403.0 1363.6174473430003 0.715675611367404 0.6483995892015298
404.0 731.0135933249998 0.7057594234376193 0.42474761379710924
405.0 493.54559667300003 0.6229942417484438 0.21093257088484765
406.0 0.0 0.0 0.0
407.0 307.4593708510001 0.7222279232156485 0.1134371923823105
408.0 280.794330222 0.8300863788583718 0.8402156212944432
409.0 16.261150007999998 0.49345770887224216 0.3238822144412838
410.0 0.0 0.0 0.0
411.0 1056.5688849349995 0.3029141123998321 0.3221789775216608
412.0 0.0 0.0 0.0
413.0 110.57516315300002 0.32021074032019947 0.19621425370547033
414.0 169.516025967 0.3317612714388791 0.3194751681648402
415.0 77.82140864000002 0.7909144295414215 0.6242688901835255
416.0 666.1681708230001 0.3811787033652218 0.45247786786779404
417.0 2022.2250296899995 0.3160329399983051 0.41762915818718316
418.0 0.0 0.0 0.0
419.0 874.3830729750001 0.5393801293241165 0.6687844474803744
420.0 29.173266931 0.8035256885390761 0.6611118051689329
421.0 1330.9030821790004 0.32390765408112343 0.27155194310550673
422.0 423.7044861859998 0.6333616963335145 0.4572343050883274
423.0 1871.8549715099998 0.4197809027447715 0.012800259264295701
424.0 116.66423399799999 0.6822305360118698 0.38248606979219574
425.0 240.49251899200004 0.7224226077454913 0.6768829120251694
426.0 112.74066730899997 0.8432335243776348 0.7292491128424211
427.0 0.0 0.0 0.0
428.0 1016.4103195460003 0.4992650517395581 0.7030118528427753
429.0 1171.2798025739996 0.11358688063482751 0.3996238343126786
430.0 110.849333948 0.17399023865131152 0.4854062549989236
431.0 486.42933028000004 0.6694949231968746 0.4021407807099668
432.0 581.2220916199999 0.6952003835490166 0.49914364329028893
433.0 0.0 0.0 0.0
434.0 423.5174186720001 0.6081764253659411 0.5179323170616569
435.0 0.0 0.0 0.0
436.0 0.0 0.0 0.0
437.0 0.0 0.0 0.0
438.0 0.0 0.0 0.0
439.0 468.93677710399993 0.3243231024041654 0.41784082563784136
440.0 79.293476982 0.9074889161247147 0.8221200344475567
441.0 186.91181105500002 0.5599447780760155 0.38605199201488916
442.0 895.2015710019998 0.2104813326014382 0.4456094402746146
443.0 186.14546036200005 0.6663562609503365 0.46237095840739534
444.0 0.0 0.0 0.0
445.0 0.0 0.0 0.0
446.0 0.0 0.0 0.0
447.0 80.613070604 0.8130571416679954 0.6614489515378461
448.0 1015.4295054679999 0.8490632005098538 0.7368115098751091
449.0 1667.6666061970006 0.2783587429308949 0.024133841466234183
450.0 1901.8509974009985 0.13401372557605284 0.3426002353549655
451.0 65.06742615 0.6818169852739091 0.4678431069013438
452.0 42.815550480000006 0.17402745768641115 0.08540205317882654
453.0 104.597597465 0.8144215570713791 0.6632488800450504
454.0 1393.1114472420002 0.485251448431294 0.48816943508916033
455.0 1.979704897 0.627356851227965 0.46232409643207156
456.0 389.8068291480001 0.9010699758139649 0.7996983505348774
457.0 330.684706598 0.592970356496009 0.41480433350455753
458.0 0.0 0.0 0.0
459.0 1374.4460873969983 0.6464644366812391 0.28147797633902494
460.0 0.0 0.0 0.0
461.0 341.97720766599986 0.7616199072298032 0.5470009558946513
462.0 0.0 0.0 0.0
463.0 171.675962879 0.6814554118131658 0.4977774076060094
464.0 0.0 0.0 0.0
465.0 0.0 0.0 0.0
466.0 82.948795267 0.2005703093136705 0.024098395953180557
467.0 0.0 0.0 0.0
468.0 17.650407614000002 0.5299424540198064 0.2952796479385692
469.0 0.0 0.0 0.0
470.0 1352.6286825410002 0.2107742224665005 0.24372089357992763
471.0 2350.6154215219976 0.35608389532625406 0.13317272133812308
472.0 37.503964039 0.5568499235973436 0.33942716670571765
473.0 339.302722093 0.5259752898663652 0.5024026944582909
474.0 139.37116160600002 0.24255415142296993 0.4435682149293618
475.0 361.886722644 0.7032572071520853 0.5229987071417246
476.0 1026.4910523360002 0.8432108871813362 0.7295616397713346
477.0 0.0 0.0 0.0
478.0 620.039041669 0.12476785079755562 0.15243555415756635
479.0 345.61063225700013 0.7179597093472623 0.5263820091844332
480.0 0.0 0.0 0.0
481.0 134.327898835 0.8875422346299148 0.7756696518223108
482.0 0.0 0.0 0.0
483.0 1064.4703545699992 0.27653364601681596 0.2983698201675777
484.0 0.0 0.0 0.0
485.0 445.18567514099993 0.6237553279013597 0.40429517041193547
486.0 0.0 0.0 0.0
487.0 0.0 0.0 0.0
488.0 0.0 0.0 0.0
489.0 284.897655417 0.5581499066412932 0.6487668639936659
490.0 158.91695113900002 0.7979734624745108 0.6784994363916887
491.0 233.15541638099998 0.5075049855865114 0.3866637219798088
492.0 0.0 0.0 0.0
493.0 6.973322056 0.7795776670145095 0.5764546758191913
494.0 0.0 0.0 0.0
495.0 873.0624788650003 0.33956240668032484 0.4581424149223298
496.0 0.0 0.0 0.0
497.0 0.0 0.0 0.0
498.0 0.0 0.0 0.0
499.0 548.5147340039998 0.5240184088778543 0.5741735731966712
500.0 0.0 0.0 0.0
501.0 1527.4082664160005 0.28683391717397977 0.3500594078326372
502.0 495.21215721300007 0.8359969643935937 0.7066779288349024
503.0 263.730343329 0.7298395466648728 0.8122686515133484
504.0 0.0 0.0 0.0
505.0 694.8520497940001 0.37688371307145435 0.21302032230617
506.0 539.361999726 0.36649957695597624 0.41292192827710045
507.0 0.0 0.0 0.0
508.0 2027.5418781170029 0.3392890626194482 0.2501086329488972
509.0 204.265134008 0.733598833516408 0.5863789518225069
510.0 1115.4542662140004 0.8601017701286436 0.7419709350339689
511.0 329.5261237789999 0.4465602272329945 0.2653825627634774
512.0 564.731117961 0.6113928755214029 0.31887184543458114
513.0 0.0 0.0 0.0
514.0 158.09550642199997 0.12486938215141156 0.10496009461445724
515.0 0.0 0.0 0.0
516.0 0.0 0.0 0.0
517.0 0.0 0.0 0.0
518.0 324.10413679500004 0.07927869724601616 0.39492419731327805
519.0 0.0 0.0 0.0
520.0 431.042384657 0.1669165010899338 0.365464712551188
521.0 0.0 0.0 0.0
522.0 256.91953934199995 0.617249821323861 0.7607556714669548
523.0 0.0 0.0 0.0
524.0 590.7876330359998 0.6019437166499806 0.6184713698463332
525.0 0.0 0.0 0.0
526.0 0.0 0.0 0.0
527.0 22.600273496 0.9411422791271745 0.8772532346140723
528.0 0.0 0.0 0.0
529.0 1676.6599752109994 0.48647969011182957 0.18704583207454237
530.0 99.177569282 0.5560430861021354 0.34821114963836103
531.0 1380.8973026210012 0.5973146604021511 0.47700314972181046
532.0 1449.4483964849996 0.5165565823850992 0.49406648140961074
533.0 86.47948121599998 0.9463333742403954 0.8864825104601118
534.0 172.56384661800004 0.7517827032846643 0.603394231985308
535.0 0.0 0.0 0.0
536.0 297.22961508400005 0.8922344627618959 0.8375838902716066
537.0 0.0 0.0 0.0
538.0 0.0 0.0 0.0
539.0 30.733749866 0.8506510477609982 0.7093068193687024
540.0 493.13601929600014 0.0743505042493728 0.5722386489766874
541.0 0.0 0.0 0.0
542.0 209.912509427 0.4322069784917971 0.4080791600183776
543.0 0.0 0.0 0.0
544.0 1147.443808921001 0.7010967185401821 0.37958894656484876
545.0 0.0 0.0 0.0
546.0 32.648823721 0.43021505759069195 0.36729958685945446
547.0 72.897316262 0.3444730150776963 0.4034512283666124
548.0 0.0 0.0 0.0
549.0 1783.5611805080014 0.4074921889033518 0.3945145880151854
351.0 0.0 0.0 0.0
352.0 56.905889882 0.6713938734031436 0.4790326728793913
353.0 0.0 0.0 0.0
354.0 1224.5727870569995 0.4671738107688362 0.2634376092415823
355.0 0.0 0.0 0.0
356.0 217.66509469100006 0.8312693441826113 0.6789000155988275
357.0 1675.2524828079984 0.34188138219562364 0.33808425207753934
358.0 0.0 0.0 0.0
359.0 108.71681601600002 0.5126799938217497 0.2475551158700942
360.0 738.445338094 0.27307602249749796 0.3303517423902085
361.0 0.0 0.0 0.0
362.0 0.0 0.0 0.0
363.0 552.9564979530002 0.6957049175625633 0.599614897304749
364.0 0.0 0.0 0.0
365.0 802.7372896230002 0.4485520690819874 0.2938103355351674
366.0 2923.3235402989994 0.40402474322750503 0.26564660360768344
367.0 0.0 0.0 0.0
368.0 0.0 0.0 0.0
369.0 0.0 0.0 0.0
370.0 0.0 0.0 0.0
371.0 0.0 0.0 0.0
372.0 513.676159578 0.64381841672368 0.6492892723680377
373.0 647.7185364270005 0.03390361876389933 0.33738541564703306
374.0 0.0 0.0 0.0
375.0 1841.7339760429995 0.5208676673861972 0.5540882541527993
376.0 1018.1004488649999 0.4999712655448045 0.49003520845812687
377.0 0.0 0.0 0.0
378.0 0.0 0.0 0.0
379.0 0.0 0.0 0.0
380.0 332.7500998599999 0.5224498610883246 0.5982782503152693
381.0 0.0 0.0 0.0
382.0 1020.5178260370001 0.5366961470932133 0.4686360493111229
383.0 23.846017687 0.7996883706508839 0.6240004637172495
384.0 591.8845144369998 0.2556971057258345 0.5711023067403798
385.0 1453.8833662979991 0.4846143463365796 0.6309059616226416
386.0 0.0 0.0 0.0
387.0 884.6066382919994 0.48695139444339147 0.5482316802827949
388.0 0.0 0.0 0.0
389.0 359.60633192099993 0.6122950345004433 0.6324255116630747
390.0 0.0 0.0 0.0
391.0 445.4716604269998 0.5864994951895234 0.577125661475866
392.0 360.334631097 0.747051387429575 0.6217537095772695
393.0 635.0354214079996 0.04020824792072345 0.11695618457925379
394.0 350.5978943949999 0.7503812533643683 0.6554300049013921
395.0 1247.8464189150006 0.41760987058831606 0.19729502208314542
396.0 0.0 0.0 0.0
397.0 785.2824561910002 0.5809409346150557 0.29472689372697913
398.0 346.0710622779999 0.7008254001315866 0.6323274577256668
399.0 254.362116938 0.6581291219102597 0.4712515090404502
400.0 0.0 0.0 0.0
401.0 0.0 0.0 0.0
402.0 0.0 0.0 0.0
403.0 567.9962217669998 0.780752958053235 0.7845514034917433
404.0 261.539028412 0.733630102842009 0.7351155966748318
405.0 665.2712569209999 0.4290114686095761 0.057916949882815864
406.0 1874.0632310719986 0.46773617292300923 0.07625462802365887
407.0 0.0 0.0 0.0
408.0 572.5976577989999 0.7522795595254143 0.6088058487921454
409.0 141.51433923999997 0.6611942459660927 0.4835007368069333
410.0 0.0 0.0 0.0
411.0 646.9868832050001 0.7585228716082572 0.5384732880883659
412.0 0.0 0.0 0.0
413.0 2144.1756884769993 0.2206519550778329 0.4273910224445457
414.0 716.1364685859999 0.524047403834502 0.41576807441824887
415.0 56.51954557799999 0.19430831377826044 0.04173370039508915
416.0 35.340502658 0.9548386783444603 0.9057714564381396
417.0 1271.1615801659998 0.29744860781009547 0.4388366567915754
418.0 388.15717424599995 0.4505914010595178 0.2977428457905761
419.0 1754.3747438890007 0.6996767895939089 0.21882466015732288
420.0 0.0 0.0 0.0
421.0 0.0 0.0 0.0
422.0 613.0134293149999 0.465473710316425 0.3088452815969537
423.0 574.5761079360003 0.2875381154804022 0.1344755518342316
424.0 847.7585992170001 0.7359908451390541 0.6251574901300567
425.0 0.0 0.0 0.0
426.0 572.556802945 0.6664368881779076 0.38869160676569997
427.0 1512.800313765 0.7188105575003237 0.6331802778631276
428.0 901.9504383259997 0.6345802098567688 0.5936864232731994
429.0 646.2078806340002 0.8461592256901705 0.7111152079389272
430.0 116.96170552500001 0.7811537885098464 0.6071515281286186
431.0 1180.7122781389996 0.35935412628377317 0.33972646320625755
432.0 0.0 0.0 0.0
433.0 839.351458281 0.24716269947325953 0.3683823938621419
434.0 1285.6018394440005 0.34649263394116947 0.5283526753501099
435.0 280.89493668700004 0.1911485195684896 0.13471076452284775
436.0 1368.4454800860008 0.7503791659765053 0.5453439516451987
437.0 572.3892266889999 0.6812744119771051 0.4979609891914293
438.0 731.7342321210001 0.38372357639486193 0.6020335657850352
439.0 131.77804627999998 0.4942242297045995 0.3152418417333101
440.0 413.7713468300002 0.639962846037921 0.6471053908805066
441.0 0.0 0.0 0.0
442.0 1829.1512863540013 0.5313651579772948 0.1525202699645075
443.0 226.23679490199999 0.8288908785556569 0.6657863702933483
444.0 480.5285755199999 0.18845762555988033 0.31521811546794465
445.0 0.0 0.0 0.0
446.0 0.0 0.0 0.0
447.0 72.106098565 0.7551780557150728 0.578869976664344
448.0 261.786088327 0.12364476145938741 0.35194001836899586
449.0 373.8936898940001 0.48779572229911894 0.1471655233403972
450.0 116.44929670599997 0.2838751117766085 0.19233806086190045
451.0 711.8952776769997 0.7128217542182163 0.5849978300387862
452.0 1038.356398232 0.4231150651379307 0.5815686064759766
453.0 3.3926150699999997 0.9027892247538555 0.8049986992179783
454.0 744.5191315119998 0.15802397207954116 0.26776636227715944
455.0 133.09705518600003 0.3406723049312891 0.25048890400115664
456.0 89.92767974600001 0.5300965822486078 0.3044262360786622
457.0 1263.875039898998 0.28800300444978705 0.2539540318748621
458.0 0.0 0.0 0.0
459.0 1084.0385623620007 0.6046377760608925 0.3680115416568709
460.0 0.0 0.0 0.0
461.0 0.0 0.0 0.0
462.0 1075.6791959369996 0.40994240027041945 0.5965942062758494
463.0 1930.682995582 0.2710458969883922 0.4605327863630012
464.0 0.0 0.0 0.0
465.0 0.0 0.0 0.0
466.0 816.982805824 0.5000340463935042 0.2734270290739784
467.0 48.147719953 0.8095476270096493 0.6546215419774344
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 803.1151082730007 0.44059196197773337 0.29086079795310826
471.0 0.0 0.0 0.0
472.0 0.0 0.0 0.0
473.0 0.0 0.5593456764686378 0.3375543616779256
474.0 0.0 0.0 0.0
475.0 560.129582228 0.270639706116149 0.18899719616181876
476.0 19.383998135000002 0.532468187167108 0.27728911465940664
477.0 933.4806108019999 0.4076473333413695 0.24431163880630521
478.0 196.10971808499997 0.8544473482169364 0.7155978294978846
479.0 0.0 0.0 0.0
480.0 939.0141779250001 0.5563757641769933 0.3469960031965296
481.0 531.733637312 0.46111512159646734 0.6084931139800323
482.0 0.0 0.0 0.0
483.0 70.26087270100001 0.6227610990927742 0.5184628144814115
484.0 172.39729124200005 0.6149166225550311 0.4438743040244143
485.0 310.87975250000005 0.41533204852601907 0.1990821024219022
486.0 1580.69792567 0.05672229406031869 0.2552802480401258
487.0 1156.1904388739997 0.810170214911607 0.7693322884399026
488.0 0.0 0.0 0.0
489.0 635.4421322360001 0.5162048920532901 0.12183502018992892
490.0 0.0 0.0 0.0
491.0 0.0 0.0 0.0
492.0 1690.4667333629984 0.27819012945384386 0.4006664588080329
493.0 314.37039915599996 0.5482113102517636 0.35216128625819515
494.0 1106.1711311199997 0.2307405563450444 0.5664876466004494
495.0 0.0 0.0 0.0
496.0 0.0 0.0 0.0
497.0 167.05403103199998 0.9234625556239365 0.8409899497001297
498.0 0.964134099 0.9340331952008537 0.8618316240231253
499.0 1771.3195145120014 0.06540386777643488 0.21243442660600523
500.0 99.50972135800001 0.6630290211032813 0.3996722731932414
501.0 98.627797684 0.3966941784073691 0.12293234212741093
502.0 0.0 0.0 0.0
503.0 44.177834499999996 0.9278475615745717 0.8520166505262817
504.0 604.6317801430002 0.3351959513019575 0.1623793950849192
505.0 921.9354993350004 0.8562717421808183 0.7464393667958419
506.0 9.903509801 0.8229665288123981 0.6687357866274797
507.0 1768.7614375889991 0.5841011902005652 0.3869539105328437
508.0 70.19872308899998 0.11255204128017147 0.11000561459429149
509.0 763.7428278800006 0.45840883209339 0.23213854460131428
510.0 116.68197493500003 0.5505692628244054 0.34839514218674367
511.0 0.0 0.0 0.0
512.0 903.9777694839997 0.4402340062429804 0.39233672907454115
513.0 0.0 0.0 0.0
514.0 0.0 0.0 0.0
515.0 0.0 0.0 0.0
516.0 1587.340538036999 0.19234035376508468 0.22900197960320368
517.0 38.685179347 0.9072764637871318 0.8071895676139558
518.0 258.2948518629999 0.26205770822869906 0.3761825104392088
519.0 0.0 0.0 0.0
520.0 270.4149484369999 0.2739752739548029 0.2533147301630331
521.0 1301.6024282410006 0.45944137853142175 0.43242235321292105
522.0 329.3825467860001 0.6777217336231401 0.46797660433801846
523.0 0.0 0.0 0.0
524.0 0.0 0.0 0.0
525.0 0.0 0.0 0.0
526.0 0.0 0.0 0.0
527.0 392.197156693 0.07473771962410933 0.26532822270606465
528.0 54.202030914000005 0.7145214112396292 0.5338814865644815
529.0 968.7226185829998 0.7026878896239873 0.4573657699059758
530.0 0.0 0.0 0.0
531.0 849.0463640479998 0.4214607654439814 0.18304374802083445
532.0 1044.2101724039996 0.6606702620646144 0.4433927634975673
533.0 403.07361384600006 0.927401279586596 0.8494392850539129
534.0 693.5642643680001 0.8584108718460166 0.8158459431099521
535.0 163.51900985100005 0.8126162600432887 0.7618272863529448
536.0 320.977384306 0.6682858087240845 0.7528167946278271
537.0 41.70044857800001 0.13704332436069486 0.068011846230691
538.0 394.35628683699997 0.8287855894843548 0.6817927394410829
539.0 20.096160259999998 0.5219057711268814 0.3445794163996401
540.0 0.0 0.0 0.0
541.0 10.146149893 0.7208268381562402 0.5275795947057419
542.0 0.0 0.0 0.0
543.0 714.9587622339998 0.41959497873519275 0.5135880884776507
544.0 232.862796305 0.7829930746564246 0.6039288143197633
545.0 1259.0276881269995 0.5574208304266626 0.5182583867336872
546.0 20.140376472 0.35103231469740287 0.20643277151107367
547.0 933.2918542400001 0.8724752360412672 0.7537968375718701
548.0 0.0 0.0 0.0
549.0 365.44922956999983 0.26786297062736125 0.21009935878787245
351.0 325.41703801899996 0.8274785880529513 0.6628267308799192
352.0 0.0 0.0 0.0
353.0 725.4446999660005 0.10941071385892695 0.3346968255778909
354.0 1737.1274635379991 0.19832441329636152 0.2238590430201468
355.0 0.0 0.0 0.0
356.0 0.0 0.0 0.0
357.0 570.6644088850001 0.8010163968075343 0.7459394786705839
358.0 0.0 0.0 0.0
359.0 253.290992375 0.8171180715962946 0.7177748873994454
360.0 150.88078347699997 0.5067819134336377 0.30316118626594707
361.0 69.536467793 0.4643372429283676 0.5810612018820958
362.0 142.15436800199996 0.4199107939889133 0.6916482179068351
363.0 0.0 0.0 0.0
364.0 193.99483731200002 0.41578161446290113 0.23862653702569722
365.0 786.4553171939995 0.5862978755883589 0.5011429324210612
366.0 27.632562502999996 0.06811801506522928 0.10229196427456116
367.0 0.0 0.0 0.0
368.0 0.0 0.0 0.0
369.0 100.73057792400002 0.4927274615475958 0.41989091623252833
370.0 149.36275905500003 0.749968947221466 0.608370538660325
371.0 0.0 0.0 0.0
372.0 174.451259063 0.4907957029207906 0.43480350457400746
373.0 1189.0876825559994 0.31164370174736394 0.3068518151496201
374.0 115.53495231699999 0.8124884318964805 0.6333458459462736
375.0 114.47774538899999 0.4310539187880811 0.2953941721067558
376.0 105.078053686 0.37985136936005226 0.5461265913066626
377.0 134.316966611 0.5033127693516564 0.6269974696498131
378.0 282.58232418499995 0.6268942433889632 0.41922728634504547
379.0 0.0 0.0 0.0
380.0 1115.653115431 0.5728879536524859 0.5578521809010715
381.0 499.78241334200004 0.8715233726596538 0.7463140141350203
382.0 109.85239403799999 0.6009282395482971 0.38244164239255346
383.0 31.158286808 0.67673442356072 0.4559142102715145
384.0 689.8395182480002 0.32970767218753183 0.10031374058206838
385.0 832.9495883570003 0.6789420403769639 0.8113050252865353
386.0 0.0 0.0 0.0
387.0 0.0 0.0 0.0
388.0 1686.9279958460004 0.46867721683833635 0.47964088494121054
389.0 0.0 0.0 0.0
390.0 302.57020943099997 0.7253584703293784 0.647593589573721
391.0 24.481806395 0.1926700592626527 0.1468875215126634
392.0 0.0 0.0 0.0
393.0 657.4297929060001 0.4147743741423547 0.37447090473695677
394.0 0.0 0.0 0.0
395.0 0.0 0.0 0.0
396.0 427.6930874059999 0.36773708544130906 0.24216597180403468
397.0 0.0 0.0 0.0
398.0 177.93233239600002 0.2086469300895721 0.10213611070997872
399.0 651.2526588 0.6211894812218519 0.09260626415389417
400.0 2132.9204999830026 0.3317113573325265 0.23213211730382202
401.0 246.01364139999998 0.5814421952925868 0.2393356797762047
402.0 0.0 0.0 0.0
403.0 0.0 0.0 0.0
404.0 425.40503671399995 0.739470227097719 0.5164149219031173
405.0 588.8852430510003 0.3324943085770331 0.12391179714351656
406.0 0.0 0.0 0.0
407.0 558.6065809749999 0.794233745565596 0.6826624643116638
408.0 104.535464441 0.46252242960018203 0.2671504804182941
409.0 446.72111297799995 0.42156448804818913 0.23749399152072506
410.0 0.0 0.0 0.0
411.0 0.0 0.0 0.0
412.0 0.0 0.0 0.0
413.0 931.4717402060003 0.5487365798053814 0.20265415382879987
414.0 29.764947866000004 0.4780985242262881 0.39266278779941144
415.0 4.01813775 0.39025839446563254 0.19861992671505208
416.0 1144.1215100399995 0.7593679568614059 0.6693010820650068
417.0 1470.069241172001 0.5710431512833458 0.16069541656377284
418.0 852.056498337 0.8606168432536752 0.7628710427979121
419.0 0.0 0.0 0.0
420.0 0.0 0.0 0.0
421.0 518.5608236990001 0.8751168451655555 0.751996740739617
422.0 0.0 0.0 0.0
423.0 1285.3516834190004 0.41647715129671126 0.36317505023240115
424.0 1634.998991677999 0.3656902068230407 0.19887318938911752
425.0 430.09894767299977 0.1845393069329941 0.29581448084212775
426.0 161.548839361 0.8390466052317143 0.7356737796850589
427.0 0.0 0.0 0.0
428.0 0.0 0.0 0.0
429.0 0.0 0.0 0.0
430.0 0.0 0.0 0.0
431.0 455.8915334290001 0.7403413186926412 0.5856224305678398
432.0 698.3238883799997 0.425328434469337 0.39489360600730145
433.0 119.595228827 0.4230661046013037 0.6419945726280801
434.0 132.395580969 0.45879842210465116 0.3235773336872286
435.0 631.3041064059995 0.7048744345026443 0.7233939517042361
436.0 263.5521416260001 0.7553184391386448 0.5785010141534007
437.0 0.0 0.0 0.0
438.0 0.0 0.0 0.0
439.0 0.0 0.0 0.0
440.0 0.0 0.0 0.0
441.0 388.1749177020002 0.4907284135277693 0.4176862784870825
442.0 684.7873569239997 0.7899646394066367 0.6173569303402694
443.0 0.0 0.0 0.0
444.0 0.0 0.0 0.0
445.0 1553.3691748240005 0.40418332683419955 0.31959689329365987
446.0 0.0 0.0 0.0
447.0 305.451414322 0.649116157679408 0.46338003814132633
448.0 834.6019162970001 0.19978341655689008 0.3617681036970921
449.0 696.0226408650003 0.25082015506243743 0.592711721664889
450.0 0.0 0.0 0.0
451.0 0.0 0.0 0.0
452.0 1106.0444665960001 0.6144792435542895 0.5513968387804904
453.0 129.515746086 0.7412486931252428 0.5430988572733132
454.0 0.0 0.0 0.0
455.0 771.6300347090003 0.5291665334418778 0.5919512162664878
456.0 0.0 0.0 0.0
457.0 1642.180353622999 0.191509425959357 0.24081500662236782
458.0 1087.8410361690005 0.5684301103551744 0.2705919241283801
459.0 873.0096178069998 0.6404488895110965 0.2936044308184881
460.0 0.0 0.0 0.0
461.0 975.6692558800002 0.19460139376752786 0.43202940352431
462.0 195.05844215299996 0.40969768586656824 0.19167393392169324
463.0 0.0 0.0 0.0
464.0 1314.2611114989993 0.529577228927788 0.5194512598646006
465.0 254.09773979200006 0.6670966266926747 0.5327504767367444
466.0 0.0 0.0 0.0
467.0 192.28820350699996 0.46841506400616945 0.45319655903830486
468.0 487.1618275749999 0.8511282948847895 0.7191570844117289
469.0 0.0 0.0 0.0
470.0 1484.2168681459998 0.28976665736577073 0.2497844117852505
471.0 0.0 0.0 0.0
472.0 1184.528575007 0.5732738725770999 0.3649662770711609
473.0 191.67909182799997 0.6578322657527615 0.5289024397640933
474.0 177.44811965600005 0.8155189972060908 0.6535224547990135
475.0 0.0 0.0 0.0
476.0 6.215242180000001 0.9471143294666788 0.8874780818383166
477.0 2486.5800854429986 0.361467935663503 0.48680071061183
478.0 409.42192485500004 0.4982926281251558 0.284108777970038
479.0 0.0 0.0 0.0
480.0 15.760263125999998 0.6704455822107742 0.4267153552333016
481.0 725.4391126600002 0.2616352877058254 0.14065501773223973
482.0 606.623200476 0.3743747794610218 0.5730658272007552
483.0 734.1041022179995 0.8310658625166303 0.7057842356895883
484.0 449.437040243 0.25056440290053505 0.38106662744501013
485.0 327.585219005 0.5714958434383349 0.3624586939353449
486.0 0.0 0.0 0.0
487.0 0.0 0.0 0.0
488.0 1720.975401980999 0.13961494654863754 0.17871327563604245
489.0 975.1197456000002 0.5072822527571388 0.02140985138640095
490.0 654.6701796229997 0.1963412670375745 0.1741868498081531
491.0 654.0228029649996 0.7951593625878642 0.6403409569760554
492.0 1523.6842966419997 0.4777677091060755 0.6135286830935471
493.0 7.074343519 0.9687675867630364 0.9321038945433618
494.0 514.7544823629997 0.48729376820730735 0.23483752734552757
495.0 0.0 0.0 0.0
496.0 0.0 0.0 0.0
497.0 941.7059682260001 0.6116817489406637 0.5844481802500427
498.0 0.0 0.0 0.0
499.0 475.83387687599986 0.7956763281569863 0.660474722428042
500.0 0.0 0.0 0.0
501.0 1524.2937361650006 0.42477039413196566 0.2927892316052433
502.0 0.0 0.0 0.0
503.0 833.8536868940007 0.8070155301978928 0.644176631081528
504.0 577.4489654319998 0.7354626032493606 0.542005744682632
505.0 216.321266776 0.5504590874250234 0.6628039771206683
506.0 0.0 0.0 0.0
507.0 156.546254283 0.887730591539798 0.7831478646364614
508.0 986.9207011230001 0.27001247307103926 0.5752824315715813
509.0 639.5582271549997 0.7027376693076046 0.5201021886224847
510.0 811.1638080960005 0.8084416154177979 0.41992529485315866
511.0 0.0 0.0 0.0
512.0 0.0 0.9082573601489391 0.8128979282823262
513.0 0.0 0.0 0.0
514.0 1270.8309698369978 0.47864312883812427 0.2903292767694637
515.0 797.1939812400007 0.603065564030598 0.5073623693234747
516.0 446.6686739170001 0.48815992627823507 0.2411591111724071
517.0 1353.3119731669997 0.17669885444662756 0.24266161690305327
518.0 1669.394509195 0.48516457023512405 0.4916433871382996
519.0 100.83924740499998 0.12235280573659661 0.04329135830703767
520.0 279.29109523100004 0.4549550931796087 0.31702639645974984
521.0 342.583214225 0.7434376005059982 0.7171465897952385
522.0 479.4476505839998 0.6625337447001539 0.5626889248047866
523.0 1352.056919784 0.6945357053365071 0.5610346078403495
524.0 386.96542389200005 0.74841896592164 0.5809578429856432
525.0 1460.7131090990008 0.6825800276981459 0.43976222383078895
526.0 0.0 0.0 0.0
527.0 0.0 0.0 0.0
528.0 0.0 0.0 0.0
529.0 292.262401474 0.7175433371516167 0.4154146900329165
530.0 385.253506193 0.6749188362674048 0.6177846923528258
531.0 986.8475054859997 0.3495592128948191 0.5298446051425718
532.0 1203.5134260110008 0.49889408116164946 0.3001701977198866
533.0 387.018243352 0.7990900193703148 0.6769305976286205
534.0 0.0 0.0 0.0
535.0 0.0 0.0 0.0
536.0 573.4049603320001 0.7580110254686753 0.6997185517058395
537.0 0.0 0.0 0.0
538.0 195.10008085699994 0.15745422055952726 0.07688563433027391
539.0 11.602391833 0.8678070681674367 0.7302776395622937
540.0 1659.3254176630003 0.4520860838186294 0.5616347699200683
541.0 1322.1134852569994 0.757359540016566 0.6266119885149529
542.0 375.16016427600005 0.1669958186896709 0.0929187769446795
543.0 59.34124944700001 0.3407527860998836 0.13911710883627265
544.0 211.117572878 0.13130358359971758 0.08330559784116258
545.0 471.37802554499996 0.7017281812674259 0.40999642004780096
546.0 211.992286503 0.9520991560243355 0.8989314078052661
547.0 164.718417714 0.6333725629446448 0.5566796723920496
548.0 845.0342226219999 0.23795407322479883 0.03859510520695329
549.0 873.0716496650002 0.1894860499785764 0.5938277681330832
351.0 0.0 0.0 0.0
352.0 818.8758266719999 0.7340228157578939 0.27550857437973164
353.0 1535.0860964490005 0.4677301571727807 0.5206717589836782
354.0 312.5979123839999 0.6234233033958151 0.3724661811494217
355.0 0.0 0.0 0.0
356.0 20.666579834999997 0.818123998144636 0.6676816842753073
357.0 0.0 0.0 0.0
358.0 0.0 0.0 0.0
359.0 103.15562392600002 0.6511266950609247 0.4141851181084128
360.0 1205.1384833319987 0.3484658297853011 0.28931105862100737
361.0 1457.8365552510002 0.45500265596025474 0.26091058170761966
362.0 0.0 0.0 0.0
363.0 598.2996393040004 0.5618055545878184 0.4043465453347672
364.0 39.867128749 0.2884745422464713 0.035745515290085364
365.0 123.770728066 0.29814410427024657 0.10792531929473868
366.0 480.478032211 0.5942403437380062 0.33556171538192736
367.0 514.6914243739999 0.6042753889811929 0.686243814784436
368.0 2259.4415827690023 0.7438279370275086 0.6554431593231475
369.0 0.0 0.0 0.0
370.0 0.0 0.0 0.0
371.0 1298.411883614 0.24824926199763575 0.6190540425036175
372.0 923.3921009599999 0.7602313085398047 0.21368595214339955
373.0 0.0 0.0 0.0
374.0 666.03949308 0.645515435828779 0.5431804995137886
375.0 0.0 0.0 0.0
376.0 1162.4782525039996 0.305200639011561 0.29521139046110817
377.0 168.08101570000002 0.6719755785522379 0.48023863776868697
378.0 0.0 0.0 0.0
379.0 1084.5449285650002 0.845588735488625 0.7292895590537704
380.0 0.0 0.0 0.0
381.0 321.33150632400003 0.5163605804643501 0.3542555967618135
382.0 0.0 0.0 0.0
383.0 0.0 0.0 0.0
384.0 0.0 0.0 0.0
385.0 2036.2521397980008 0.40588631451466606 0.6572183280013895
386.0 0.0 0.0 0.0
387.0 432.83785680399995 0.3109879886077658 0.12036964258153929
388.0 35.130182113 0.8303718381941128 0.6760400347842302
389.0 0.0 0.0 0.0
390.0 693.7936805140002 0.5285720458695645 0.19355707249050402
391.0 44.56656993600001 0.49899585547299513 0.30084634333168847
392.0 185.179121667 0.688535189222601 0.6403355631663229
393.0 761.8804614259998 0.5489446259040335 0.4615325349201965
394.0 51.891975255999995 0.2929012544279171 0.0819111126325128
395.0 1460.2725433699993 0.6183004203612568 0.34757952696131494
396.0 0.0 0.0 0.0
397.0 33.287728848 0.8594805222564517 0.7167082979083523
398.0 1055.882286545 0.184651298638961 0.5398512952089681
399.0 39.198809332 0.6309770326722735 0.5082428786353126
400.0 1109.1572910760005 0.5640017275396729 0.4315858098399627
401.0 0.0 0.0 0.0
402.0 39.164876412000005 0.04385503416679161 0.25972821710318067
403.0 1626.1866305069993 0.4372937130031434 0.041729443620369566
404.0 0.0 0.0 0.0
405.0 0.0 0.0 0.0
406.0 227.93204887800002 0.3435591030144457 0.16146217585157024
407.0 1011.5944964239999 0.41861354346287294 0.5978706853100545
408.0 228.6976379960001 0.855743382283093 0.7197174562805961
409.0 858.5996079970001 0.2186674324982635 0.15850925034443694
410.0 21.476913409999998 0.13239192524802593 0.14407867817101158
411.0 0.0 0.0 0.0
412.0 100.056658459 0.6897502447119241 0.5477997037570647
413.0 648.5890250269998 0.4548088164114447 0.2157659819339074
414.0 0.0 0.0 0.0
415.0 0.0 0.0 0.0
416.0 503.8540967790001 0.7626534650066376 0.39071002969110324
417.0 126.31560792800002 0.5165076453483218 0.5185376378364795
418.0 456.447520878 0.8373243593510561 0.7417409375290434
419.0 461.45110476799994 0.44675102804486394 0.10049524992039863
420.0 2172.8593505850013 0.461183516631688 0.30869280266028243
421.0 1665.2557096309981 0.7352352831141867 0.6428018536508014
422.0 453.0100880309999 0.8097073154494541 0.7842706934135755
423.0 0.0 0.0 0.0
424.0 230.49720717 0.4214618444610256 0.26218030589897806
425.0 0.0 0.0 0.0
426.0 549.3085193149999 0.4101239093634141 0.3627261252887597
427.0 0.0 0.0 0.0
428.0 270.304782031 0.4072938266376453 0.4169673736455786
429.0 0.0 0.0 0.0
430.0 63.31247383100001 0.5023351790016695 0.32001907326562395
431.0 173.463385703 0.8715813266194291 0.7485797042750455
432.0 1507.8155867140015 0.4685596493687296 0.21238215035596075
433.0 0.0 0.0 0.0
434.0 143.56199784599997 0.8722201691015748 0.7569344855377438
435.0 0.0 0.0 0.0
436.0 398.335366838 0.5204835229354755 0.36821966590982197
437.0 0.0 0.0 0.0
438.0 1209.8552575369993 0.33109182280871585 0.45552675920959934
439.0 624.0465236850004 0.5495525825887203 0.5697602729218111
440.0 0.0 0.0 0.0
441.0 30.923026126 0.7641765218710581 0.554522517770433
442.0 375.07550642400014 0.5376061435671138 0.47348702867150794
443.0 1480.4781363880008 0.3245871584294005 0.24092285299015795
444.0 0.0 0.0 0.0
445.0 0.0 0.0 0.0
446.0 1877.8899984849995 0.17798628420042834 0.3111473688096521
447.0 29.824132457 0.8385540421333286 0.7094796939832728
448.0 0.0 0.0 0.0
449.0 518.9883855160002 0.6473288473393094 0.41741521582557645
450.0 413.40871760600015 0.364897658890925 0.22018322692188852
451.0 689.6512242170005 0.377939936942502 0.5994328893751641
452.0 88.404262612 0.7725160490616234 0.6570886788887351
453.0 2334.0427984410007 0.029683535816548697 0.23171860039122533
454.0 97.28985113099999 0.8912430024312958 0.7813665759964299
455.0 1806.5737946669994 0.2890816634164682 0.23585223431288846
456.0 0.0 0.0 0.0
457.0 0.0 0.0 0.0
458.0 0.0 0.8997515043577312 0.797310371191825
459.0 1600.8696876970005 0.39631516760035207 0.20313172341561256
460.0 454.9641049270001 0.2761462291081523 0.4819212436320934
461.0 8.422633506 0.8118727377717083 0.6316429360343667
462.0 0.0 0.0 0.0
463.0 744.1510503629997 0.2320397085148707 0.5437645186686542
464.0 496.7844183 0.13980132709527954 0.4539890971215995
465.0 0.0 0.0 0.0
466.0 402.3756687280001 0.8031589012980443 0.6450396159058039
467.0 1107.259174359001 0.6514208650321132 0.1508292460165848
468.0 0.0 0.0 0.0
469.0 2896.9519311649988 0.419953478811303 0.5335754537608945
470.0 1347.3460601710008 0.1071376157210258 0.4892652636517377
471.0 481.01163756400007 0.4029850930897547 0.2757818583732247
472.0 1576.1167705390008 0.2809673882589922 0.31968066169016707
473.0 0.0 0.0 0.0
474.0 0.0 0.0 0.0
475.0 0.749373993 0.856900232265383 0.7226948955169077
476.0 238.31858151099996 0.8130732156020479 0.6677497286244433
477.0 1072.7278246259993 0.8707605906511654 0.7789246136310883
478.0 357.35587692299987 0.554098971801698 0.3526036934944627
479.0 0.0 0.0 0.0
480.0 0.0 0.0 0.0
481.0 174.715771808 0.2625606148233534 0.1575885830475886
482.0 0.0 0.0 0.0
483.0 0.0 0.0 0.0
484.0 21.40581411 0.8759789785732921 0.7563035740167365
485.0 0.0 0.0 0.0
486.0 259.561122996 0.6519075343815917 0.4773574249000107
487.0 0.0 0.0 0.0
488.0 195.58606475899998 0.6700889834811559 0.49060271820241125
489.0 1756.7119910529996 0.4555607957080488 0.35600306658152003
490.0 0.0 0.0 0.0
491.0 0.0 0.0 0.0
492.0 199.25045198799998 0.6564153765185079 0.4371141896505973
493.0 1827.5123180430007 0.48180327725323047 0.30313020757115117
494.0 2239.0101489529993 0.3665720193950814 0.2862389773834094
495.0 1441.3783932309998 0.6612769202095249 0.5673338328826816
496.0 19.97941673 0.13091153125375204 0.12446127240609957
497.0 5.343876867 0.9288529730543709 0.854131870942378
498.0 0.0 0.0 0.0
499.0 693.0893459870001 0.4896437846008392 0.7323521292812047
500.0 0.0 0.0 0.0
501.0 0.0 0.8350344245647476 0.6869612552988158
502.0 455.30658008499995 0.4960451272508409 0.6844255812431096
503.0 17.533825025 0.935241900269749 0.8662213274757179
504.0 920.6850557389996 0.1939447979208 0.13558474020502492
505.0 736.2811356389998 0.17775965905435429 0.3567777640456947
506.0 2401.1877284749985 0.6285812826979572 0.40783420761087563
507.0 661.639106209 0.7355598933648485 0.5472536208385678
508.0 11.053407994 0.8959033511971637 0.7981120351484111
509.0 6.31061262 0.6915959106192532 0.4521112476090541
510.0 18.525784108 0.46257233783996826 0.30530055124789895
511.0 2065.163606376001 0.24166763843364208 0.1199837089885427
512.0 0.0 0.0 0.0
513.0 0.0 0.0 0.0
514.0 515.9516315810001 0.3091354085015444 0.5445346912728385
515.0 0.0 0.0 0.0
516.0 0.0 0.0 0.0
517.0 0.0 0.0 0.0
518.0 1443.3642462420005 0.508734855050749 0.5586684656170193
519.0 372.7804512749998 0.33771393425484975 0.18633163785506274
520.0 921.8119271940003 0.3432472802452769 0.46245381021240506
521.0 1325.8100731860004 0.6378299881240789 0.2628210656438307
522.0 72.04248342199999 0.47325180339832007 0.22666662505893154
523.0 1633.223668773001 0.3895250439999513 0.13202990869865794
524.0 585.1188344759998 0.4964437804321404 0.30538811171581376
525.0 584.2549085150001 0.51601966990048 0.33839728293833526
526.0 0.0 0.0 0.0
527.0 0.0 0.0 0.0
528.0 150.96500664099997 0.4889919941955202 0.26054343353871284
529.0 1215.660910942 0.7706817247048344 0.5823030549184076
530.0 884.1895810100004 0.5000300289282412 0.29362645397994264
531.0 57.727460919 0.3719892121474745 0.14228656529959072
532.0 409.8000798059998 0.8500965196406344 0.7319196270743792
533.0 852.0163368430001 0.32288681239085065 0.3701887369970692
534.0 0.0 0.0 0.0
535.0 1689.319052446001 0.491391076822066 0.5799799104633653
536.0 232.28805888000002 0.31488552842279777 0.35963601245864124
537.0 0.0 0.0 0.0
538.0 14.531910999 0.7054052862323679 0.5139541363543577
539.0 458.49985480400017 0.07655464710277037 0.05833442112937254
540.0 421.21126178800006 0.5266867085126673 0.699950237836793
541.0 386.2788966649998 0.6996731236209861 0.6030192929753001
542.0 0.0 0.0 0.0
543.0 199.48817876299998 0.7873305247085001 0.5966929177614684
544.0 0.0 0.0 0.0
545.0 358.265989091 0.5063691581252114 0.37517135659454737
546.0 436.0246974639999 0.4537285537834551 0.5889048789810644
547.0 0.0 0.0 0.0
548.0 101.85181008799998 0.524927002046655 0.4167479106341589
549.0 813.2614263380007 0.41473446015647847 0.33779274819663496
351.0 1081.9622966279992 0.013395057138133666 0.3026877380293583
352.0 780.8280430210003 0.659337692496921 0.20398768902647185
353.0 470.07214882200003 0.59416755915447 0.5809964065321416
354.0 1182.0177002570003 0.6651250113933393 0.5346243890840668
355.0 0.0 0.0 0.0
356.0 0.0 0.0 0.0
357.0 1542.7090903819994 0.3860086983823565 0.3943028732471637
358.0 0.0 0.0 0.0
359.0 982.1924128690002 0.5544500471868228 0.23918798757570203
360.0 0.0 0.0 0.0
361.0 1025.7023617619996 0.7850010688986889 0.7459400177435426
362.0 249.60521609799994 0.5959983806029593 0.5965515178711831
363.0 0.0 0.0 0.0
364.0 1036.4426208979999 0.4265376974318222 0.21366288150641266
365.0 568.5192373130001 0.5783305822734055 0.4510517965469613
366.0 0.0 0.0 0.0
367.0 0.0 0.0 0.0
368.0 0.0 0.0 0.0
369.0 142.056148626 0.8991169533001604 0.7957011365802052
370.0 905.8401522799999 0.8038881409074659 0.4983780097523668
371.0 0.0 0.0 0.0
372.0 996.6686124970003 0.11930530100638467 0.33872412396152496
373.0 0.0 0.0 0.0
374.0 0.0 0.0 0.0
375.0 9.860427447 0.7190666620383983 0.5122885563862992
376.0 0.0 0.0 0.0
377.0 0.0 0.0 0.0
378.0 58.337088218000005 0.6955586968752617 0.5156693711229501
379.0 285.288657592 0.4671062323911971 0.49281495315065355
380.0 777.1141465529998 0.3378082913093978 0.06674164895822263
381.0 44.181909593 0.6242829782113023 0.4280413495221974
382.0 320.69909923299997 0.8374285860289082 0.8209479912314721
383.0 0.0 0.8215038746801998 0.6655831215150765
384.0 1926.1527084459992 0.2709417158592395 0.43612978964879984
385.0 1981.8158679189992 0.13294598060574755 0.571028401861719
386.0 1575.4390583690008 0.17650303517335555 0.5133400359798774
387.0 426.36127606899987 0.39750470794959303 0.6389608474998978
388.0 1355.790958886 0.46511939830212373 0.5115926453057954
389.0 0.0 0.0 0.0
390.0 0.0 0.0 0.0
391.0 0.0 0.0 0.0
392.0 64.021260625 0.8902183067497117 0.7924070156809151
393.0 1301.810035819999 0.5167305203673611 0.3068623108244214
394.0 486.53612337999994 0.6006543979383695 0.41139083542444954
395.0 0.0 0.0 0.0
396.0 93.95449993400001 0.7997836443116277 0.512367010928452
397.0 2120.386807147999 0.7204999219954584 0.45469002538718195
398.0 0.0 0.0 0.0
399.0 1691.5840473690005 0.33793371089676455 0.04567173890171322
400.0 2089.9871183150017 0.6851118865810301 0.7295900406393747
401.0 176.43450625699995 0.7481548941213556 0.5212560647540045
402.0 1613.5254961940009 0.36103136059532237 0.24049172628238974
403.0 432.88483042200016 0.6150969340387573 0.36957175043569096
404.0 974.4853920659997 0.2795361491728634 0.38040106137124663
405.0 1069.405383336 0.697282987444182 0.5189708265291203
406.0 91.785481152 0.39075237633001886 0.25793773026678335
407.0 0.0 0.0 0.0
408.0 67.233139666 0.4385775889954952 0.34184891358626435
409.0 41.163997389 0.7602015751375742 0.5435441690936031
410.0 871.6883723579997 0.268098081709025 0.2802549153148152
411.0 735.0473603229999 0.5519623552669132 0.4834011300357166
412.0 0.0 0.0 0.0
413.0 339.51156448599994 0.6967332539898402 0.5820287059553575
414.0 333.42603451699995 0.7013288149076138 0.654374383759803
415.0 376.71506349799995 0.4248457944224891 0.4484583319167808
416.0 568.6867599630001 0.49742422803865843 0.13333408090061383
417.0 943.8874207039999 0.25849205764791033 0.579807462920008
418.0 1395.3505628320006 0.49669795001817796 0.5952597509603806
419.0 1002.8978675850003 0.39799301768922146 0.7292061186975868
420.0 504.48538811899994 0.5897811922151273 0.41328360329872815
421.0 844.0939639689999 0.1213552282561779 0.15501006892587277
422.0 31.768372038000003 0.8040738900396276 0.7620815237693821
423.0 508.0381249019998 0.5508260232278993 0.5355097633671876
424.0 1163.3602388209997 0.5444252226812161 0.6094951006041067
425.0 0.0 0.0 0.0
426.0 42.20636480500001 0.6935429522451912 0.44224804458153133
427.0 1416.4080951100007 0.26879987055350374 0.23512097725824008
428.0 0.0 0.0 0.0
429.0 647.1176550349995 0.35904260305647473 0.20427298224816395
430.0 0.0 0.0 0.0
431.0 0.0 0.0 0.0
432.0 1770.0807636240006 0.44878043558895797 0.3299706889374749
433.0 0.0 0.0 0.0
434.0 797.5214757719999 0.6590763408735323 0.3998324845722477
435.0 1351.1415000620011 0.18891676319728906 0.36120138730492696
436.0 45.163411297 0.7003969213969417 0.7441513735414963
437.0 0.0 0.0 0.0
438.0 198.88425858499994 0.5831605710538693 0.312754942748584
439.0 0.0 0.0 0.0
440.0 0.0 0.0 0.0
441.0 0.0 0.0 0.0
442.0 687.8433834670001 0.8370844526833847 0.7197215476013619
443.0 0.0 0.0 0.0
444.0 545.0153148679999 0.5293647379636215 0.46573622675533544
445.0 0.0 0.0 0.0
446.0 205.35681820500005 0.7066594962517802 0.5025623304437121
447.0 0.0 0.0 0.0
448.0 729.6321090259994 0.3212246858224964 0.47123626357402326
449.0 669.532735276 0.6707314236268459 0.5947206357597066
450.0 0.0 0.0 0.0
451.0 0.0 0.0 0.0
452.0 982.8297111309995 0.5423368481628876 0.4907648837009393
453.0 902.1252103110005 0.15035395653202702 0.3150908452616008
454.0 130.99095653300003 0.46924672172466453 0.28909526450164375
455.0 0.0 0.0 0.0
456.0 0.0 0.0 0.0
457.0 35.46737279 0.5262035728724219 0.3374328448537804
458.0 0.0 0.0 0.0
459.0 362.8181073189998 0.11355114450710548 0.19619186046141032
460.0 0.0 0.0 0.0
461.0 0.0 0.0 0.0
462.0 0.0 0.0 0.0
463.0 1178.498792296999 0.2325308499774848 0.32143820195411443
464.0 988.7465615349995 0.5452455791398138 0.41800884319930254
465.0 1203.4528892230014 0.2559524735368957 0.36426548792841934
466.0 34.74039759 0.8623760329609687 0.7257890575529717
467.0 1492.1266924189981 0.4694663314690204 0.4553156812459809
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 0.0 0.0 0.0
471.0 0.0 0.0 0.0
472.0 0.0 0.0 0.0
473.0 1603.041193707001 0.528469330076158 0.4537879375827828
474.0 162.92899623399998 0.7739742538748637 0.6411320490671042
475.0 0.0 0.0 0.0
476.0 821.6986124520002 0.6275653552869783 0.5954273975395385
477.0 533.2873421740002 0.16722822253275738 0.26556093668725195
478.0 0.0 0.0 0.0
479.0 0.0 0.0 0.0
480.0 1928.9543935240008 0.47839638321377453 0.3507347096900907
481.0 0.0 0.0 0.0
482.0 793.4736789209999 0.43549084346483813 0.06392241369033819
483.0 1615.029783612999 0.4349657022342336 0.2618170584740408
484.0 183.22068040899998 0.5032461608756459 0.7029892492220267
485.0 1589.2753590440002 0.2504092535530135 0.6520238835265955
486.0 434.54148833499994 0.4053698595046054 0.3049999450983365
487.0 309.04878644199994 0.8201452822603282 0.6830200508308174
488.0 208.81183690400002 0.6238640117326146 0.4144229746197254
489.0 72.993826582 0.7745542867683207 0.6353500057530197
490.0 1179.949205364 0.18484830710357922 0.25605105329729705
491.0 26.576508855000004 0.710949930630537 0.47970331577678893
492.0 0.0 0.0 0.0
493.0 0.0 0.0 0.0
494.0 716.6149159810001 0.4157550086624709 0.5898162248627653
495.0 0.0 0.0 0.0
496.0 0.0 0.0 0.0
497.0 1209.0002920900004 0.339462162664241 0.4373381948640306
498.0 394.3385085769999 0.7314413722199832 0.479903583065456
499.0 187.898435237 0.6027624457457875 0.3958339561173926
500.0 0.0 0.0 0.0
501.0 511.91367488899994 0.6677434527693495 0.521694067254123
502.0 0.0 0.0 0.0
503.0 195.00493091299998 0.8036076106623253 0.6342136013326155
504.0 311.48693247799997 0.9377533123080439 0.8741100810030122
505.0 212.87412261199995 0.6700451302551861 0.4638507431771465
506.0 0.0 0.0 0.0
507.0 0.0 0.0 0.0
508.0 485.57065984400026 0.6421712332128153 0.4902761377351602
509.0 2545.842530529 0.5679804214487287 0.651691693571063
510.0 1055.1720503300007 0.5978971464905132 0.35553132682576716
511.0 0.0 0.0 0.0
512.0 559.3250442770003 0.5149875734195914 0.4507018951540317
513.0 97.38799167400002 0.7415723218945871 0.6770240272465994
514.0 0.0 0.0 0.0
515.0 308.97391779700007 0.4515957043733285 0.21296332009997537
516.0 180.454168033 0.6668850446547814 0.45338430871512947
517.0 82.62729456299999 0.3909808880333289 0.3023698716802781
518.0 345.5821029680001 0.7136679865359776 0.5771587132396785
519.0 786.1115514769997 0.6244381887066934 0.5081909570072872
520.0 896.1840944370003 0.7808802689818205 0.7645105295974005
521.0 414.32853370000004 0.48750651184292904 0.4021439117001908
522.0 414.1513523080002 0.572013521975436 0.3649715346838354
523.0 86.57120081 0.681924338063398 0.5145589342869292
524.0 17.73129939 0.7259137139055294 0.5081667181206141
525.0 770.4937831139997 0.5019155217063535 0.28447782996774257
526.0 893.1339725879994 0.09253417543770548 0.5290097847187779
527.0 0.0 0.0 0.0
528.0 2390.2314190329976 0.2215764899182565 0.27429315746485555
529.0 12.792291381 0.7226890573281896 0.5287355120634725
530.0 273.32536655600006 0.692186926768027 0.5557610482938484
531.0 0.0 0.0 0.0
532.0 1698.6051640439991 0.3502115579582298 0.29951358778407644
533.0 85.90792005399999 0.8763733820331013 0.8469592305560112
534.0 0.0 0.0 0.0
535.0 547.969653462 0.6379093558498651 0.42385500359336503
536.0 235.299058554 0.43483634550546646 0.3416581628050939
537.0 0.0 0.0 0.0
538.0 0.0 0.0 0.0
539.0 35.455114031 0.6681847535401048 0.4536283357469031
540.0 0.0 0.0 0.0
541.0 976.8728703029997 0.7104753017789246 0.5546469346739861
542.0 139.58883586900004 0.7494982914311025 0.7550281542463583
543.0 918.7243071860001 0.7640345063219036 0.4705859352253957
544.0 0.0 0.0 0.0
545.0 418.19604430900006 0.5286714396371557 0.4114723431934936
546.0 788.6230134069989 0.36150067108641126 0.4845572545159927
547.0 0.0 0.0 0.0
548.0 0.0 0.0 0.0
549.0 0.0 0.0 0.0
351.0 0.0 0.0 0.0
352.0 424.2854432510001 0.7376989039519795 0.5418049644622198
353.0 185.27084144800006 0.9139162388520895 0.8266036212853993
354.0 20.026415123 0.5018228769587397 0.21111808817772387
355.0 495.36487358700003 0.09392341205254341 0.30556181271924165
356.0 317.94451145200014 0.7354590848790965 0.5157053039392288
357.0 0.0 0.0 0.0
358.0 0.0 0.0 0.0
359.0 427.30075371 0.785697716538161 0.7784462209483527
360.0 0.0 0.0 0.0
361.0 267.675659803 0.19856863699076532 0.08201778429750552
362.0 2384.8609251340013 0.2295909205970548 0.41271951373995375
363.0 592.2424040739996 0.46369312824310244 0.24407924994686475
364.0 0.0 0.0 0.0
365.0 0.0 0.0 0.0
366.0 0.0 0.0 0.0
367.0 852.4921789089999 0.31837413156837535 0.22230091715534825
368.0 610.0338623060001 0.7250283440873375 0.5508514679227499
369.0 238.87608717599994 0.8190102641357885 0.7445865472887038
370.0 497.6983179330003 0.3942590115708993 0.7167129253967379
371.0 782.8220215650003 0.3642153562336503 0.6038605886819232
372.0 575.0691662069997 0.7710219597438615 0.5865086919057272
373.0 0.0 0.0 0.0
374.0 457.2854529839999 0.5578301659408353 0.5411951657828116
375.0 0.0 0.0 0.0
376.0 761.8690318270002 0.4583596824546948 0.7953380450864521
377.0 479.82962053599977 0.5693305901470934 0.33605691085962697
378.0 1334.887123832999 0.7664379210967701 0.7217013069638006
379.0 75.77236135 0.3887579415059432 0.29812256625909167
380.0 121.548044691 0.7115051407562387 0.4918804650148415
381.0 182.884878396 0.7587113593119356 0.5795407189009747
382.0 0.0 0.0 0.0
383.0 262.921695389 0.3928604753256993 0.20455143271891021
384.0 286.73042683200015 0.8809763965190203 0.7915401086734286
385.0 67.05579111499999 0.41090357555870793 0.27666604527627076
386.0 0.0 0.0 0.0
387.0 237.739734721 0.370649716079208 0.17912395832532105
388.0 48.789228541 0.9068616256335866 0.8114930140679063
389.0 652.4432771869999 0.38467082313624074 0.4856409537915366
390.0 216.568901217 0.6528859019339323 0.4124339435501881
391.0 48.415506121 0.8499641456318754 0.7285728927013829
392.0 684.7355026710003 0.33666029088089366 0.7374076787369893
393.0 1134.8690647840006 0.6961149094284089 0.5305108322499231
394.0 239.95260804199998 0.5737083125493841 0.3533943791027584
395.0 396.19140287499994 0.5229921399138722 0.6553897055701372
396.0 861.4781400229996 0.8990973058533314 0.8344971962169908
397.0 56.707193019999984 0.18519271479797275 0.19151992930094075
398.0 0.0 0.0 0.0
399.0 512.3068843669998 0.6767794749273632 0.44570477668901454
400.0 766.2630656429998 0.5827221123343903 0.7335505038694505
401.0 0.0 0.0 0.0
402.0 987.9724200789993 0.1918249909725064 0.3048198074119413
403.0 1147.5883091949997 0.7630776184406051 0.33876424508478675
404.0 399.7013020810001 0.4504139826764873 0.20852100603936993
405.0 553.6889672399999 0.47366420847983637 0.43658382632556214
406.0 1109.2345936640002 0.7718839100046743 0.7721143142983669
407.0 614.9699435480001 0.22644641302677876 0.3869327601618341
408.0 824.7551283029999 0.5090148378186599 0.3652697980562884
409.0 1137.651311202 0.5388920019519646 0.4719505949957353
410.0 1534.7354767649992 0.3258553825483419 0.21259001478023495
411.0 36.92941660299999 0.8641125100434127 0.7365316309595724
412.0 81.709264975 0.7048562860399722 0.5110906388411961
413.0 1864.385557091 0.1402990383361079 0.5853696075478215
414.0 780.5192517639996 0.2394989059618976 0.41685848917573254
415.0 672.3315592829997 0.6753765267464044 0.3928099963428482
416.0 239.62772718699998 0.5959384349124026 0.4259025024459864
417.0 21.663126826000003 0.7141937059631304 0.5215177848147439
418.0 1244.3594365050003 0.21964950644329181 0.5313953680698226
419.0 0.0 0.0 0.0
420.0 505.2300121479998 0.184834756345825 0.2697171530980026
421.0 34.813113902 0.8707477970260649 0.7476706256545188
422.0 0.0 0.0 0.0
423.0 0.0 0.0 0.0
424.0 408.42482184599993 0.4541657261802773 0.30482767223056756
425.0 0.0 0.0 0.0
426.0 493.7493715149997 0.5253787038199254 0.3847483380389674
427.0 0.0 0.0 0.0
428.0 179.1032896019999 0.7851393732930891 0.5999868750887568
429.0 579.303559884 0.3593851812296463 0.34775788837548854
430.0 165.78621937099996 0.8363813593767666 0.7009754245192296
431.0 0.0 0.0 0.0
432.0 742.1547263669999 0.5164433649815654 0.3657821813145568
433.0 954.8491173750003 0.17775253824506174 0.3072263858312029
434.0 483.45556242699996 0.7515729062884225 0.5428775463682507
435.0 961.8657536199999 0.48798744905830765 0.25243653413328465
436.0 873.7435972610003 0.1822526150332369 0.45633449950827204
437.0 241.14677271399998 0.689713320721119 0.5084676496608186
438.0 2474.940072951998 0.3353583722028643 0.16293357135802247
439.0 1009.3368809389999 0.10524973274809532 0.3363093638477363
440.0 92.96691033500001 0.826148143735526 0.6641551496636592
441.0 1286.014002054 0.7602309089129915 0.641724393191745
442.0 124.735796579 0.8438454922775311 0.7103852599885974
443.0 311.6601655750001 0.7401578787836383 0.5385316782317163
444.0 1835.3690356130005 0.3879321817694378 0.14048439019681205
445.0 820.67634925 0.8013804099391535 0.6433545769731542
446.0 0.0 0.0 0.0
447.0 0.0 0.0 0.0
448.0 1351.4038706229999 0.5395395270059845 0.4288655132543423
449.0 300.4920757080001 0.5506239974422618 0.40437749609655654
450.0 2176.0305150870004 0.3850577123167389 0.44925131287945785
451.0 0.0 0.0 0.0
452.0 122.91425496399998 0.835212308464249 0.7078096740385028
453.0 0.0 0.0 0.0
454.0 508.82344919399986 0.5176460994868092 0.4729877221850329
455.0 0.0 0.0 0.0
456.0 125.07184296599999 0.64257016782617 0.6335977654351482
457.0 113.91004069800003 0.4901612107569909 0.21836883141979213
458.0 55.25412613200001 0.8311610865013523 0.7056698018626871
459.0 1519.2385563019998 0.7069868816118474 0.7992510916088704
460.0 1376.6002174959995 0.7341465917456458 0.4242467086976515
461.0 518.781802925 0.2849798488516311 0.42894791691051376
462.0 0.0 0.0 0.0
463.0 0.0 0.0 0.0
464.0 1358.5868906560002 0.4476056901833786 0.16085843370560315
465.0 0.0 0.0 0.0
466.0 1787.814324114998 0.5588770651322417 0.3504908504331956
467.0 0.0 0.0 0.0
468.0 732.9568309879999 0.7805731147606841 0.487115892496703
469.0 22.894761007 0.6909628485056454 0.4466634413878595
470.0 651.3341944900001 0.14608132607435767 0.04260364922422495
471.0 362.498217837 0.6835994546862099 0.6777902175224879
472.0 0.0 0.0 0.0
473.0 32.039590886 0.903595256832647 0.8084607751813069
474.0 0.0 0.0 0.0
475.0 960.6352053970002 0.7497095401923652 0.5581880761171075
476.0 238.96788971800007 0.7239179665729543 0.5819760826778283
477.0 301.05481195600004 0.6372166094329937 0.5865652407106507
478.0 0.0 0.0 0.0
479.0 423.52073315300015 0.8846398895265547 0.8120279944212242
480.0 0.0 0.0 0.0
481.0 87.77740374300001 0.7976017523242247 0.6301032115699676
482.0 233.37814622100007 0.5804963848894916 0.42693781573969514
483.0 126.475803135 0.8374911410861673 0.6785414016669292
484.0 896.4059925860001 0.8687422521265372 0.7915859373578592
485.0 0.0 0.0 0.0
486.0 2341.7233771990013 0.39104121259348823 0.3726283180397428
487.0 2273.431079494002 0.1054766762111455 0.5094247723946276
488.0 0.0 0.0 0.0
489.0 433.017424122 0.17391561953144344 0.6000591769591503
490.0 2372.420691839004 0.49683332667221536 0.5146635500485481
491.0 0.0 0.0 0.0
492.0 72.029621244 0.9202361336022135 0.8355520781574683
493.0 114.12697097199998 0.4484938342347491 0.3084886735728811
494.0 16.001452378 0.5793807648175133 0.31773238934463216
495.0 335.83593494499996 0.6437323082888442 0.5445205348998213
496.0 315.9718036940001 0.49740512730819775 0.4782091886356002
497.0 892.3438648939998 0.39696593604901154 0.32672568548916797
498.0 0.0 0.0 0.0
499.0 1694.6439108120005 0.6589240723601528 0.43008494816141846
500.0 1500.970847576999 0.6752827246745405 0.4192301005785778
501.0 207.474657521 0.815687995829439 0.650114904953512
502.0 1225.0610572139997 0.4287078031362894 0.37953456754076553
503.0 684.0037276410004 0.29581676152884206 0.40796510958011906
504.0 115.84573566499999 0.261095835087491 0.3850289427648287
505.0 1389.7479779689984 0.17423842699810493 0.24217778311312593
506.0 407.553080338 0.2680821960647155 0.5310396111410147
507.0 34.345304111 0.8787115509031358 0.7867790175240028
508.0 0.0 0.0 0.0
509.0 88.91334858700002 0.1764538967832528 0.1298699364078658
510.0 2330.141497266 0.23754705623771474 0.3686841435834223
511.0 0.0 0.0 0.0
512.0 712.1421551870003 0.5301614068244118 0.4040109698564643
513.0 676.2369778280001 0.06784071553622266 0.4373510085445199
514.0 437.629575497 0.4597273817043352 0.5777914271254408
515.0 26.625500488 0.7408743538804152 0.52618183904388
516.0 302.67203866299997 0.7230290584543237 0.489361289892777
517.0 0.0 0.0 0.0
518.0 0.0 0.0 0.0
519.0 250.03797045199997 0.5558638506058455 0.47240426462294155
520.0 381.74516605399987 0.6005770849093551 0.4457665727273903
521.0 1165.7598942880004 0.5135270946980534 0.4779949718274384
522.0 66.570035974 0.8828383162297194 0.7653340522070645
523.0 266.7613929669999 0.4032568068521354 0.06169341459926484
524.0 523.8316249460004 0.8521995902693283 0.6321923016518429
525.0 213.7261040690001 0.7700839552246388 0.5712564813340908
526.0 1384.8989639860006 0.5805173899653948 0.5986215725200639
527.0 62.616495611000005 0.37449272071904194 0.2257047610767573
528.0 257.947757798 0.40237359845280596 0.1776598116358015
529.0 0.0 0.0 0.0
530.0 0.0 0.0 0.0
531.0 0.0 0.0 0.0
532.0 430.2569232659999 0.5570866387736885 0.5112867269162935
533.0 1520.952901397001 0.4406740743910966 0.48054878193504347
534.0 55.466722186000005 0.8130676552021047 0.7136614764928451
535.0 195.01050200300006 0.812161408147137 0.6433794065236208
536.0 1151.0190119949998 0.69225950597832 0.39206679305306597
537.0 0.0 0.0 0.0
538.0 743.0840067420002 0.5228706983642071 0.07533736033538474
539.0 0.0 0.0 0.0
540.0 0.0 0.0 0.0
541.0 0.0 0.0 0.0
542.0 83.43896761699997 0.1504803742197686 0.009226213328833166
543.0 0.0 0.0 0.0
544.0 1366.7658377099988 0.5468120113023756 0.18059120363434958
545.0 127.065702099 0.5888099500472239 0.4492070670204645
546.0 483.22899216800016 0.5134180270562053 0.41782120778805176
547.0 84.24651238800003 0.6769166249490665 0.4662908974690211
548.0 0.0 0.0 0.0
549.0 0.0 0.0 0.0
351.0 15.427140433999998 0.8616090341589536 0.7205571007344783
352.0 1510.353828794999 0.1774189499803455 0.6666019130211444
353.0 70.941680229 0.16347247561482695 0.10876864245317576
354.0 1336.7545982139998 0.7058274119148403 0.5348527758591576
355.0 353.750950909 0.32187008661926864 0.2752918372451197
356.0 101.619910509 0.46815076761602986 0.5568443986319801
357.0 64.082912268 0.7918135112252268 0.8476533848653083
358.0 0.0 0.0 0.0
359.0 670.3030452569993 0.3323296737900949 0.35901674594936434
360.0 341.251759079 0.585257047592134 0.47806278809088254
361.0 1032.3372491079988 0.7074013580550519 0.4214084746452755
362.0 0.0 0.0 0.0
363.0 0.0 0.0 0.0
364.0 355.11766428599987 0.17699898160004113 0.3257229004554542
365.0 121.133463509 0.6760615500475443 0.534389786073152
366.0 0.0 0.0 0.0
367.0 185.36740446000002 0.3418106477834236 0.12891712441878583
368.0 0.0 0.0 0.0
369.0 722.8044471470001 0.6556562355385198 0.5946839114494844
370.0 1809.450600401999 0.15996060022352734 0.49595159375223524
371.0 0.0 0.0 0.0
372.0 0.0 0.0 0.0
373.0 427.5281486290001 0.7099512823872653 0.7084759122906004
374.0 1251.2048952899988 0.3856803490006916 0.5713232383550036
375.0 319.1039848079999 0.8384238178279139 0.6959598447588988
376.0 333.7915547909999 0.29372512742567336 0.10066241349178219
377.0 0.0 0.0 0.0
378.0 0.0 0.0 0.0
379.0 136.88935682599998 0.8870977179913181 0.7808437452759129
380.0 0.0 0.0 0.0
381.0 722.9858188259998 0.3677368373352569 0.3477267233866854
382.0 2585.7451922239984 0.17544069627015121 0.2057696117989317
383.0 241.20583801099988 0.27165704483538616 0.09971061534685409
384.0 0.0 0.0 0.0
385.0 319.80442709999994 0.393008303066574 0.08972068114154129
386.0 0.0 0.0 0.0
387.0 731.8760220949999 0.52230872545512 0.2811588170222739
388.0 936.8076346409998 0.34079883581789167 0.37405340301977236
389.0 267.650062059 0.7622077070392024 0.5477952614775574
390.0 144.384635451 0.21346540052295457 0.0040115986073904
391.0 0.0 0.0 0.0
392.0 1414.6414273590003 0.68121901369521 0.595943181461221
393.0 0.0 0.0 0.0
394.0 14.064802351 0.3673492097082129 0.5604820191224026
395.0 539.9699267579999 0.696522774879842 0.10733738395988397
396.0 0.0 0.0 0.0
397.0 0.0 0.0 0.0
398.0 29.264669982999997 0.8009563830803738 0.5549259713962349
399.0 345.81902024799996 0.4663351157667604 0.3037927349413132
400.0 901.7443043129998 0.24255782702508769 0.4177264261220341
401.0 550.694910105 0.847681888015207 0.6994169441659235
402.0 1136.6248874020002 0.13829971400837668 0.3133934962672467
403.0 602.2094090730001 0.6315191688523234 0.49829571952689705
404.0 0.0 0.0 0.0
405.0 512.2122070019999 0.8940152618854132 0.8103769640956318
406.0 212.758946001 0.5832534905950583 0.48990317572138814
407.0 132.868410082 0.6118298674761642 0.4030982271729734
408.0 1256.7758611820002 0.21644432576777625 0.4252244680408884
409.0 665.5115814230002 0.5121523792210448 0.39744146340152453
410.0 1966.1624718689989 0.6278497252969826 0.16295502243545143
411.0 0.0 0.0 0.0
412.0 417.69204390699997 0.6849405327537385 0.4402720484665657
413.0 129.645871807 0.6088446580948248 0.4105317934059502
414.0 754.612836971 0.29847728385608047 0.560596031430643
415.0 668.65301693 0.2480826793491243 0.18860396566147758
416.0 148.985517817 0.3842970040645536 0.13393314646746643
417.0 157.40746143400003 0.8492784566079098 0.5610020640565159
418.0 1589.6092580169989 0.26070031493505164 0.5798453977671368
419.0 1494.3484249989992 0.46960568966575206 0.16974004971596685
420.0 0.0 0.0 0.0
421.0 993.4958512730003 0.722817066321829 0.095877046183949
422.0 0.0 0.0 0.0
423.0 863.9857464579999 0.18333345545427734 0.28794468699335546
424.0 259.66326918399994 0.5488537497115367 0.43543144606119677
425.0 0.0 0.0 0.0
426.0 2.3543004119999997 0.346880160639783 0.24845050475164904
427.0 1138.6098703389998 0.32983448334110355 0.34196357114521586
428.0 435.65077142000007 0.2874897810653237 0.5397668175742988
429.0 801.240433079 0.5878536151254429 0.6136044479209685
430.0 609.7778141600003 0.8086356937042763 0.6658862061708556
431.0 102.15584175299999 0.8323940853225203 0.7700469523195207
432.0 35.885658027999995 0.6281604546802555 0.43447177703266915
433.0 131.37725120000002 0.4215139302478779 0.08290485456411906
434.0 1103.9827077760006 0.4587633437466718 0.2312026153728992
435.0 466.121676844 0.4651606516729083 0.47767773733038565
436.0 1045.7273272220002 0.5513817421763193 0.41546422989322784
437.0 1123.6986212530012 0.42168660392061347 0.30721573422671605
438.0 0.0 0.0 0.0
439.0 0.0 0.0 0.0
440.0 119.11279894799999 0.4586804503747973 0.17529057445156296
441.0 0.0 0.0 0.0
442.0 0.0 0.0 0.0
443.0 0.0 0.0 0.0
444.0 0.0 0.0 0.0
445.0 24.427459442 0.579121250997126 0.36482698636109123
446.0 203.95601569600004 0.739545421811907 0.749145264275334
447.0 1321.8378110769993 0.37060648573167926 0.41388443811971043
448.0 997.9402252510002 0.3509378166709192 0.4604807558142442
449.0 543.4394703789998 0.6345484618659782 0.5404497202753309
450.0 170.622823338 0.48608577205104314 0.7740032212220959
451.0 1171.8049581579999 0.5431077501997438 0.5475508531795534
452.0 70.25162279000001 0.8388833344268534 0.6790116733910333
453.0 111.24021239900001 0.8342414945039831 0.6901663687063833
454.0 391.9632228869999 0.028626560007654313 0.20752941300822803
455.0 132.265314154 0.7600212838778606 0.5330948819629975
456.0 806.0669807019999 0.3990506348219665 0.5416862840355138
457.0 1539.8372170730008 0.6503982655740732 0.28093996309633273
458.0 756.3135741100003 0.5651369361409303 0.3935204880944824
459.0 0.0 0.0 0.0
460.0 48.095889611000004 0.871423266606356 0.7471299622661959
461.0 0.0 0.0 0.0
462.0 412.4479762280001 0.6733459614734237 0.5412809638305415
463.0 1364.3774087240001 0.07693174164194622 0.5441834300201321
464.0 2432.6154801889975 0.26929359839957756 0.37291198490169036
465.0 1104.3399800750005 0.26586441939012967 0.14684438561742444
466.0 0.0 0.0 0.0
467.0 0.0 0.7076352228245111 0.5050822434755293
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 0.0 0.0 0.0
471.0 478.628153527 0.24239523221990822 0.46262925248415815
472.0 0.0 0.0 0.0
473.0 166.46231438799998 0.8463019010397751 0.7780404573826152
474.0 0.0 0.0 0.0
475.0 1711.2213313070001 0.5454001893666887 0.12275404465493366
476.0 753.7347709419998 0.04302569861235392 0.505609779080884
477.0 115.64178540900002 0.6627766666180602 0.5008280549139454
478.0 0.0 0.0 0.0
479.0 1022.5099439460005 0.4451777925182364 0.3119262526718148
480.0 31.073406470000002 0.5013737008045608 0.31428996703265366
481.0 493.1315839250002 0.2543998105071571 0.15564607351247495
482.0 739.9513602599993 0.5698987454143605 0.44584935488820404
483.0 1146.04849972 0.529890925503037 0.3769609258791663
484.0 877.6036057969997 0.5531575941796317 0.2839543294356667
485.0 0.0 0.0 0.0
486.0 41.572785716 0.7588549302435175 0.583936128324304
487.0 335.47032747000014 0.16029143667423376 0.04971460194243348
488.0 169.513614961 0.6308146258392101 0.46852582096600465
489.0 477.12776065400004 0.2341638934165237 0.33428053828868687
490.0 86.503877321 0.310757139754197 0.196045515819516
491.0 679.0876433439996 0.5527912170473773 0.4465439814737243
492.0 285.082657267 0.7222109598959847 0.5325933411398146
493.0 0.0 0.0 0.0
494.0 866.3078264650001 0.6609495125937037 0.4187746394690502
495.0 222.60118113700003 0.7285921492879885 0.4766373065539707
496.0 0.0 0.0 0.0
497.0 1530.7501147820012 0.40929474815215505 0.1689282531638014
498.0 315.7036077380001 0.546817934549462 0.32582860745780806
499.0 1054.9122131999989 0.4803124328674273 0.5218574280366579
500.0 321.24104100699986 0.059400433659315556 0.05857213431429465
501.0 724.9518284860002 0.6831183817417371 0.6641374542017344
502.0 1475.8197553230016 0.4343903789505393 0.23548663940496162
503.0 221.32849453999998 0.7991042663195916 0.6348281318833394
504.0 499.55037246699976 0.2923095304468151 0.5364279880177071
505.0 107.52850600000002 0.9063241711938728 0.8347763369025397
506.0 0.0 0.0 0.0
507.0 0.0 0.0 0.0
508.0 0.0 0.0 0.0
509.0 572.721684759 0.6629649852449688 0.35050055045616396
510.0 0.0 0.0 0.0
511.0 652.1352358549998 0.321742255679681 0.6295611171866501
512.0 340.427172912 0.7026712694129882 0.625645802924995
513.0 0.0 0.0 0.0
514.0 1390.9145996770003 0.5677329051320354 0.20263406430961797
515.0 461.7227258509996 0.2561387806443698 0.4038116057006406
516.0 602.5597553450002 0.46445979468362153 0.3676065528975004
517.0 611.7681396859999 0.1690448481324793 0.30195417059866264
518.0 368.99476253900013 0.25337416217997094 0.1515063693243331
519.0 75.21483878500001 0.43042921875927026 0.1963652608847258
520.0 816.921712041 0.6950932375752873 0.49321648687034325
521.0 0.0 0.0 0.0
522.0 273.508779046 0.8233405914029845 0.6516328580704279
523.0 0.0 0.0 0.0
524.0 0.0 0.0 0.0
525.0 0.0 0.0 0.0
526.0 268.72557265399996 0.08682206273369789 0.36594243474581567
527.0 1938.012504721002 0.43865279304871174 0.36117601783613706
528.0 194.45219497199992 0.6010197253211202 0.5857325266377873
529.0 573.9877492469997 0.14252404027200857 0.3283364983843064
530.0 925.6058047119992 0.5865034082312159 0.4663441741301129
531.0 1682.0100516149985 0.40131009050137173 0.597918865217917
532.0 205.943755346 0.6123960003366721 0.3834227338254641
533.0 0.0 0.0 0.0
534.0 295.875958234 0.3454251292830573 0.38307827217931806
535.0 0.0 0.0 0.0
536.0 0.0 0.0 0.0
537.0 1049.565585627 0.5051202594830375 0.4726363875672149
538.0 0.0 0.0 0.0
539.0 468.78703874799993 0.5871013974608642 0.09165599038674604
540.0 1099.22281031 0.34280904099999526 0.4247915928978916
541.0 0.0 0.0 0.0
542.0 934.6301630520001 0.4759777375517325 0.344447062899849
543.0 1084.8021865279993 0.5321229812484736 0.5459521872175447
544.0 272.787215964 0.7237275099242663 0.8058429007691564
545.0 0.0 0.0 0.0
546.0 154.775524852 0.6130857845569562 0.4379550203913438
547.0 951.1015097340002 0.49210095366756595 0.398327977449266
548.0 275.07867407900005 0.4490043204525563 0.10978287434210544
549.0 1810.9511178489988 0.3489608843197253 0.16441795912452467
351.0 1572.512922111999 0.5988943315887304 0.5956914504363177
352.0 0.0 0.0 0.0
353.0 1094.1247145509997 0.637431284110261 0.6030256801095105
354.0 0.0 0.0 0.0
355.0 0.0 0.0 0.0
356.0 0.0 0.0 0.0
357.0 182.04080071300004 0.16578795422924714 0.1494212403539125
358.0 366.47042046199994 0.31450095582016735 0.3556739795556056
359.0 0.0 0.0 0.0
360.0 205.02938360799996 0.5096015028910666 0.407378428897127
361.0 0.0 0.0 0.0
362.0 0.0 0.0 0.0
363.0 897.1494456189997 0.4696364573015963 0.49889681245405554
364.0 0.0 0.0 0.0
365.0 1419.8683587789994 0.6280898476177035 0.6840477818256813
366.0 0.0 0.0 0.0
367.0 1109.0682062429996 0.4036302524882532 0.4939293333758832
368.0 0.0 0.0 0.0
369.0 79.95345122299999 0.8941524408938271 0.789955578947052
370.0 177.933479322 0.6841356266614863 0.6898541089309131
371.0 359.99486117000015 0.4344155932918075 0.30519002965068864
372.0 2191.293266994999 0.5059698239269091 0.5149837742019795
373.0 1406.219274518001 0.44623243956026054 0.2562267189098037
374.0 209.13501402699998 0.6084788329077896 0.5556200133375387
375.0 493.679776446 0.74843352379207 0.546339734744037
376.0 771.5979049100002 0.538469063158382 0.5787038518152834
377.0 111.46956087499998 0.7760320003902607 0.6296278084738038
378.0 0.0 0.0 0.0
379.0 302.604097153 0.333337722252016 0.3952020557676961
380.0 997.3065096240003 0.18286085329340862 0.281525557083183
381.0 0.0 0.0 0.0
382.0 226.13885745900004 0.8132160320446222 0.29080995029890605
383.0 401.03356514699993 0.4010710323387206 0.28953769393992157
384.0 260.881386679 0.31832683341788265 0.2279246648054617
385.0 984.877222257 0.6718091971825216 0.41357520185798163
386.0 1494.195959213001 0.41409048949389726 0.17325867373664894
387.0 1560.8550878750007 0.15361958893307062 0.2784979390746116
388.0 39.405869107 0.5112542398259844 0.3686089899858831
389.0 1587.7159044769987 0.6587905769997834 0.5824021744471735
390.0 578.7251094870003 0.5930214446185186 0.4942725053176988
391.0 2222.246388970999 0.427705474161392 0.11091249763048874
392.0 9.155315674999999 0.20435521981386268 0.029472471533847956
393.0 677.5324144249998 0.5251777895000571 0.5865031937606617
394.0 287.42926854 0.14401414845016394 0.1031705178503782
395.0 862.2362795239999 0.6862121025851352 0.5991814905153682
396.0 0.0 0.0 0.0
397.0 1605.6722621479987 0.5503411765519527 0.5870452674836467
398.0 177.956570393 0.817562712596742 0.6650057096944998
399.0 0.0 0.0 0.0
400.0 45.18905315299999 0.6753314330036071 0.5294213211719805
401.0 0.0 0.0 0.0
402.0 0.0 0.0 0.0
403.0 433.354709132 0.6403438383951716 0.4767309670859149
404.0 2123.202758995001 0.3436436381180593 0.23892237388168602
405.0 301.9981179240001 0.9571476559587867 0.9087980911404301
406.0 1823.3307812230005 0.4496314044849337 0.48857521273566357
407.0 430.72180946700007 0.44366043759655543 0.10181475358325498
408.0 0.0 0.0 0.0
409.0 316.6579916149999 0.4573920267176603 0.37175614753684666
410.0 20.693614439000005 0.3558956557544108 0.2550475735559403
411.0 529.522738534 0.5276381449030512 0.4432810179649488
412.0 1605.5860842860006 0.11265838509893543 0.14997948827255378
413.0 1507.4908599279995 0.47879297460081416 0.5410001232133879
414.0 471.40981145399996 0.7074908552367805 0.4737307804327843
415.0 346.7886143029998 0.7472960728853971 0.5459377022379774
416.0 451.744599059 0.28249660403342797 0.1562611222874002
417.0 0.0 0.0 0.0
418.0 72.55216784 0.41180856432278523 0.28865788715014706
419.0 42.918524662 0.7206918392136544 0.48527807830738867
420.0 110.96645884399999 0.4589788003534132 0.2918612056698377
421.0 2598.6150515309996 0.30952460825695416 0.3870409912078905
422.0 0.0 0.0 0.0
423.0 6.959309499 0.8011059828216991 0.6512958289940601
424.0 1604.0787704389982 0.3588479378295277 0.5958168045748715
425.0 58.84852901500001 0.38683234482910234 0.20142127173054178
426.0 879.5661071930001 0.5563072331394372 0.1898517549585338
427.0 0.0 0.0 0.0
428.0 0.0 0.0 0.0
429.0 763.1914012829998 0.4856851835355171 0.39828538395787716
430.0 0.0 0.0 0.0
431.0 1002.8776430920004 0.5646301344222443 0.5944615955633535
432.0 43.023900723 0.6139574739696316 0.4204467622104781
433.0 363.9636127320001 0.35765738792965274 0.34784315507632396
434.0 66.450501019 0.7345933493112767 0.5278010181953654
435.0 58.59844015400001 0.5574834937639258 0.7696096182193548
436.0 389.868968683 0.3562629239690403 0.31909643798342896
437.0 0.0 0.0 0.0
438.0 156.69287063700003 0.8559485835546656 0.7166412929758619
439.0 203.97835068600003 0.5839654144908848 0.5657095424405237
440.0 959.8368575909998 0.5216390699030353 0.13172547271270735
441.0 452.82198419300005 0.2446825332208359 0.1835242707619826
442.0 97.73676070699999 0.39667903104914654 0.157131063301731
443.0 657.9788953209994 0.5910888257466396 0.7159465848029317
444.0 446.26318870600016 0.6008097927572051 0.38266304698264314
445.0 1194.6399365030002 0.49125309937582606 0.31891814618947606
446.0 0.0 0.0 0.0
447.0 976.2131980360002 0.8484392367791004 0.17417518790660777
448.0 381.9792714089999 0.36574437841732466 0.34661695303045115
449.0 463.37385335199986 0.7667168877055535 0.5721843818036637
450.0 591.4439069430003 0.3706805311789391 0.3383327568737907
451.0 824.8651446720004 0.3034226147352479 0.2098137538704421
452.0 1916.6344822689991 0.7574873069815311 0.46063452933005483
453.0 435.673016912 0.5768427845470488 0.49456654611573436
454.0 141.970835885 0.8321853076766492 0.42133846502109656
455.0 0.0 0.0 0.0
456.0 2099.2415719889996 0.38288859134647274 0.2036677159431272
457.0 0.0 0.0 0.0
458.0 1084.86720869 0.6145059196726859 0.32612246514616783
459.0 112.88779976699999 0.6070506584980385 0.44245893186336616
460.0 0.0 0.0 0.0
461.0 0.0 0.0 0.0
462.0 0.0 0.0 0.0
463.0 1166.2546967950009 0.549374297338139 0.6045578642777895
464.0 363.548149338 0.8797736245302852 0.7546258665514746
465.0 504.02078069500016 0.6806480685334786 0.66810325610749
466.0 0.0 0.0 0.0
467.0 445.12438187899994 0.4368671342931437 0.34069872005846213
468.0 0.0 0.0 0.0
469.0 0.0 0.0 0.0
470.0 1802.804947675001 0.5589030606303409 0.45670340288793154
471.0 109.465215661 0.6365173562015334 0.45939334315936836
472.0 770.5443809200001 0.5721089141496482 0.42000158611586613
473.0 0.0 0.0 0.0
474.0 79.48543296700001 0.6056578997964244 0.4468868230630044
475.0 403.5518550269999 0.6095871459538371 0.4755714898950127
476.0 0.0 0.0 0.0
477.0 0.0 0.0 0.0
478.0 0.0 0.0 0.0
479.0 0.0 0.0 0.0
480.0 407.8356134259999 0.5172328546428647 0.3543614300386676
481.0 2133.485068494997 0.11958948504809845 0.5218439056732191
482.0 1295.1941117539998 0.5559664138702942 0.486887819680603
483.0 0.0 0.0 0.0
484.0 159.04008534399998 0.6744038607345861 0.4455060740230764
485.0 461.0110008979999 0.7901778800133948 0.6887535331382485
486.0 0.0 0.0 0.0
487.0 799.8259398200001 0.0417463110648747 0.5450450767450624
488.0 0.0 0.0 0.0
489.0 203.26497966499994 0.18289692118777381 0.3101833498175873
490.0 0.0 0.0 0.0
491.0 24.316974649000002 0.19229757312983004 0.24189317316849582
492.0 349.8949139029999 0.14698060758604117 0.1544450999616995
493.0 149.34260151699996 0.9251059686579531 0.8485180482705943
494.0 192.51446836099998 0.33624461627875946 0.2405930425155748
495.0 0.0 0.0 0.0
496.0 1381.976072008999 0.5811264795474308 0.6173528935548424
497.0 24.515789882 0.37170954654784666 0.2116333921444634
498.0 212.944153431 0.9580958743960001 0.9106645954190378
499.0 107.27454594000001 0.6176987300554061 0.8067779464842287
500.0 1532.3376188769987 0.32592214445425566 0.3700869930546234
501.0 166.45594086500003 0.9252817143007394 0.7588202730134084
502.0 528.3216501149997 0.6313932867916312 0.7105070401401968
503.0 974.8307950630006 0.3183007251449713 0.47321002216200536
504.0 1400.4520030949998 0.38950997027269274 0.2911300148025551
505.0 144.92243746 0.703282648037193 0.4940551381288053
506.0 2506.479560436998 0.3835780316008486 0.31653508500631483
507.0 25.411701492 0.4867246994784612 0.3719247935205719
508.0 0.0 0.0 0.0
509.0 712.406124999 0.0747410831675341 0.3661826720898275
510.0 759.3211193120001 0.22902850110186493 0.31611838688700594
511.0 112.652993156 0.8721158215065453 0.7534693896750458
512.0 433.67652179 0.7057629136081283 0.5657563397480138
513.0 987.9846221029998 0.34551860762510017 0.6066415173148121
514.0 147.227193216 0.7074616978502217 0.5059155327101899
515.0 27.653089854999997 0.4072190111328691 0.25747000144933274
516.0 16.168458335 0.7096474337831298 0.49815142774506377
517.0 1936.4789768579997 0.2274967757997182 0.45038136808046153
518.0 292.3181413419999 0.7662594497324738 0.5801087245101345
519.0 0.0 0.0 0.0
520.0 0.0 0.0 0.0
521.0 0.0 0.0 0.0
522.0 0.0 0.0 0.0
523.0 0.0 0.0 0.0
524.0 307.97058149 0.5851549819854603 0.3704684845266721
525.0 19.655410834999998 0.6322682038689746 0.44718375469624577
526.0 42.559166379000004 0.5169770170333664 0.3491759750295839
527.0 0.0 0.0 0.0
528.0 1057.2497403380003 0.48120127574121396 0.21708061363068745
529.0 682.1768586670001 0.6768664578552994 0.4805144447081237
530.0 1450.4089115040001 0.7704711590349769 0.6696516672270934
531.0 0.0 0.0 0.0
532.0 0.0 0.0 0.0
533.0 1861.6490717369986 0.7094301937852282 0.6771016900861311
534.0 84.51239265200002 0.4218988116902532 0.2705103451833432
535.0 178.89864734699995 0.5698286216981067 0.363626820618768
536.0 327.77786164400004 0.6695650917234297 0.47549119990228567
537.0 471.041190881 0.11491007530348583 0.034174357127384224
538.0 106.45374613099997 0.23875661154758726 0.2372175203728022
539.0 1236.5782332069996 0.7323018897729656 0.7321483178060272
540.0 135.040616337 0.8063661338854977 0.6526356863002869
541.0 105.091381186 0.6856837572510864 0.4812077921893831
542.0 570.2123781929998 0.7048098127234788 0.22018667836137515
543.0 0.0 0.0 0.0
544.0 195.233713141 0.42512441738156226 0.09206025928613243
545.0 1189.1334568959994 0.531295039253123 0.49898583424311854
546.0 1584.4458478169986 0.5899858795629997 0.48005530174321875
547.0 209.78866383799996 0.6688031778882358 0.456121658727017
548.0 522.960871571 0.18210976975472012 0.05758172441640546
549.0 0.0 0.0 0.0
351.0 0.0 0.0 0.0
352.0 0.0 0.0 0.0
353.0 1506.675231068 0.7894930590338325 0.12265963692886431
354.0 787.0212372040005 0.12055050175642197 0.04938246982925755
355.0 0.0 0.0 0.0
356.0 1261.7935515349998 0.5841826490720012 0.4143976176655377
357.0 737.5344000209999 0.5863293010317678 0.5967359420133592
358.0 54.39737936399999 0.3180724266798642 0.26203906633691965
359.0 676.989369433 0.1250627976550316 0.3209421555342507
360.0 1179.979866137 0.06840717776407253 0.3767309418701076
361.0 20.698613463 0.47373562550678 0.2704977885574544
362.0 521.7076836790001 0.5753055211715867 0.44286388499095
363.0 3777.522500981 0.310172973926247 0.4411078078462189
364.0 25.310010399 0.5275574815650419 0.3639277417835845
365.0 623.445883503 0.6132210792492832 0.6334967429928205
366.0 0.0 0.0 0.0
367.0 670.8124512679999 0.739241209435791 0.6938597335762742
368.0 2805.0525700170037 0.41841068677690607 0.535660078323269
369.0 357.150491966 0.6763915825792292 0.6301639057021347
370.0 156.54706966199996 0.5292484376629821 0.3332381264375012
371.0 1204.0997388140001 0.4123971617041217 0.07218646400113166
372.0 0.0 0.0 0.0
373.0 0.0 0.0 0.0
374.0 514.8331767099997 0.5247073391529913 0.22688800505767107
375.0 0.0 0.0 0.0
376.0 100.65605119400001 0.9308773266072816 0.8603539458998667
377.0 1626.6597107590005 0.6140380450529348 0.19696865310038492
378.0 879.4631984950006 0.5080102345335246 0.5588736473476126
379.0 921.4001690759997 0.12887613494370556 0.4674927577305672
380.0 0.0 0.0 0.0
381.0 0.0 0.0 0.0
382.0 0.0 0.0 0.0
383.0 1592.7993794470008 0.39283702940467524 0.5019295392049099
384.0 531.0457488229999 0.8353682376614996 0.7329398983402247
385.0 563.5453147869999 0.6218416348397992 0.23475739550269434
386.0 426.35026423000005 0.4031643355824547 0.1232122013757461
387.0 2327.404641654 0.4700186373471876 0.5814157747306676
388.0 7.633842529999999 0.7427076085969844 0.5511505650064021
389.0 115.155802158 0.807843211073152 0.6401293119545464
390.0 393.87539328499986 0.5890907378202275 0.42619556522664337
391.0 758.3810461569997 0.4899913023979293 0.20021271555501696
392.0 363.64528707400007 0.5285719676505329 0.3197093925107385
393.0 889.536125823 0.5470358721785422 0.46420340118608716
394.0 1306.287641751 0.48839214972234074 0.2961277110570751
395.0 0.0 0.0 0.0
396.0 353.60269593800007 0.49709969851441443 0.2835383216890914
397.0 0.0 0.0 0.0
398.0 88.940462959 0.7712910479010012 0.7933996333746196
399.0 677.1195610470003 0.5739871599063083 0.21356392763532425
400.0 0.0 0.0 0.0
401.0 441.2950111310001 0.510429903043768 0.3777136958664379
402.0 0.0 0.0 0.0
403.0 244.10621570400002 0.8386159603491337 0.7362967738325464
404.0 4.978609260000001 0.9217456857188248 0.8381792612724764
405.0 562.780108036 0.5293273922993451 0.48263718422970814
406.0 1110.6879710869996 0.5302748766379115 0.3639176207109729
407.0 204.96971110500004 0.9394611502017597 0.8711770557598748
408.0 0.0 0.0 0.0
409.0 1762.7248123569998 0.5423446350662176 0.3022662489208571
410.0 391.173700711 0.26758616388117196 0.2848840354109431
411.0 851.6571514320002 0.45054686727580173 0.463339220452499
412.0 0.0 0.0 0.0
413.0 1004.0640990489997 0.20529680985282617 0.3103039973174403
414.0 857.9119164530006 0.7554224427415466 0.49200788542554325
415.0 1316.955146936 0.42116486272953285 0.4588129402844682
416.0 699.538804411 0.5846811155736877 0.33162891243304105
417.0 0.0 0.0 0.0
418.0 114.640054908 0.7728516974274218 0.5809894375967832
419.0 0.0 0.0 0.0
420.0 1477.1656792719982 0.8545233408537249 0.7761923969533352
421.0 750.0130458420002 0.6853570639290378 0.6459650909609345
422.0 335.6272268990001 0.669667621107849 0.4749775883615606
423.0 126.47822512200003 0.5033117482466473 0.2846991082799603
424.0 816.5079343219999 0.8065949550322239 0.6695190601269945
425.0 512.3329836079998 0.5061282865767383 0.4959190862253741
426.0 0.0 0.0 0.0
427.0 0.0 0.0 0.0
428.0 336.63881886099995 0.46499041895204574 0.5702908819108363
429.0 951.3147628249997 0.4520429735891918 0.4539610371703067
430.0 0.0 0.0 0.0
431.0 646.0981526690001 0.6318539781294351 0.7884157078310673
432.0 0.0 0.0 0.0
433.0 0.0 0.0 0.0
434.0 2.7446027539999998 0.39650126039029127 0.18113541023932486
435.0 1340.0172338800016 0.6666070995374305 0.5429600069116503
436.0 240.51291142900004 0.7992938945312075 0.6617733457434227
437.0 82.858847646 0.7480763749555384 0.6338211252709074
438.0 302.49770883500014 0.3586801132396348 0.2739085706873245
439.0 0.0 0.0 0.0
440.0 1065.899500101 0.19352508378927927 0.33491369995004217
441.0 677.5151014200004 0.7143875863677326 0.6697810736324581
442.0 194.26060812100002 0.4094009590849641 0.2038623366805466
443.0 179.25416946800001 0.6692496733591838 0.671071419590916
444.0 0.0 0.0 0.0
445.0 0.0 0.0 0.0
446.0 1747.6191788279987 0.5390945112161165 0.33763629891743563
447.0 0.0 0.0 0.0
448.0 281.790124036 0.5941960173174435 0.5086038171440463
449.0 29.539506641000003 0.8849422018295418 0.771935101431128
450.0 0.0 0.0 0.0
451.0 2055.2320632000014 0.5016319090850428 0.26560983946797334
452.0 424.153584195 0.7800834167195991 0.4553989253829013
453.0 1419.7502829500013 0.5386550052685416 0.46868999360204794
454.0 147.41301913 0.8049047724977177 0.6753544168729543
455.0 0.0 0.0 0.0
456.0 1709.3970537619991 0.2742574666710965 0.2924124657111689
457.0 0.0 0.0 0.0
458.0 402.82854523200007 0.728925192879579 0.5396085013650753
459.0 194.59344694799995 0.7615565799256083 0.5640928002454411
460.0 0.0 0.0 0.0
461.0 792.0956721649998 0.08807616291899736 0.33380537002480554
462.0 682.9925421579997 0.4226158275797485 0.3007832864849618
463.0 265.43045324099995 0.8099968804849932 0.6577210046823482
464.0 119.516480112 0.9045429251937892 0.8343245953377983
465.0 0.0 0.0 0.0
466.0 58.324965316000004 0.7477880950735674 0.5698400003115076
467.0 1485.994931755 0.28617849687587793 0.38518209140488935
468.0 19.749446005000003 0.4312447285051 0.26211708431474556
469.0 1111.4815461020012 0.5156298497879609 0.20626031833366618
470.0 39.64046690399999 0.6814794822635784 0.4739149027624839
471.0 82.29217843100001 0.5095462259306688 0.2781358450526672
472.0 324.876562061 0.2014534753194611 0.5667663599531099
473.0 46.660257933 0.8905386257735415 0.7844772748637251
474.0 0.0 0.0 0.0
475.0 0.0 0.0 0.0
476.0 118.58691241700001 0.7427360955474823 0.5520473390483986
477.0 1724.4222586760006 0.6966101636503753 0.4383740725163853
478.0 0.0 0.0 0.0
479.0 702.0227524789997 0.7988021343872683 0.754445232193969
480.0 1554.2784174439998 0.32582620682148516 0.16852449063177882
481.0 340.81284240300005 0.3257428926936307 0.2832954787923645
482.0 0.0 0.0 0.0
483.0 0.0 0.0 0.0
484.0 740.6295057530002 0.815766872165874 0.6601252205780327
485.0 2102.664516540999 0.2276519865683134 0.5790617464731505
486.0 87.85884827900001 0.7018061737511941 0.5162104416515301
487.0 0.0 0.0 0.0
488.0 0.0 0.0 0.0
489.0 18.006597779 0.835005772673128 0.6932631312968667
490.0 274.033435641 0.8267853201708277 0.757079893249389
491.0 0.0 0.0 0.0
492.0 155.82162056300007 0.8727421903801482 0.7446877265303578
493.0 0.0 0.0 0.0
494.0 22.942745670000004 0.4847545815659718 0.38130026020264707
495.0 1410.8293045209994 0.5180526829666077 0.35906693202032375
496.0 1043.3779419769999 0.31388308960195377 0.3878890185669209
497.0 667.8466389420003 0.10307334318739977 0.039366134618972856
498.0 35.164742102 0.7337237020733364 0.557091660010175
499.0 0.0 0.0 0.0
500.0 113.81101857699997 0.8029415829340073 0.6304184618200723
501.0 0.0 0.0 0.0
502.0 0.0 0.0 0.0
503.0 1757.7047063139985 0.7134228870410486 0.5784338101799705
504.0 619.716045703 0.7120801502402075 0.5273650699367671
505.0 920.7065897109998 0.5318897564389774 0.5788307025162585
506.0 654.0344725410001 0.8017907914919967 0.6569081479835974
507.0 47.609868919 0.8432867861176315 0.7165347178708259
508.0 117.37407735599997 0.6052633892509777 0.5204421439318703
509.0 0.0 0.0 0.0
510.0 0.0 0.0 0.0
511.0 218.87911529200002 0.8496107500605116 0.8090674676006034
512.0 70.56868857600001 0.4650989527540497 0.32174099623068925
513.0 0.0 0.0 0.0
514.0 0.0 0.6126319267045393 0.3931741697424611
515.0 0.0 0.0 0.0
516.0 1441.0094039230003 0.4270038536191901 0.6708144073357972
517.0 38.459127030999994 0.4872233293525169 0.3109437577226327
518.0 0.0 0.0 0.0
519.0 0.0 0.0 0.0
520.0 231.60672194400004 0.6083057948985385 0.6135928884967561
521.0 687.9227661049995 0.705694845855694 0.720400956999567
522.0 888.6623250229995 0.5470077385668939 0.19465213926480926
523.0 776.8267901290002 0.3822513580374041 0.6374027013702118
524.0 0.0 0.0 0.0
525.0 429.0473473049999 0.703003990654491 0.7076020960112719
526.0 987.2474730349999 0.17403516264351496 0.27757299530004326
527.0 219.25430971300005 0.534731284391448 0.5596609431828196
528.0 79.76796786400003 0.800900065874972 0.6242947208745472
529.0 1139.7808924749997 0.5778472631398959 0.47955683538519145
530.0 109.54049954 0.9179091138339607 0.8342540183563212
531.0 905.1135433179991 0.8679483536835935 0.7491739248017076
532.0 696.7783185209995 0.2630372021308676 0.08962217611447479
533.0 1353.8022939000002 0.7868843381225984 0.7183289328890489
534.0 279.21016438999993 0.8485624761877202 0.7373242396561582
535.0 0.0 0.0 0.0
536.0 0.0 0.0 0.0
537.0 2075.5641853849993 0.4656036057726621 0.228779719819709
538.0 243.83144963000004 0.5067918566772212 0.4425070282926084
539.0 1137.4362776430003 0.7557392928113501 0.7316849918474119
540.0 535.7052091459999 0.7020104147519831 0.7128909996290163
541.0 520.561505543 0.36604957564490426 0.2789713257689921
542.0 1090.1261364360003 0.38723523792674697 0.12555581244175315
543.0 4.107854382 0.8387470937391275 0.6945570910869315
544.0 0.0 0.0 0.0
545.0 334.5550155729999 0.49791697935049933 0.5711811671863304
546.0 964.9663292460009 0.6098056892400525 0.6374708418175048
547.0 568.8750540930001 0.6330123159208176 0.7182474248227015
548.0 1122.8789741459998 0.7180945885222586 0.6940004993010997
549.0 3083.7425719280004 0.24055789297530958 0.36310789135916727
351.0 22.402429129999998 0.6510012799108206 0.3203132505941665
352.0 370.627443117 0.2995835761978464 0.13512610254131868
353.0 990.687404048999 0.6392172544704049 0.5082065391149823
354.0 206.113269551 0.8683032729297504 0.7360887861303494
355.0 470.731840553 0.4080020189666621 0.40102341326911045
356.0 873.0070341900005 0.6613551664317897 0.457264900054414
357.0 1648.4433680490006 0.3378144139749056 0.2857159824161799
358.0 796.8530382850003 0.5149919698430679 0.3350116801706279
359.0 667.312746242 0.8375805989786563 0.5607302040289004
360.0 1286.7646755179994 0.3428059533930796 0.6099173912907015
361.0 675.696197623 0.5502040806784186 0.27123393823995234
362.0 0.0 0.0 0.0
363.0 0.0 0.0 0.0
364.0 0.0 0.0 0.0
365.0 0.0 0.0 0.0
366.0 609.5494502230003 0.317316723065132 0.09336897957988338
367.0 188.126282504 0.8416335353747637 0.7045848515834181
368.0 1230.8758682 0.3815730792256642 0.31899885916320203
369.0 181.015041084 0.5403128694850095 0.3277921567570612
370.0 152.23636628499997 0.6892376673824958 0.7884356115279121
371.0 0.0 0.0 0.0
372.0 878.9708630619998 0.8215678496850887 0.731308795775963
373.0 447.70929593299996 0.8300666848610279 0.689455478760057
374.0 960.6659061449997 0.8845837395776991 0.8327383451306948
375.0 359.7780965370002 0.6268713437478015 0.41239851084521134
376.0 110.62138695899999 0.4767292669394774 0.2676629303080919
377.0 694.1383265349999 0.1159043333036814 0.5677062757787009
378.0 1180.4910702789996 0.45136213767755273 0.46603308748805783
379.0 214.89713079800006 0.8696858100937261 0.7466475399124295
380.0 15.12637623 0.5115083679071569 0.25296845838754156
381.0 343.3126213430001 0.7188068999765135 0.5008138650385439
382.0 0.0 0.0 0.0
383.0 721.718406672 0.6809843159887052 0.42359771860095197
384.0 491.1386325719999 0.2157649156695607 0.5338738464500482
385.0 2.9994982209999996 0.8449449870820592 0.7152951467332181
386.0 168.28081372600002 0.630845380435961 0.4452641882862994
387.0 1201.3226353739992 0.20549647800134718 0.18383380158256266
388.0 727.5622078259997 0.5069195983561685 0.4026715046307836
389.0 0.0 0.0 0.0
390.0 540.309207706 0.6089251975704361 0.4793715704888245
391.0 0.0 0.0 0.0
392.0 23.231191975999998 0.6494118814335043 0.4243389659771642
393.0 0.0 0.0 0.0
394.0 61.695114661999995 0.54936706792466 0.6258410756112196
395.0 2.2798156240000003 0.8828941747148713 0.7574825792977572
396.0 0.0 0.0 0.0
397.0 425.35896807999995 0.6639459459038419 0.36888349249754593
398.0 1231.9230313940002 0.22888846940262755 0.3303103195970257
399.0 133.76581423599998 0.5210626439154444 0.33701351504152105
400.0 325.2904720530001 0.5165618852186747 0.12251089073326041
401.0 0.0 0.0 0.0
402.0 1768.1980632039997 0.39772559102407756 0.17527158156253808
403.0 1117.6037847660007 0.40018557959495415 0.5134161418852337
404.0 196.30028694100002 0.24112389298766868 0.2841303123626074
405.0 1731.992113995 0.28992738142929453 0.4311987444860324
406.0 748.3431475699999 0.1254810749672833 0.1789850946620613
407.0 1124.2471362929998 0.45909611776605114 0.5087403265734262
408.0 0.0 0.0 0.0
409.0 0.0 0.0 0.0
410.0 31.525623317999997 0.31468051315209233 0.10249714513113171
411.0 524.8090055950003 0.735255170144718 0.6903358190633272
412.0 0.0 0.0 0.0
413.0 2037.1563234699993 0.27991309646412255 0.2006487333216352
414.0 92.33825684600002 0.7494394142402677 0.547936255855911
415.0 831.7055874050002 0.4722277331004238 0.5796691521802646
416.0 230.94470895099994 0.5634735460175755 0.5143448850469341
417.0 483.34051981400006 0.5433921411657574 0.3140818680624194
418.0 893.0635562680001 0.15826303407547176 0.5121489760962065
419.0 2280.554044611001 0.09074529851254932 0.3879727439542077
420.0 736.2021616319997 0.4469679871411098 0.6903779017023309
421.0 721.085273647 0.3749548971759015 0.2541642092292791
422.0 0.0 0.0 0.0
423.0 0.0 0.0 0.0
424.0 508.9161751119999 0.763862600903912 0.6473720971084275
425.0 11.173693755999999 0.8374604158408927 0.6871769760822926
426.0 31.457909652 0.7220199680487271 0.5341702724212697
427.0 35.766623073999995 0.7594798632633722 0.5817642726902326
428.0 66.05214121300001 0.7703609314337148 0.5973862666003339
429.0 2143.4772905319983 0.6370996229121619 0.3492309485814026
430.0 3.484317023 0.8992700404799434 0.7965128950317936
431.0 171.386668527 0.7229195211712967 0.5339164545954691
432.0 311.40828141199995 0.44810135074750623 0.2453262949977591
433.0 0.0 0.0 0.0
434.0 787.8779034829996 0.15469574982978576 0.2660735684056823
435.0 1338.7865291830005 0.6105611878001201 0.7682468393775664
436.0 1051.992244343 0.3823942050650954 0.16073441804430977
437.0 1060.4599882599998 0.3675540611296601 0.4116699053769735
438.0 0.0 0.0 0.0
439.0 1724.0976575329994 0.05802448083735165 0.41114701601484765
440.0 1628.934001067 0.0923484226922413 0.4741268395981267
441.0 421.19328561000015 0.693829190718847 0.4987097952289773
442.0 145.28347577299994 0.4849619613728481 0.21321333667597384
443.0 1865.097375732999 0.6247062184206739 0.37216509837368694
444.0 809.9306574479997 0.5819706736211858 0.43430853732954494
445.0 0.0 0.0 0.0
446.0 0.0 0.0 0.0
447.0 885.3805641030006 0.7171733970605721 0.7804665905067066
448.0 0.0 0.0 0.0
449.0 968.4761849260001 0.4815862882099022 0.49272875903426855
450.0 1166.3361544580002 0.7608544035330719 0.6458388928480907
451.0 38.179925616999995 0.8199302480743683 0.6675204574078031
452.0 0.0 0.0 0.0
453.0 138.68086512700003 0.8556527160244605 0.724465561446254
454.0 0.0 0.0 0.0
455.0 172.937701023 0.7139086305096005 0.5033609588542866
456.0 1000.8271097710003 0.2454778866647783 0.42184234094298817
457.0 1690.1776904449994 0.3088639185782315 0.4555821856270918
458.0 952.8005548389999 0.3857913644574892 0.29572057306178573
459.0 80.134509133 0.792069252014314 0.6400775082488497
460.0 1046.2751646860002 0.7450374399826065 0.7229619404308516
461.0 443.08665944100005 0.48656558140190137 0.4504594500669199
462.0 23.420629423 0.8829663766942253 0.7688592560886935
463.0 700.59256457 0.6737441534280341 0.6449971434528725
464.0 458.1785612989999 0.629112464783635 0.5363890550647817
465.0 16.23480954 0.9359967866225338 0.8655490664516333
466.0 483.87870110600016 0.884851297688621 0.8305187687190037
467.0 28.905867078 0.7027905697571617 0.712161851823573
468.0 58.75414594200001 0.8086316320925055 0.6774804263520879
469.0 0.0 0.9108584072334603 0.8177187159259084
470.0 0.0 0.0 0.0
471.0 147.93236291299996 0.6506309515591802 0.42304661723372255
472.0 0.0 0.0 0.0
473.0 247.95782547400003 0.31418083697101057 0.5933521108755012
474.0 0.0 0.0 0.0
475.0 0.0 0.0 0.0
476.0 0.0 0.0 0.0
477.0 184.68151107400004 0.6844865643685233 0.4844351483906666
478.0 482.27484041899993 0.6169187669794386 0.6413656735151149
479.0 330.136226159 0.5051240084277633 0.38317386806902076
480.0 300.40096812600007 0.8624133909211388 0.7160965340483145
481.0 1893.9718733209997 0.61296290713409 0.13847943178369335
482.0 99.432825875 0.5133427408452532 0.3234821885472943
483.0 2510.6058689060005 0.5851926126558945 0.12413330725518357
484.0 1206.5607193449991 0.7172180169414828 0.26585622130336783
485.0 0.0 0.0 0.0
486.0 89.86594269199999 0.35364790124153783 0.23679752960020733
487.0 262.51994120600006 0.1279512691038707 0.3877119994983493
488.0 1303.9169605190004 0.5136401629339273 0.22949456172987637
489.0 401.84155739300024 0.6134113794160824 0.422618655397387
490.0 1823.3030952220001 0.1047259442249438 0.5976626268668745
491.0 254.1523655949999 0.23581627681326225 0.16672374950598753
492.0 193.69616361699997 0.6983660117843905 0.3479708299297866
493.0 1230.9179641390003 0.3951427732993114 0.33300498070624507
494.0 271.569475649 0.6968737800924671 0.7271889651592883
495.0 291.87688341700004 0.4159534702607472 0.4862822398990646
496.0 395.1109670349998 0.4248859261078356 0.44098223937394376
497.0 152.487803169 0.40281239592605667 0.15178471359883183
498.0 383.5786103679999 0.8086001317564756 0.7514456441410939
499.0 704.5315868930005 0.07409445390492048 0.2397321206246982
500.0 386.96425743199995 0.7035653717168062 0.5054319667690141
501.0 1698.0992676659998 0.32539770372921784 0.2910425506294753
502.0 479.14354407099995 0.6408353624123657 0.6887884508102158
503.0 0.0 0.0 0.0
504.0 188.60968487999995 0.5579893627852421 0.3258086444481314
505.0 0.0 0.0 0.0
506.0 0.0 0.0 0.0
507.0 505.30468434099976 0.3495230341849196 0.41769952366615837
508.0 802.8966127139998 0.6234175423039724 0.463135604925918
509.0 0.0 0.0 0.0
510.0 0.0 0.0 0.0
511.0 119.772424429 0.7168284519880735 0.5229425298541401
512.0 275.77421267000005 0.8681878086803587 0.7423240357875945
513.0 0.0 0.0 0.0
514.0 1035.0919260180015 0.732192887930496 0.44133712648913825
515.0 2018.578694744999 0.43008383868964056 0.38473112657016895
516.0 0.0 0.0 0.0
517.0 694.971367689 0.5462182791287371 0.24654681002957654
518.0 925.3524733260001 0.49566107889334177 0.3975359465311855
519.0 615.9386081480003 0.44229342979507497 0.2399363143860489
520.0 132.255532865 0.24609557740216723 0.32716455878797207
521.0 0.0 0.0 0.0
522.0 1561.5580572109993 0.291673657976457 0.3902974314924673
523.0 1447.5548395389987 0.5801914224043939 0.6246045796978299
524.0 498.22519412 0.4245650580217768 0.06484688338035813
525.0 757.047726896 0.6722570548717123 0.23699502566057942
526.0 0.0 0.0 0.0
527.0 0.0 0.0 0.0
528.0 714.992489777 0.762812444976389 0.7467169808251107
529.0 90.054126637 0.5875638059394727 0.3321626646318856
530.0 709.8962127650003 0.4135816025767981 0.723911809504695
531.0 1886.1382995290007 0.16084614929209182 0.2623851788394887
532.0 0.0 0.0 0.0
533.0 485.96025101799995 0.767152250839607 0.660524626788246
534.0 0.0 0.0 0.0
535.0 0.0 0.0 0.0
536.0 0.0 0.0 0.0
537.0 692.610400937 0.6648065567216463 0.48168180945322003
538.0 584.0657898860001 0.3985452156080093 0.4839424408649404
539.0 81.38417868199998 0.058575450512306386 0.22459648445635982
540.0 177.362826813 0.3917436932593335 0.6565395705614472
541.0 1309.6769435820001 0.547734943551793 0.433540621458628
542.0 0.0 0.0 0.0
543.0 16.418307332 0.8865824654929575 0.78354521624425
544.0 630.1431511919998 0.5020603062606744 0.4320369516074066
545.0 375.810671281 0.508507713241625 0.33174138426080413
546.0 301.167225144 0.827501372490005 0.6766460638241808
547.0 0.0 0.0 0.0
548.0 995.8115268999995 0.47511207714635745 0.5759381545585155
549.0 0.0 0.0 0.0
351.0 872.7359794140001 0.18174206352993838 0.4268840691212484
352.0 239.168663749 0.6469712821957302 0.43648714306639946
353.0 118.22529259300002 0.9096930446762972 0.8132991085641431
354.0 1060.5744204640005 0.3950783792445619 0.39193180051920556
355.0 1102.1496680659998 0.7356330295120147 0.4906863950967533
356.0 929.0611969049994 0.3638293180133932 0.09567147450644188
357.0 0.0 0.0 0.0
358.0 0.0 0.0 0.0
359.0 1086.8525802520005 0.5918554858620841 0.4861584981556416
360.0 945.7801797889997 0.6176796602893504 0.46169335916511095
361.0 0.0 0.0 0.0
362.0 0.0 0.0 0.0
363.0 275.1848840730001 0.8159644027140442 0.7603752615160383
364.0 60.175868892000004 0.6769912280644445 0.46151817016273194
365.0 751.7459303259997 0.17957473048868508 0.387058663832528
366.0 505.507285891 0.27440590994448166 0.15230777627469372
367.0 0.0 0.0 0.0
368.0 1163.8778238360003 0.27802403200349324 0.40567991885767113
369.0 0.0 0.0 0.0
370.0 382.8340355750001 0.6483461694946493 0.5973814541634166
371.0 215.55152455400008 0.8856131900564148 0.8269700605642375
372.0 783.3848670210001 0.8969001736828365 0.6937547112797385
373.0 206.25219837000003 0.6881727264630481 0.526937489062003
374.0 295.9136532190001 0.7803821033487189 0.595147352197348
375.0 1034.2711854100012 0.5161312357033053 0.30815673988009973
376.0 855.0790765300001 0.6166782176447246 0.37517952137379595
377.0 0.0 0.0 0.0
378.0 1618.944419818 0.6770912201046451 0.18800756342920746
379.0 0.0 0.0 0.0
380.0 1561.2962363809995 0.2567865328650602 0.10109874030615931
381.0 0.0 0.0 0.0
382.0 0.0 0.0 0.0
383.0 76.571406393 0.3378642104261694 0.21170401980421802
384.0 1069.623091812001 0.10817347282516368 0.5647427730647826
385.0 1476.3142474779997 0.15423317985952037 0.5118967750245367
386.0 333.15269136300003 0.7550231892639958 0.8168530527294987
387.0 0.0 0.0 0.0
388.0 110.25866210500001 0.5975364819840516 0.4164188814953939
389.0 1753.27226211 0.5982639535370846 0.2735420822382156
390.0 961.7217365819998 0.4488382396652394 0.09533368965508211
391.0 2055.266568698999 0.060733316193411116 0.1107099900844468
392.0 860.5150676599994 0.6119060918517476 0.30166893218034524
393.0 0.0 0.0 0.0
394.0 354.9212492099999 0.5125259362273219 0.455702811597772
395.0 734.9894502279997 0.34015345559947163 0.4792191769648741
396.0 0.0 0.0 0.0
397.0 0.0 0.0 0.0
398.0 329.8770874730001 0.5553312856678744 0.4578111353957992
399.0 0.0 0.0 0.0
400.0 1122.434148138 0.6169936476617515 0.4205052752272723
401.0 1345.5973488069994 0.6424449338781955 0.528377660738021
402.0 486.8926497160001 0.46555669313073866 0.30051591337355416
403.0 880.2460300880003 0.693172860494126 0.6329908444912165
404.0 634.8511522670002 0.7763696914530033 0.1791024817404519
405.0 0.0 0.0 0.0
406.0 0.0 0.0 0.0
407.0 664.1932573339999 0.44825736658083715 0.47428660000858464
408.0 884.6618436849994 0.2494441458594135 0.5258943902132379
409.0 828.3667130189999 0.6301725260515946 0.7406258011757861
410.0 440.002947455 0.019067846484172767 0.24757668984534104
411.0 111.96698346799998 0.30949954792789675 0.40192682529754464
412.0 0.0 0.0 0.0
413.0 576.5011639309998 0.8596588097688588 0.30174795796679893
414.0 1490.9315272930014 0.23345432954007872 0.5825079481950008
415.0 0.0 0.0 0.0
416.0 177.61348892200007 0.29194467464030144 0.5921158453086586
417.0 1012.0823906809997 0.4214342088298726 0.10213752582249389
418.0 1045.100068718 0.3506514193323058 0.5821188215484366
419.0 1251.8624418150005 0.3228475464967594 0.17309077316626542
420.0 1004.8507507560003 0.6456390642417726 0.3145931472423936
421.0 0.0 0.0 0.0
422.0 212.84374076000003 0.13418299101291467 0.1442631150501118
423.0 0.0 0.0 0.0
424.0 0.0 0.0 0.0
425.0 1163.9847974340014 0.41709577846470686 0.11548522241289431
426.0 770.7564348529996 0.8960582902626957 0.8156175938489146
427.0 0.0 0.0 0.0
428.0 1272.4655610399996 0.6256284804761303 0.29296099874595066
429.0 21.559764228 0.4745489690782909 0.30829414560508167
430.0 0.0 0.0 0.0
431.0 473.57522405300006 0.6214485772683723 0.4162188972515979
432.0 1015.532625409999 0.5980236040495125 0.4212438392395836
433.0 180.19716575299998 0.43929496238166066 0.5718382210286742
434.0 0.0 0.0 0.0
435.0 750.3943811280003 0.5895101762314158 0.3258756390526444
436.0 0.0 0.0 0.0
437.0 2424.7150202370017 0.6463308124153379 0.6587105394934631
438.0 0.0 0.0 0.0
439.0 1520.8518121829998 0.26738336782803124 0.7177158486114255
440.0 949.4493489889996 0.5594985472879203 0.4122528495558894
441.0 0.0 0.0 0.0
442.0 29.091033174000003 0.3215483912901941 0.2937711519695614
443.0 8.380931969999999 0.7443753740623746 0.5899383998826068
444.0 963.3678525969995 0.42677566877893386 0.38413661222530654
445.0 0.0 0.0 0.0
446.0 0.0 0.0 0.0
447.0 1395.3757655850009 0.24554868663183577 0.5902249614883063
448.0 1194.2953965190009 0.6854574096276168 0.6313366452772922
449.0 573.7479144340002 0.6273417856533174 0.30745713774711947
450.0 628.0603629680003 0.12652128354098308 0.12000770770045349
451.0 1405.7145820320013 0.4497847152835306 0.47679054155865935
452.0 549.5644055849999 0.4042870611593689 0.19498670638553278
453.0 1273.986276346 0.2767725623984357 0.3550668217298228
454.0 783.9637177299996 0.5545526264078044 0.3202736785599953
455.0 0.0 0.0 0.0
456.0 0.0 0.0 0.0
457.0 925.4894793680002 0.1458105419323243 0.2710301922110144
458.0 0.0 0.0 0.0
459.0 173.299201638 0.5057435041138865 0.3654629524787145
460.0 0.0 0.0 0.0
461.0 332.09835922499997 0.780500509240332 0.609306194345974
462.0 1704.3969852309997 0.5199652360827578 0.2796239811241576
463.0 0.0 0.0 0.0
464.0 406.973935597 0.5720206459814463 0.40919804372536184
465.0 521.679964401 0.23959413533616097 0.269826413444053
466.0 480.1933231790004 0.4124551083065669 0.656382311269737
467.0 596.926591152 0.7768644141763965 0.6698711741838509
468.0 253.90163258099997 0.31147477698259446 0.35131620210765047
469.0 150.781488116 0.7282310279341314 0.5524888431193927
470.0 0.0 0.0 0.0
471.0 0.0 0.0 0.0
472.0 0.0 0.0 0.0
473.0 1511.5863623000005 0.7117107564494743 0.26574997792335486
474.0 1440.0215276720014 0.48502211538468026 0.41770046210150363
475.0 0.0 0.0 0.0
476.0 88.63652344399999 0.5513940832127225 0.2878909567248455
477.0 3103.2685762450024 0.3099822918289987 0.4355369835231824
478.0 1421.3090821459994 0.27244797080903094 0.27442689767007805
479.0 319.98164670299997 0.7982155886681148 0.769912493396809
480.0 371.0199890230001 0.5406573776817175 0.3253060672163053
481.0 23.365925495000003 0.5501199070171162 0.4469336254835037
482.0 187.89507500399995 0.641711480026657 0.4554048020619585
483.0 0.0 0.0 0.0
484.0 995.9021128029993 0.7323304544212917 0.5785819805752637
485.0 530.871917203 0.5273120149015081 0.2546725252567026
486.0 189.70339569200004 0.835726963027595 0.7182679753362465
487.0 364.29196536600017 0.5633689705414668 0.6542505399897044
488.0 353.92934888299993 0.7720065851360509 0.5848359583387394
489.0 507.879156048 0.568928858244615 0.5651284808582395
490.0 142.19254493699998 0.016747386007112477 0.020955737187954456
491.0 0.0 0.0 0.0
492.0 94.94885534 0.8828190383070079 0.7648685515711123
493.0 116.91140818399998 0.4706434752684237 0.1973135985736252
494.0 119.71841254800002 0.673099139008042 0.5362412999415339
495.0 1214.6986622820007 0.5306897195910496 0.3002545627780162
496.0 0.0 0.0 0.0
497.0 184.86312777299995 0.7315116047358036 0.5253822175443372
498.0 0.0 0.0 0.0
499.0 0.0 0.0 0.0
500.0 568.9053580450002 0.6633946156329479 0.6496809153964981
501.0 0.0 0.0 0.0
502.0 1223.533256882 0.37267124696960713 0.3603978879061435
503.0 0.0 0.0 0.0
504.0 247.59059808900003 0.8252588818640224 0.7039461765759595
505.0 659.017732125 0.3293393797072511 0.18377198542843917
506.0 492.60543933700006 0.2683316366277969 0.40461420174503165
507.0 0.0 0.0 0.0
508.0 1208.9996490900007 0.41828689437814714 0.3599183477040641
509.0 153.72536407500002 0.37507585636504803 0.25907060838384527
510.0 1275.3073265759995 0.7204950174431128 0.6569738697491234
511.0 27.092538492 0.8307800334307996 0.66776436679899
512.0 969.9620810749998 0.595294850782943 0.3990253583389738
513.0 0.0 0.0 0.0
514.0 458.97416213300005 0.5078244165791113 0.4542232829913945
515.0 1577.0671865929999 0.23509903037578755 0.30868971936869166
516.0 226.90384230700005 0.7536558858017671 0.5825942364462873
517.0 303.1818718859999 0.8418417679920277 0.7341999992857624
518.0 1131.641150988 0.5671383288899591 0.340835513667808
519.0 145.15224974400002 0.4610850418086313 0.2318189087561074
520.0 0.0 0.0 0.0
521.0 531.8730755309998 0.5252220946477265 0.3648302585248448
522.0 0.0 0.0 0.0
523.0 102.14638553599998 0.6963070541288653 0.4218420848200365
524.0 837.7134253370001 0.7400890446252631 0.5297114771500718
525.0 0.0 0.0 0.0
526.0 1477.3328466369999 0.4024304474022903 0.329093041223634
527.0 138.41000316799997 0.7799105433440239 0.5682078005627773
528.0 175.56690525000002 0.8038605890213049 0.628646184283917
529.0 143.15285812399998 0.24266851065274994 0.5354545633637561
530.0 1975.9137226809985 0.6036507846538841 0.1450958995194015
531.0 154.217652805 0.6010340443512657 0.42819566814898113
532.0 739.8966991660001 0.4764388572702731 0.3906546616096888
533.0 166.85882991399998 0.7040785785437462 0.28416451656916314
534.0 667.2521154770001 0.9402634760844499 0.877285835970648
535.0 636.1343900459995 0.7523865007592974 0.3536048663691859
536.0 238.19594006500003 0.759585158163807 0.5777396401691904
537.0 369.6833908539999 0.5473506006818678 0.6608538599080984
538.0 0.0 0.0 0.0
539.0 785.9665035019998 0.2192102600819977 0.1236193404402409
540.0 936.1841111319999 0.6206405643644135 0.6595538767123772
541.0 903.1559521939996 0.7277390396059086 0.19414479188603126
542.0 0.0 0.0 0.0
543.0 0.0 0.0 0.0
544.0 0.0 0.0 0.0
545.0 283.467175561 0.1056956295108569 0.3332419187398583
546.0 0.0 0.0 0.0
547.0 1415.4001403360003 0.539692779867525 0.1725272177403863
548.0 520.5777656870001 0.37206234082745016 0.5787143359925212
549.0 0.0 0.0 0.0
351.0 108.69395136099998 0.6124906768432881 0.441332268224066
352.0 1527.8320929329989 0.586660305856812 0.305796907281427
353.0 0.0 0.0 0.0
354.0 18.158141981 0.7458459929675001 0.5621789710933194
355.0 2723.221761191001 0.4696449893376223 0.3584279501001156
356.0 29.296490298000002 0.7798234383887878 0.6384542902168012
357.0 0.0 0.0 0.0
358.0 142.71834455000004 0.2650005446332397 0.3292129364982522
359.0 1873.6266985740015 0.07839079570767263 0.13294565571261896
360.0 396.10483410399996 0.6795770915511299 0.3474762167231473
361.0 143.954187805 0.6439124317557605 0.5062759845347743
362.0 717.3754810349998 0.542500257120325 0.6561473509039925
363.0 0.0 0.0 0.0
364.0 1315.6879914249998 0.22959207130131448 0.4040204689865488
365.0 0.0 0.0 0.0
366.0 9.811156302 0.7505726504593125 0.6472460020740197
367.0 0.0 0.0 0.0
368.0 0.0 0.0 0.0
369.0 0.0 0.0 0.0
370.0 1841.8461527319987 0.1033298651503962 0.3255591549972387
371.0 0.0 0.0 0.0
372.0 0.0 0.0 0.0
373.0 0.0 0.0 0.0
374.0 69.53663031600001 0.7886353956940177 0.607745151755106
375.0 473.96876439400006 0.670711851675561 0.4532869765496808
376.0 1405.1096281760008 0.4955353353465778 0.2801282464974173
377.0 0.0 0.0 0.0
378.0 459.81841691000005 0.6242880740302426 0.7235519894309503
379.0 0.0 0.0 0.0
380.0 1199.822085969 0.3277513338070906 0.22800375041826712
381.0 531.8127262569999 0.80494754349347 0.6496194162950176
382.0 625.9311767720003 0.6360085148904803 0.48601880482206355
383.0 24.653312872 0.4417077724628288 0.2538511259412613
384.0 1581.8636514490006 0.5453322186699473 0.4061719434111002
385.0 913.3845571030004 0.16666394769267887 0.3973226610655225
386.0 395.6518908550001 0.06259292522460173 0.5211307483254813
387.0 0.0 0.0 0.0
388.0 1051.3175881209997 0.5192133252807032 0.4501822784980863
389.0 770.5156519089999 0.5663730568083182 0.6855233538951834
390.0 1433.3722020159998 0.6904443001426467 0.19471181526404388
391.0 838.8084131329997 0.4286005477434073 0.1816730047471498
392.0 0.0 0.0 0.0
393.0 0.0 0.0 0.0
394.0 279.75594780600005 0.586602757669846 0.2683032916598749
395.0 518.7381760639998 0.8476244218242844 0.27957656277752546
396.0 0.0 0.0 0.0
397.0 222.7638468589999 0.22099989923822136 0.028528444074768265
398.0 282.03631764399995 0.8518171167368377 0.7159671340168156
399.0 954.1946408859998 0.1844169433419575 0.3788144300367455
400.0 1080.1758297149993 0.41117784622604614 0.09146777254695308
401.0 0.0 0.0 0.0
402.0 0.0 0.0 0.0
403.0 1501.9773787479992 0.11260740320504797 0.0972832614830883
404.0 490.1984673769998 0.7581636087284905 0.49296749011065044
405.0 381.41360067500017 0.9183521533179433 0.8362815242421786
406.0 1385.874180166 0.6766223268042185 0.39876599018611264
407.0 477.97466844299987 0.7742264129194848 0.6732506378369538
408.0 322.39967610099995 0.5604831529711354 0.5817074908589946
409.0 1955.5714579270007 0.5020553688572492 0.25154244385280006
410.0 284.41368321 0.9075811727828434 0.8093137807820489
411.0 186.776096781 0.4006477248778735 0.6994212271295398
412.0 0.0 0.0 0.0
413.0 100.401881071 0.7902498662098201 0.5750624097122353
414.0 0.0 0.0 0.0
415.0 85.994285249 0.8506606564962576 0.7197206911472251
416.0 3.9865445810000004 0.7273368444648516 0.5876924315901692
417.0 0.0 0.0 0.0
418.0 1126.7174623450005 0.2609511952622758 0.23357730338956914
419.0 586.6719259490001 0.33870622842591924 0.5500514740176946
420.0 0.0 0.0 0.0
421.0 466.28447926399997 0.4560007902519691 0.5560515535467104
422.0 701.5002604740004 0.1869374990228854 0.3467865399012436
423.0 34.587172014000004 0.7854433400197568 0.6176416772613512
424.0 0.0 0.0 0.0
425.0 675.0337465630002 0.9187531813650759 0.8339068392116821
426.0 1168.7877376829997 0.170558684314123 0.2525009519098634
427.0 1058.1740639159996 0.2977508870879428 0.5023942832315416
428.0 0.0 0.0 0.0
429.0 1319.1440111479988 0.3720031788024263 0.4856647759324168
430.0 0.0 0.0 0.0
431.0 967.4538288740004 0.28266221947121156 0.06167043811048314
432.0 0.0 0.0 0.0
433.0 0.0 0.0 0.0
434.0 1415.417096769999 0.17939922778228437 0.19138749096638144
435.0 183.46880428799997 0.7553255086783386 0.5809896860031839
436.0 1219.4143109689996 0.638854318802357 0.4914389230977711
437.0 297.74063471300013 0.7221402094676236 0.6625762446330663
438.0 2102.034010058 0.3050521934589233 0.5114036823066153
439.0 218.23133561300006 0.5709696047821935 0.3639137564300532
440.0 65.54498347799999 0.26188143395457725 0.3410402835907206
441.0 464.3491171590001 0.7844764217118702 0.6037550616104731
442.0 1504.1375578809996 0.4916445874385989 0.4221337442656011
443.0 318.0476019540001 0.6712860336551774 0.5581344934784697
444.0 1643.187088692001 0.3330301119540201 0.20239267849469697
445.0 525.4208938039998 0.8070609328255853 0.6502095519221778
446.0 0.0 0.0 0.0
447.0 2289.829791849 0.5064330566951876 0.7404851920367048
448.0 290.71436616799997 0.11340902321128449 0.5641266786431575
449.0 261.4291176709999 0.8072225942540232 0.6453344850404745
450.0 1437.6824076079993 0.7958419547648877 0.34552390562541496
451.0 0.0 0.0 0.0
452.0 0.0 0.0 0.0
453.0 56.71246864700001 0.8627871166884724 0.6488912879300155
454.0 571.699287656 0.6226239186923761 0.4014012226842264
455.0 19.382271080000002 0.7542619063280058 0.528237984266262
456.0 0.0 0.0 0.0
457.0 0.0 0.0 0.0
458.0 960.5826799059995 0.44761005781807295 0.2556830626246434
459.0 1789.4383454500003 0.7411616581353089 0.6262768870281414
460.0 0.0 0.0 0.0
461.0 1202.3996595360009 0.27111668702612807 0.36777409447208403
462.0 161.859909155 0.27932960090383796 0.24914042905409617
463.0 2674.903268575001 0.5231772649710468 0.4172137520949241
464.0 920.1755770620002 0.39261259124005693 0.35943871995809723
465.0 0.0 0.0 0.0
466.0 884.1007950849998 0.31315910581518935 0.5785076903002375
467.0 16.006411223 0.7878524335061392 0.6061181968540197
468.0 0.0 0.0 0.0
469.0 1131.9797444529997 0.37867858953086414 0.11055016238211661
470.0 0.0 0.0 0.0
471.0 0.0 0.0 0.0
472.0 511.7784949469999 0.4396112051699864 0.24402834506794932
473.0 9.115217159 0.597039059326283 0.3804791468267151
474.0 861.6092311059997 0.12264056823824511 0.34438766425736717
475.0 1261.864374045 0.6657142514073625 0.4825962863579813
476.0 0.0 0.0 0.0
477.0 422.604269615 0.40543065096989184 0.14088428735222225
478.0 478.2894002690002 0.33263895781627506 0.09045235235072274
479.0 782.6902441720005 0.47631671922891416 0.6409071026387041
480.0 180.46190825199997 0.689487334531716 0.6086804086697004
481.0 1883.0617190990017 0.3497837562385081 0.3313740969227759
482.0 0.0 0.0 0.0
483.0 945.0433471319997 0.14066893218658857 0.18389558348633953
484.0 0.0 0.0 0.0
485.0 1628.250507420001 0.26355207833236277 0.08856314315298956
486.0 1895.9644497179995 0.3279144961306909 0.3098679619864118
487.0 57.146065457999995 0.8532592260522028 0.7174755435624769
488.0 0.0 0.0 0.0
489.0 0.0 0.0 0.0
490.0 297.3172852300001 0.9016434200121272 0.7986316909866402
491.0 0.0 0.0 0.0
492.0 205.50781452400005 0.36551630201684293 0.3245646072767331
493.0 0.0 0.0 0.0
494.0 498.8752810610001 0.5139102075534981 0.4632172788706568
495.0 0.0 0.0 0.0
496.0 302.60884369499985 0.6846917033047429 0.5092490404546857
497.0 0.0 0.0 0.0
498.0 1168.6086835259998 0.39473630002622095 0.6917872456947585
499.0 1143.7921776030003 0.5496343585587516 0.39003475050661784
500.0 0.0 0.0 0.0
501.0 215.30143150599997 0.6260956005633538 0.406752679263378
502.0 0.0 0.0 0.0
503.0 1273.408145785001 0.6177220362896955 0.34977693320374226
504.0 1421.9805832459986 0.46954660911455914 0.30091697005203427
505.0 0.0 0.0 0.0
506.0 55.717670743999996 0.7334836081398727 0.5133974888062036
507.0 131.586930518 0.6195351404094119 0.4565872604527957
508.0 1515.2606280349999 0.49420809938492566 0.6552146481126505
509.0 690.2069839860003 0.8758313557967132 0.813468477113838
510.0 0.0 0.0 0.0
511.0 0.0 0.0 0.0
512.0 44.209291426000014 0.8842373842900065 0.7732570646999736
513.0 2147.922068085 0.5589600245968412 0.6783346691233922
514.0 690.7133360660001 0.4961574538416295 0.18323988460748564
515.0 0.0 0.0 0.0
516.0 289.984961859 0.6045480428246226 0.3585452087168277
517.0 439.5503561419998 0.3985931198964778 0.3435873477123029
518.0 96.56399067099998 0.37457348180546096 0.2100001967109159
519.0 1687.800782236002 0.30934309280694283 0.5663805512260744
520.0 26.88726666 0.7965640744916458 0.19080942576983467
521.0 406.53525762200024 0.4775143608489679 0.6416261969807937
522.0 814.4768622470006 0.6911560444003886 0.166601547354349
523.0 0.0 0.0 0.0
524.0 0.0 0.0 0.0
525.0 11.809507730999998 0.7672828688190835 0.6767210165714201
526.0 2613.434772044002 0.3959048223726601 0.5443297524847068
527.0 258.41717263199996 0.49352857967398384 0.26453179333849236
528.0 1094.9695357739997 0.4845260736896105 0.265659545039976
529.0 98.003653388 0.8002130164066927 0.6336155461258021
530.0 1852.8288848800003 0.2326243022312125 0.6668070976737261
531.0 21.951312359 0.8884768231986718 0.7711677821820885
532.0 0.0 0.0 0.0
533.0 501.9284253979999 0.21895482581642833 0.7547589267390301
534.0 0.0 0.0 0.0
535.0 267.82954240299995 0.0933401095071421 0.47970379962187504
536.0 292.96794713699995 0.7740813171190947 0.3291107088390756
537.0 0.0 0.0 0.0
538.0 21.646304417000003 0.9154868258581942 0.8312372702580497
539.0 1494.1940436749999 0.4275643156301995 0.5810088166425712
540.0 0.0 0.0 0.0
541.0 759.7048368940004 0.8257823526124669 0.6728242897807087
542.0 176.28674046299994 0.8634865193577255 0.7497903464574568
543.0 2059.9254273559986 0.1229790312346091 0.24486138074923275
544.0 0.0 0.0 0.0
545.0 816.9337153060004 0.1115564258746711 0.09104085031226236
546.0 624.8704205429996 0.8223110926213004 0.6837539389096525
547.0 318.4622938250001 0.9228298493670414 0.8383396587405254
548.0 873.4192741390008 0.72529221522115 0.6477864369853148
549.0 1557.578166394002 0.5928908968879387 0.08438259822006358
351.0 592.953646828 0.606108461360253 0.4298778967121998
352.0 124.608772653 0.6755261936840518 0.5900789377296235
353.0 1429.7113845739982 0.5238768892733822 0.35452386656433577
354.0 646.8422340830001 0.4144084466842256 0.5378144359971418
355.0 0.0 0.0 0.0
356.0 463.8389967549999 0.2457414891699762 0.3280244316990839
357.0 62.23046369499999 0.3485824595856065 0.04504980457885031
358.0 47.614244354 0.6917011848869672 0.4967000579741538
359.0 674.8986802410002 0.7332941097269395 0.6067894493066252
360.0 1596.1121746519987 0.13898045982653806 0.1849335123924747
361.0 1588.3262645969999 0.44328320631265505 0.37308618745088346
362.0 2330.672541028998 0.14192580986425932 0.38089509055769866
363.0 1202.4323737030004 0.2871351944954524 0.08552082265295734
364.0 244.81033148299997 0.2542246138602386 0.26574521214607166
365.0 9.756272081999999 0.750415411838104 0.5803648075384008
366.0 217.35827731899994 0.4942875292741679 0.32981321880651465
367.0 154.53226431599995 0.8287808414731921 0.6758472909478
368.0 1239.2389471729996 0.19543809449079425 0.34859304710540023
369.0 1087.0897605699995 0.4540859950773907 0.28364852407766533
370.0 957.441022861 0.5278586731595233 0.10557804433946395
371.0 607.118687149 0.46556713065625827 0.2217837074175716
372.0 2183.1457660469987 0.5754505953431212 0.3283032339456156
373.0 0.0 0.0 0.0
374.0 0.0 0.0 0.0
375.0 0.0 0.0 0.0
376.0 0.0 0.0 0.0
377.0 603.8499651229998 0.3646943018645035 0.6679633723262023
378.0 134.693608006 0.3794309408159397 0.2103836135125384
379.0 2167.0022598609967 0.23349654272882675 0.3877829058664525
380.0 0.0 0.0 0.0
381.0 0.0 0.0 0.0
382.0 0.0 0.0 0.0
383.0 376.36280340200017 0.2666733619050581 0.15054862711052577
384.0 922.883061589999 0.278110354412106 0.29575417683094285
385.0 1516.1002001009997 0.45089625373442627 0.6168315032331585
386.0 459.75254322199993 0.7103593132345852 0.5236191221125862
387.0 1013.8147722679996 0.7816294716629095 0.651219943618144
388.0 597.1145143340002 0.7464446774911468 0.5882528528031042
389.0 0.0 0.0 0.0
390.0 1242.2538575859999 0.5388200340648867 0.2253875578255393
391.0 999.2532560090002 0.4834189012915288 0.42566624099022937
392.0 161.45236768499998 0.6233445954068089 0.4314181464416627
393.0 624.1813500699999 0.3180221979860853 0.2613900713176982
394.0 492.4450078189999 0.6999568899001104 0.5866751306650767
395.0 256.86356295799993 0.7861113484250778 0.6218033313370186
396.0 105.11181152699997 0.8398643438533565 0.6962887392668897
397.0 0.0 0.0 0.0
398.0 122.53286861000001 0.21538819284452845 0.06904605896821053
399.0 1222.4360378139993 0.376393424667293 0.07939913679129122
400.0 1176.039662597 0.6572713254189956 0.5105959996811301
401.0 265.79316961000006 0.32770930748293564 0.09560277471518876
402.0 386.3008902069999 0.20669424867781847 0.2889056878889731
403.0 827.1010406860001 0.8677040375356455 0.7452723778202783
404.0 261.612439983 0.6561362323557274 0.4814664479473154
405.0 105.04324571400001 0.9488017607247238 0.8920598227716532
406.0 0.0 0.0 0.0
407.0 347.99975537600005 0.39419636049397894 0.18946916893996868
408.0 43.643547692 0.10111991073487758 0.12203222592033343
409.0 444.115170203 0.4534789282120846 0.16766306364725966
410.0 0.0 0.0 0.0
411.0 650.0110598410001 0.6332185599007535 0.3604055024627347
412.0 2341.266961028999 0.43602977840204327 0.42563883271005515
413.0 579.4889339000003 0.4849175296877473 0.22994216249662017
414.0 0.0 0.0 0.0
415.0 1025.2720991080002 0.20933707028742846 0.4899871929237446
416.0 352.121811882 0.05418774626421153 0.4413721518313268
417.0 0.0 0.0 0.0
418.0 667.1928587780003 0.6556181093742484 0.6717338571701367
419.0 310.59614664800006 0.5750368767911668 0.4068784634209555
420.0 171.35008044099996 0.8452436498691913 0.7290458586402403
421.0 0.0 0.0 0.0
422.0 909.9376630879995 0.7285108524644183 0.6823280990059607
423.0 386.492102754 0.7888555329959581 0.776967406622537
424.0 0.0 0.0 0.0
425.0 0.0 0.0 0.0
426.0 287.75266339 0.3708096696785817 0.3388167755148541
427.0 181.87557917100003 0.3012495483402622 0.14806112166845728
428.0 2570.3628580730015 0.682543218077555 0.5184145219796513
429.0 0.0 0.0 0.0
430.0 543.8135936070001 0.7632526282786656 0.5254910100840278
431.0 926.1045714239996 0.3506073414537147 0.35396515240867776
432.0 55.94252611900001 0.8527327954059558 0.70760461683862
433.0 0.0 0.0 0.0
434.0 0.0 0.0 0.0
435.0 93.444370957 0.8436290413060816 0.7107133269031177
436.0 457.05584376300015 0.5710643019992925 0.6614254169730158
437.0 0.0 0.0 0.0
438.0 1856.0804271530021 0.2554516460290243 0.1711018629680563
439.0 0.0 0.0 0.0
440.0 0.0 0.0 0.0
441.0 507.25005191099973 0.7437434808129331 0.6572284424801154
442.0 1215.9554844360007 0.6588643938443417 0.38179930393404093
443.0 0.0 0.0 0.0
444.0 14.536099479 0.9033371401583415 0.8039611003811562
445.0 1.402414387 0.9024304841333693 0.8017115283213078
446.0 783.4950050550003 0.5239237327886783 0.5382560410504146
447.0 1223.3597643939997 0.5894753159172995 0.6322801740458674
448.0 6.251849639 0.9277577019957816 0.8468886975714043
449.0 1045.6323133530002 0.42041538651497845 0.11798275468570468
450.0 219.04677120100004 0.7003553342271414 0.6098720392025844
451.0 594.5892514829994 0.28934951062709524 0.3801739069770746
452.0 1755.2104829280004 0.6562848088783848 0.6725602495089243
453.0 2805.4378221010006 0.30904633287273614 0.3981147095838539
454.0 1970.895767803 0.11475878598094715 0.15164718762130283
455.0 0.0 0.0 0.0
456.0 684.050045071 0.6811190793537665 0.4542307299265937
457.0 17.202193086 0.7177188271887628 0.5484287826114724
458.0 0.0 0.0 0.0
459.0 412.0804323720001 0.34358591594290666 0.1561771295133365
460.0 337.5888146409999 0.7935812869785677 0.6344611692934191
461.0 71.9514844 0.5686698418994247 0.4822177261187493
462.0 215.56791769999998 0.8218898239317821 0.5444531999032426
463.0 1318.432996462999 0.4579226716340512 0.35346768529361233
464.0 0.0 0.0 0.0
465.0 1625.0049731479985 0.1152518243063426 0.4170511528290278
466.0 9.29764522 0.5223976325986467 0.3469412979388588
467.0 606.153136993 0.3422401939775683 0.7334934705507972
468.0 0.0 0.0 0.0
469.0 467.3523005679999 0.8571276873978626 0.7864251251826826
470.0 0.0 0.0 0.0
471.0 0.0 0.0 0.0
472.0 144.06738849600004 0.28105250926967024 0.15091112852941202
473.0 5.99710521 0.8823061986226494 0.7661658417181589
474.0 114.41122967400001 0.8263221123929012 0.6700749789605859
475.0 2569.2285989289985 0.3686940580253074 0.4002570348574125
476.0 1068.1632038780003 0.10381056613321804 0.3796329459631979
477.0 205.03277979199996 0.8460408185688564 0.7475701800880888
478.0 0.0 0.0 0.0
479.0 186.25815230499998 0.15435236740153965 0.30899031973328583
480.0 789.7136641990002 0.7788711935649141 0.6133679638905358
481.0 1254.1763182740006 0.7097760484565628 0.484223702455742
482.0 595.0210054789998 0.8236306422436291 0.7237339767134224
483.0 1546.7557814700006 0.37047768212446114 0.21896102876813256
484.0 300.60655514200005 0.8690343018212319 0.7318222344710691
485.0 1537.076082086999 0.6412876563078054 0.39274233177582646
486.0 0.0 0.0 0.0
487.0 467.4533372350001 0.8572635735709119 0.7521091896083141
488.0 777.0087422360002 0.6905613825033061 0.7267049135236602
489.0 296.611126216 0.7016743673068434 0.8012604199026699
490.0 41.460666632 0.45323838813030426 0.23643396714622095
491.0 2019.5082102470014 0.13491888910458572 0.6251908402579266
492.0 403.47349948799996 0.3304330509683491 0.2153098492746063
493.0 0.0 0.0 0.0
494.0 1766.253045077999 0.13278725943174371 0.4456443462739638
495.0 743.984347429 0.8007334037590782 0.3653525407563361
496.0 303.49747185300004 0.03689508417771105 0.4527432351448189
497.0 635.8183378839997 0.19078696974682932 0.2434041230041028
498.0 0.0 0.0 0.0
499.0 644.7609002230005 0.3921134732375347 0.22685101488397946
500.0 520.886536403 0.4756707908821995 0.19406993112955437
501.0 964.7571880860003 0.40784247410386976 0.2870509771878595
502.0 1405.1477668329997 0.4318046810302641 0.495858898725785
503.0 0.0 0.0 0.0
504.0 946.5750446349994 0.36800838685784826 0.2975440389868102
505.0 1475.9351238189995 0.5324103470476879 0.7307157208946604
506.0 17.156817749000002 0.8024280159158438 0.6547178092084232
507.0 1217.6188121810005 0.39658707386563863 0.400268464199028
508.0 774.4408023479999 0.4595535156670544 0.34494016904615715
509.0 0.0 0.0 0.0
510.0 932.4561184989998 0.6316489324684066 0.5642918611850223
511.0 0.0 0.0 0.0
512.0 126.22095226500002 0.6078057733317856 0.3846680665599978
513.0 451.79010311300004 0.5972374295554076 0.5117483168276435
514.0 173.91226312600003 0.5439205065885453 0.3796373876149212
515.0 0.0 0.0 0.0
516.0 252.23356534600003 0.5911123050253144 0.383014467524449
517.0 0.0 0.0 0.0
518.0 1311.5075782239992 0.5038181791984989 0.4838484546810301
519.0 1616.4133883819993 0.26043048044266126 0.10303604184646459
520.0 0.0 0.0 0.0
521.0 173.451428492 0.5836419108475365 0.5810259781585876
522.0 1529.7595242229993 0.7016069052810696 0.31848194031265636
523.0 817.0871813179999 0.6972274423831055 0.689718640147004
524.0 5.20929694 0.9162880141961592 0.828624486025654
525.0 1032.1973373259998 0.5501338330378308 0.5435358112039302
526.0 387.62561175600007 0.8425960325407528 0.7047141809146411
527.0 0.0 0.0 0.0
528.0 180.771703115 0.6583865827607527 0.43410529208649207
529.0 0.0 0.0 0.0
530.0 1253.4739326699985 0.7533679702684685 0.33278344990069497
531.0 0.0 0.0 0.0
532.0 921.3488018719993 0.7386164523147695 0.6423050985476544
533.0 379.74201496800015 0.5775549966759428 0.29197627410595267
534.0 12.985971053 0.8662762957423044 0.7442536003900275
535.0 0.0 0.0 0.0
536.0 639.0559529970004 0.21975417843267553 0.4261259902607399
537.0 0.0 0.0 0.0
538.0 1962.3346028710025 0.11826585527934663 0.29784967960508174
539.0 767.6856403009997 0.17757987204418246 0.5652252507048497
540.0 1292.1165019279988 0.6636668484402206 0.5133467409869241
541.0 462.93975354599985 0.8421037030749735 0.6911176643014897
542.0 0.0 0.0 0.0
543.0 1631.2854859259992 0.5297521143344236 0.23882370590560598
544.0 0.0 0.0 0.0
545.0 1353.2329151729998 0.6642782176631671 0.310602513523539
546.0 286.562946841 0.46365818069697684 0.618505920406244
547.0 778.4979485930003 0.4672991906753281 0.21279688108385986
548.0 32.175422479999995 0.6561590960960099 0.3913814539327572
549.0 0.0 0.0 0.0
351.0 42.62383428 0.44599062916616367 0.19797173283238895
352.0 0.0 0.0 0.0
353.0 1357.8926888969997 0.4693996436548126 0.46147400131536886
354.0 1468.534861054999 0.37553501035284964 0.4125202660321968
355.0 1456.529863626999 0.6897383523158422 0.6123268442215555
356.0 255.26761268900006 0.1256161872675849 0.15099023130109035
357.0 0.0 0.0 0.0
358.0 1058.3602404899996 0.199679976721577 0.34783815419317377
359.0 318.2019025980002 0.43422866157359047 0.4709666801819739
360.0 415.66015004499985 0.4084568845915362 0.6360641015692461
361.0 0.0 0.0 0.0
362.0 108.222280877 0.5831624807044581 0.36720910170286497
363.0 775.3983770969998 0.7897089052010291 0.6339001693109861
364.0 0.0 0.0 0.0
365.0 3239.908509597001 0.5446038587213204 0.1791842279579352
366.0 0.0 0.0 0.0
367.0 1341.7388403620005 0.26201814543446184 0.4327258091098988
368.0 0.0 0.0 0.0
369.0 890.4088100729999 0.2614270653632971 0.2814548386487634
370.0 0.0 0.0 0.0
371.0 0.0 0.0 0.0
372.0 364.6936832499999 0.5601626977478662 0.5985568486920213
373.0 721.5672094999995 0.4825592551309288 0.20015460797042778
374.0 333.34506557299994 0.8794279757674288 0.8124921078942234
375.0 149.22648683200003 0.7237178262481113 0.7278352587192082
376.0 971.2202210400008 0.8892728279121692 0.7859112867778208
377.0 203.62681258099994 0.25129358725160433 0.1861430204045627
378.0 686.3023871539999 0.30715548015896393 0.5074433702483022
379.0 0.0 0.0 0.0
380.0 1314.8220637900001 0.12076444169336366 0.5364156994122291
381.0 525.4667940109999 0.37506912854940155 0.11751249136368258
382.0 1196.9637731029998 0.38272816329388104 0.23410365295555294
383.0 2121.6992745260022 0.21555703821177266 0.40572335407822585
384.0 641.9440259499997 0.4868559771856636 0.32655705558642795
385.0 218.69394268599993 0.6089709296581861 0.49257305508653243
386.0 500.493791434 0.43295569614392393 0.5539512128723774
387.0 0.0 0.0 0.0
388.0 0.0 0.0 0.0
389.0 648.4407228489998 0.5900332235964706 0.321669078300885
390.0 530.2449286399999 0.6324423257421942 0.6505949967710196
391.0 0.0 0.6937456765907096 0.48760020457542
392.0 920.7541451480002 0.4892224914049159 0.7075778680850345
393.0 0.0 0.0 0.0
394.0 832.8654088739999 0.5221517486074755 0.6085590186394549
395.0 98.701807957 0.6165322350570309 0.3054716232333304
396.0 987.3129264130008 0.2663085163226669 0.4700589849472732
397.0 0.0 0.0 0.0
398.0 1544.7580242009994 0.6840910823330105 0.49635746489348115
399.0 510.8597651149999 0.4396701981202146 0.6320058518034672
400.0 0.0 0.0 0.0
401.0 195.1021496159999 0.4692154131717362 0.3348365924245518
402.0 742.3380489540002 0.6325747452069953 0.42048330764870806
403.0 572.5020585919999 0.351605535261299 0.3792284744975635
404.0 1262.9817276309998 0.5503191655617716 0.6789003062606691
405.0 1384.3139285250002 0.07525637845130628 0.18473775984278976
406.0 0.0 0.0 0.0
407.0 97.44355276599998 0.8702210400798086 0.7488052628503173
408.0 0.0 0.0 0.0
409.0 1513.6717457860009 0.38933411935992157 0.33247401406070604
410.0 0.0 0.0 0.0
411.0 0.0 0.0 0.0
412.0 693.9559022679997 0.3451506338563721 0.036813782224652224
413.0 339.13089518200013 0.5355648128161853 0.40182478120739723
414.0 669.16975672 0.422415326577481 0.09111672196534606
415.0 1184.4547943249997 0.25662307528335293 0.3414855066145394
416.0 825.4694487729998 0.37881794989183426 0.40604843616607744
417.0 0.0 0.0 0.0
418.0 433.6464383860001 0.7296901039244443 0.6595354518349968
419.0 267.654522697 0.4929878786382511 0.5308644115275459
420.0 259.92808921000005 0.4841654117032304 0.2861220400015649
421.0 0.0 0.0 0.0
422.0 0.0 0.0 0.0
423.0 1064.866005432001 0.6673970478492591 0.5160745947695932
424.0 355.53485049799997 0.7338225794242745 0.5402131499306762
425.0 0.0 0.0 0.0
426.0 1555.3388651139987 0.43996886976156074 0.2808816501433058
427.0 740.8014747219999 0.7959056585598002 0.7088423861853926
428.0 0.0 0.0 0.0
429.0 1631.736772137 0.43978344981958206 0.27292611588306287
430.0 129.433684558 0.49947270318553805 0.27289802596090934
431.0 1130.223194085 0.7395293510921978 0.623173863959422
432.0 972.848520515 0.5632878489091736 0.6341399889202526
433.0 0.0 0.0 0.0
434.0 0.0 0.0 0.0
435.0 595.7948914750001 0.44714980505415736 0.19160156870108958
436.0 0.0 0.0 0.0
437.0 1033.7757783449993 0.802469774416964 0.6309921173617233
438.0 30.295934244999994 0.8000102901429804 0.660287957679179
439.0 0.0 0.0 0.0
440.0 225.03703558800004 0.5234514601727714 0.5378614198053588
441.0 821.7799501890001 0.6628946606916569 0.5171746977000391
442.0 489.2349881410001 0.5530320005146803 0.4905635640298188
443.0 1533.5662296669984 0.5273255199860096 0.2307669684890469
444.0 0.0 0.0 0.0
445.0 42.933718719000005 0.666542145314814 0.4252809411174124
446.0 0.0 0.0 0.0
447.0 112.10610378999995 0.8103247452833491 0.6635162078132016
448.0 110.230105441 0.3531173886922694 0.18322923591439297
449.0 0.0 0.0 0.0
450.0 1127.98647386 0.6439363193621258 0.300859254240883
451.0 81.05471019599999 0.795346049012737 0.6373490985610077
452.0 1344.5176574849995 0.45537472920869754 0.5058907913479718
453.0 98.23744071799999 0.8696544207496497 0.7704852121150747
454.0 991.9311050189995 0.4538311005822027 0.23909059637511787
455.0 215.661349423 0.8764542894165388 0.8044072793544453
456.0 150.40612476800004 0.5516087846806125 0.3931416246816677
457.0 1501.6962016399996 0.5404542012848909 0.24014273278677584
458.0 0.0 0.0 0.0
459.0 0.0 0.0 0.0
460.0 0.0 0.0 0.0
461.0 22.314317816 0.6819282093302496 0.47541759191741617
462.0 2192.2506539220008 0.17000750974062467 0.17691321432747745
463.0 604.2412211630004 0.3046340013798317 0.06446294035363767
464.0 333.67025792499993 0.8157232662199772 0.6494179823321271
465.0 1207.8245872190005 0.3682149973351079 0.6746541867368452
466.0 821.0661661890002 0.555508153781559 0.444426503370749
467.0 245.39316691799996 0.7081686108405987 0.5389659919658587
468.0 1314.4713458209997 0.2620253689363364 0.30131217443007496
469.0 182.21792584299996 0.546991884539224 0.5240605027578713
470.0 2189.328224865001 0.14340858591425265 0.18948769136331806
471.0 217.87768431299995 0.8488197739151808 0.7145282754954478
472.0 0.0 0.0 0.0
473.0 322.54109352100016 0.4567784420102712 0.681885967823168
474.0 334.18528442400003 0.5465972338790183 0.28871304941915094
475.0 464.37684062599976 0.8630918514566996 0.731593699420358
476.0 2154.4074370440003 0.6102840744419744 0.31569074870574004
477.0 1748.7332560569987 0.4596409793904483 0.384959375523742
478.0 328.66374981200005 0.8419892183777133 0.6970042627387154
479.0 263.86595564699996 0.7970211060631682 0.599605919076073
480.0 227.34773660599996 0.7566855797714576 0.6450121740563675
481.0 868.0682860779997 0.6242717470789618 0.6949738023333712
482.0 52.06712752800001 0.6364038089014301 0.41848574751288203
483.0 0.0 0.0 0.0
484.0 0.0 0.0 0.0
485.0 893.4404889690001 0.3717352781361536 0.33426203478820443
486.0 2839.900376354999 0.49305197515888505 0.16647378628756607
487.0 282.855734981 0.30105489767652666 0.37451251013871495
488.0 0.0 0.0 0.0
489.0 183.30705563200002 0.5315643021088508 0.36245860713045525
490.0 0.0 0.0 0.0
491.0 0.0 0.0 0.0
492.0 410.3174124209999 0.6641658914940031 0.4788940167508045
493.0 0.0 0.0 0.0
494.0 977.8888895400002 0.2605610887156005 0.41038445845813126
495.0 0.0 0.0 0.0
496.0 0.0 0.0 0.0
497.0 256.5838052219999 0.305768835233147 0.11447074024225963
498.0 557.3806763599999 0.8910438724510044 0.8776127265956342
499.0 343.474781298 0.6773173397861678 0.475396527875782
500.0 267.132189074 0.8630485037506259 0.730383797751472
501.0 360.88835155199996 0.7586284211784534 0.5619033033592544
502.0 0.0 0.0 0.0
503.0 86.394627766 0.3924834743463027 0.5088706972706845
504.0 394.61258375299985 0.72398536340141 0.5159123841135974
505.0 0.0 0.0 0.0
506.0 1300.6307193979999 0.21478745382888376 0.41516975888682595
507.0 537.8237676800001 0.47147863565357623 0.6158975048659631
508.0 0.0 0.0 0.0
509.0 1044.0569444540001 0.6479349159028175 0.6733050403276689
510.0 400.26973819899996 0.4857570507855518 0.3068788676553456
511.0 0.0 0.0 0.0
512.0 0.0 0.0 0.0
513.0 353.3794788349999 0.4583655755623684 0.2919612377960741
514.0 1335.7194598259996 0.14077520695725068 0.39387370695251256
515.0 67.074081339 0.1345344784063095 0.03580843526873992
516.0 0.0 0.0 0.0
517.0 52.056170068 0.6313060577602526 0.4201966861544086
518.0 969.0815919679997 0.4160840499939098 0.18131444808400693
519.0 0.0 0.0 0.0
520.0 348.783394163 0.47360070296445794 0.33944361695897207
521.0 277.922793776 0.6147528111936339 0.3366679050896908
522.0 213.358519614 0.5186646544826597 0.16067373406588614
523.0 39.80075766299999 0.2862061696410664 0.17105031263127346
524.0 559.1805279160003 0.561960037864562 0.33096160323520835
525.0 46.532212574 0.39715272677133273 0.4576156278224962
526.0 1802.9825352680018 0.5643859956600525 0.384499318520831
527.0 265.28012752 0.6183309877909655 0.4078788708709698
528.0 520.633490629 0.6159048077046413 0.37152403432919867
529.0 134.096264239 0.8314880049658785 0.7568528152418432
530.0 458.71737496500003 0.8098417307410745 0.6140133407864331
531.0 0.0 0.0 0.0
532.0 0.0 0.0 0.0
533.0 49.830440378999995 0.9605967370035611 0.9153308936938583
534.0 30.309109079 0.625546402696478 0.4467577799347331
535.0 277.657995728 0.8574882970332751 0.8040663183244283
536.0 28.019857123000005 0.7522627193048869 0.5684475465585165
537.0 254.89840745 0.6592971425143295 0.648032087491723
538.0 0.0 0.0 0.0
539.0 0.0 0.0 0.0
540.0 1807.163246304 0.26710621678387364 0.4814216481857174
541.0 0.0 0.0 0.0
542.0 639.3352735660001 0.6082872668865812 0.550893888898613
543.0 39.441849681 0.13975464080867944 0.07728434467839226
544.0 282.53930253899995 0.21289312409040875 0.31946482608516036
545.0 131.629537545 0.8655415178501765 0.7503567481203492
546.0 3.5445089800000003 0.6243916982787193 0.3849693072604985
547.0 7.260345512 0.7270028496565132 0.5322043530374636
548.0 399.9586612639999 0.5020562713472934 0.2897276007171243
549.0 1607.329352249 0.4501095852723297 0.08124176962134005


==> anc/eccentricity/eccentricity_event_quantities_O_s5360_woods_saxon.csv <==
0.0 45.023427862000005 0.7014812105634315 0.4960719913519011
1.0 112.66188619799999 0.8623207827357846 0.7374241481209046
2.0 631.4369024800001 0.7576234184178203 0.5630887765701118
3.0 948.6591806829999 0.5780850694481909 0.5828224255934819
4.0 574.3754695379998 0.293534427755424 0.6003268215347141
5.0 0.0 0.0 0.0
6.0 121.12611141299999 0.8521068851241009 0.7306469210708381
7.0 1178.4693334609997 0.5453816827093173 0.43339665253827564
8.0 371.162875964 0.8949783158456321 0.803555166420626
9.0 206.98958060899997 0.6527319419596572 0.33035838249143107
10.0 9.823916752999999 0.7979108914847376 0.661137457962868
11.0 568.630556283 0.5116510075850456 0.38674577996009407
12.0 0.0 0.0 0.0
13.0 0.0 0.0 0.0
14.0 183.749181592 0.2845623039273575 0.4010493240175588
15.0 156.240914304 0.727960251162987 0.5178904318132591
16.0 681.3095780279997 0.6480157511819066 0.35021111602865684
17.0 113.686181941 0.8472930781455756 0.7183025123659137
18.0 771.648138574 0.2905490175337965 0.46101463905198276
19.0 388.9181073479999 0.682836034429194 0.671234024083782
20.0 0.0 0.0 0.0
21.0 617.2130225930001 0.4827923814707495 0.6647361660178951
22.0 541.3839896860001 0.6764298090300807 0.31610140900280775
23.0 983.9944367499999 0.5994759572535799 0.5598925996754761
24.0 88.03217476799999 0.5738658294204795 0.3169533656531119
25.0 697.9681193819995 0.6252469611335206 0.23663197173987988
26.0 0.0 0.0 0.0
27.0 210.81933646600004 0.8711588503488261 0.7538882158610345
28.0 246.46152570799998 0.4404094150463922 0.273654758669261
29.0 11.391376814000001 0.8610417201777658 0.7406225917347374
30.0 0.0 0.0 0.0
31.0 598.233556464 0.8639475317963173 0.7302221133435784
32.0 0.0 0.0 0.0
33.0 329.24360658899997 0.9109241170202474 0.826542507354313
34.0 31.576483376 0.6276064988484237 0.37299332535850543
35.0 718.6271083169996 0.23168126498181968 0.33411736783813256
36.0 220.04976646900002 0.8686495453958771 0.7537925923549066
37.0 351.51467115900016 0.3464180759331349 0.09899121703215771
38.0 103.65126382800001 0.126156390553954 0.010697773639631593
39.0 272.179282889 0.7523513772103829 0.6524677634041437
40.0 0.0 0.0 0.0
41.0 98.63664503899999 0.7449659778162894 0.5350729290110302
42.0 385.36435879900006 0.7154597803238025 0.25946907782812917
43.0 1433.132196913001 0.7180259138745922 0.1986524485098854
44.0 182.69028387000003 0.5639807972588988 0.37743907880806793
45.0 833.0678270729999 0.39182020862427847 0.5064447384107371
46.0 0.0 0.0 0.0
47.0 1890.2688959920022 0.5541246338606663 0.47878019023528845
48.0 635.828075143 0.3919073490658116 0.34514077229016354
49.0 1741.2365306130002 0.33350904651520275 0.25709806610346736
50.0 1056.7577619940005 0.8032419948398225 0.7172787318810853
51.0 0.0 0.0 0.0
52.0 0.0 0.0 0.0
53.0 0.0 0.0 0.0
54.0 0.0 0.0 0.0
55.0 71.97520883899999 0.19725138225027086 0.14219242956069597
56.0 36.111471992 0.9387602789624532 0.8812916041671475
57.0 85.69122755600002 0.2740997874303175 0.22818238795162202
58.0 0.0 0.0 0.0
59.0 593.5986262469994 0.6050202556025747 0.6991220590940558
60.0 141.872924768 0.7815653363196925 0.5790667420517377
61.0 740.3807542740001 0.190190196228672 0.39300868388779825
62.0 1260.1656559800012 0.203750248190929 0.3639364433493148
63.0 695.3984968249998 0.2117398420056187 0.5998265338305058
64.0 0.0 0.0 0.0
65.0 161.03279882 0.7434201006719893 0.6648783254598762
66.0 1098.0228548429998 0.5829085029770674 0.6768970383488695
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 0.0 0.0 0.0
70.0 2578.837481448001 0.024207152463783535 0.05903828627346372
71.0 0.0 0.0 0.0
72.0 63.463558495 0.34181069867835495 0.20282423198898533
73.0 898.5493082189997 0.674290761974337 0.6531652671308554
74.0 0.0 0.0 0.0
75.0 35.91628496 0.5785723440128372 0.3613937036220835
76.0 379.50880709599994 0.4498620455509085 0.4219727560753162
77.0 70.859271058 0.5397895049488086 0.30129328799957333
78.0 51.785211026999995 0.3434226356686756 0.13599510175861354
79.0 13.013798404 0.4728045249887424 0.24548505005075602
80.0 0.0 0.0 0.0
81.0 0.0 0.0 0.0
82.0 73.894053682 0.5752977788841206 0.39638406550037164
83.0 338.0367514909999 0.6616018039602685 0.4287154995794064
84.0 158.060128869 0.7128243416378947 0.5167457846257743
85.0 828.1758166530003 0.6897904281676878 0.7011553076148325
86.0 678.0204470729999 0.11891368872510552 0.407687122062361
87.0 510.3494857790001 0.657981509176985 0.18856315218736977
88.0 489.1181064139999 0.7355190855831643 0.5884538033142905
89.0 1397.7541366839998 0.2756464561370818 0.43895471644510775
90.0 135.77922203 0.0634099858643411 0.15336867618024547
91.0 151.77343215699997 0.6770069890744751 0.46522591485466575
92.0 22.897527042 0.8476466482406593 0.7207288223728684
93.0 0.0 0.0 0.0
94.0 38.35523932500001 0.8983370386384458 0.7943032593495302
95.0 189.343950849 0.4692673894953683 0.646299536753134
96.0 7.333798948 0.41684607605967106 0.17894687280195798
97.0 278.906448503 0.6218421284266896 0.6172900670823954
98.0 485.8301677030002 0.7272509196161447 0.7077274938982542
99.0 0.0 0.0 0.0
100.0 0.0 0.0 0.0
101.0 283.254149891 0.5425996459751603 0.441681395142314
102.0 104.03519523 0.5764237923031493 0.40971661909829776
103.0 453.55582218600017 0.5021207563107686 0.5936404086945932
104.0 0.0 0.9227092014166125 0.8400119002078149
105.0 0.0 0.0 0.0
106.0 0.0 0.0 0.0
107.0 0.0 0.0 0.0
108.0 340.19025238899997 0.46384284222691846 0.2101572584139798
109.0 1112.8040008510006 0.3799340085719124 0.11279068850401609
110.0 1136.509563122999 0.561145332921541 0.45381763900801486
111.0 59.23368313500001 0.8882527621566797 0.7408051488365859
112.0 305.55154679299983 0.40632566149554317 0.1973705596421454
113.0 150.204595214 0.49490392338937683 0.28663296024545615
114.0 1046.3089592089996 0.6256040680437146 0.6472806843353216
115.0 895.9885426719998 0.3231142163002896 0.5039226533431084
116.0 0.0 0.0 0.0
117.0 1428.8048642989997 0.5689072060582656 0.2347328683269518
118.0 703.9532814310002 0.464889291931567 0.30978242446288734
119.0 361.9203576510001 0.7077141986108951 0.6906672707686138
120.0 847.7790485589995 0.12193045625971395 0.12082794213585084
121.0 13.737409466999997 0.8980785620771454 0.8019585910141459
122.0 105.74526477200001 0.7490664529800477 0.5344021939423955
123.0 110.27252653699999 0.8626522963998728 0.7214882993113672
124.0 0.0 0.0 0.0
125.0 0.0 0.0 0.0
126.0 1177.1247604630003 0.2560988250130038 0.24170553810155154
127.0 1007.3751394250006 0.2389320421144365 0.3430929793773935
128.0 1144.3646828619999 0.3279123272828831 0.44089455160923396
129.0 153.317752846 0.8101173380229922 0.7623358685124707
130.0 206.93010948600002 0.26760982466803557 0.5162715648129803
131.0 589.8144109040002 0.5264359734355619 0.2662741104365998
132.0 1025.2506073699994 0.5286924221007299 0.5891278487045796
133.0 1274.3877150200005 0.5390451679762239 0.3471207920171188
134.0 526.1350522930001 0.5885867369296215 0.31547157396714276
135.0 687.4992491530002 0.7251270743054544 0.6571493732244961
136.0 1124.6096524 0.6372320209948947 0.6543625144823368
137.0 1784.1159972100013 0.2181225583036705 0.14915799372994487
138.0 0.0 0.0 0.0
139.0 67.795941782 0.5330474437666353 0.7103346465226857
140.0 113.58010824599998 0.5122637063496319 0.3096373176563847
141.0 584.0756782009998 0.27900414876204366 0.27280393907756734
142.0 1220.8646763319996 0.3906560373648841 0.49781079062551475
143.0 593.7060019120001 0.6927631509818217 0.5377139081329443
144.0 632.6696882109997 0.48404620513983354 0.31953473635793367
145.0 123.94986836600003 0.7385432149799583 0.5427285346765303
146.0 1019.0050983240001 0.8885750044628388 0.68282502863823
147.0 0.0 0.0 0.0
148.0 1203.680435433999 0.21512741039160768 0.5709547055195697
149.0 688.9600449300002 0.31671644504265317 0.053350370266045936
0.0 0.0 0.0 0.0
1.0 68.85048484199999 0.24335214632672292 0.10135304956925602
2.0 234.87957499700002 0.2100036976212516 0.10065391464912667
3.0 0.0 0.0 0.0
4.0 50.414795163 0.08608315120686737 0.04184203072048018
5.0 81.98164187499998 0.8977927514116217 0.8044486106510307
6.0 50.023742035000005 0.819221028046426 0.6663823037483619
7.0 388.63063856199994 0.4460363300774672 0.719723140196078
8.0 0.0 0.0 0.0
9.0 994.8006121880001 0.2028751078295039 0.43209190886080884
10.0 19.36284829 0.8490854122435474 0.7097352887221917
11.0 570.8925484740003 0.3842100850574586 0.39102768568189555
12.0 592.9460945099995 0.45944991300063737 0.37838901519680335
13.0 1200.4610208459987 0.3899789023090979 0.6137113915771154
14.0 648.9543742679997 0.24426146506947594 0.07826393964656256
15.0 17.914512782 0.5456004228230212 0.33461902712190816
16.0 138.435255257 0.910726222478399 0.8198761582362046
17.0 1953.7688410200005 0.30141635616163787 0.25392745577316866
18.0 531.8571611600001 0.9320162076877313 0.8713611169442617
19.0 27.136394022999998 0.7518036647376145 0.5975763056863452
20.0 832.2623241450001 0.8263546501101604 0.7310113070260069
21.0 0.0 0.0 0.0
22.0 0.0 0.0 0.0
23.0 0.0 0.0 0.0
24.0 0.0 0.0 0.0
25.0 199.7002866 0.5506991291858778 0.3249506719277113
26.0 933.8997269840006 0.19943443711397 0.10015213331789732
27.0 0.0 0.0 0.0
28.0 93.198705373 0.5289115306814023 0.568129854603067
29.0 0.0 0.0 0.0
30.0 900.8861289259999 0.3226556943326427 0.2694107716409379
31.0 481.9615555680002 0.5438928994872632 0.6107666663247003
32.0 433.52362935899987 0.3468125219526814 0.5364954601433077
33.0 745.455810898 0.6957199686529811 0.6131143253356758
34.0 939.3974482670002 0.1266826581981349 0.4316080980158885
35.0 1701.7123983169993 0.1868793377773974 0.4282143254028648
36.0 0.0 0.0 0.0
37.0 406.947414284 0.7829848235024929 0.7462453835189979
38.0 85.32392494700002 0.6442549796480335 0.44435532246152365
39.0 187.49447598100002 0.8802058211996248 0.7687384089041134
40.0 0.0 0.0 0.0
41.0 598.2266668099998 0.7568603014602584 0.6455237405814217
42.0 0.0 0.0 0.0
43.0 407.07112964699996 0.5538591691335265 0.6695350276698699
44.0 467.73004162999996 0.5380491042471366 0.4063008726870494
45.0 0.0 0.0 0.0
46.0 34.68378678 0.256264832727382 0.020443245252697327
47.0 1249.0337814309987 0.11696592023258802 0.27767867780076105
48.0 693.0734091840003 0.38820185887263936 0.2756048166057549
49.0 26.582611925 0.8566742465584738 0.7072201286831704
50.0 226.48900232900002 0.20053563243697836 0.0899732759643288
51.0 335.46919042900015 0.52355507464823 0.7647743882158758
52.0 0.0 0.0 0.0
53.0 290.570356007 0.32428478108672193 0.08260520207406559
54.0 5.608045708 0.5692797231933541 0.30755211928201415
55.0 0.0 0.0 0.0
56.0 1494.3519443519997 0.25232725759133945 0.169279775917168
57.0 479.61933674200026 0.5194822472317618 0.36619927068857666
58.0 694.1962134299998 0.395401570026302 0.5975489715483645
59.0 0.0 0.0 0.0
60.0 596.7007470979999 0.79833765725163 0.7153425498267343
61.0 31.337923636 0.9426610457428808 0.8750250643022102
62.0 1275.1631424840004 0.41046158014240713 0.3799482221339156
63.0 1980.0756594620027 0.2987385888696354 0.21896464298961568
64.0 555.4988356790003 0.35284936139151785 0.14757190711183693
65.0 56.37334607299999 0.709985867023458 0.528850212874409
66.0 0.0 0.0 0.0
67.0 81.91749011299999 0.6160080305408377 0.4075167260639191
68.0 0.0 0.0 0.0
69.0 165.555634237 0.9110968944446404 0.8207910390031755
70.0 172.98180167900003 0.7636693467163544 0.5874074956055749
71.0 46.62418008399999 0.8180840733343476 0.7027007515220873
72.0 0.0 0.0 0.0
73.0 0.0 0.0 0.0
74.0 4.726796029 0.6268956895692576 0.4552377382313929
75.0 25.178565658 0.773764884890615 0.5858680298685728
76.0 1272.587636167 0.35790996148883464 0.2208027604372414
77.0 1076.2020810140002 0.2869950611907465 0.0913687038923971
78.0 327.769142059 0.22620700178158154 0.3869244206586626
79.0 0.0 0.0 0.0
80.0 0.0 0.0 0.0
81.0 65.44543990900002 0.7845467541982964 0.6247330262659191
82.0 522.4858755270002 0.22753241599810306 0.2510722189500801
83.0 1115.5890363219996 0.494338587750287 0.42573161916170327
84.0 0.0 0.0 0.0
85.0 82.095410742 0.034527068748354935 0.08250632346904889
86.0 113.491520453 0.6203848910586466 0.37558122589545945
87.0 694.6222317510003 0.5869238641143925 0.6519455420556547
88.0 1267.8549185880001 0.4562310040791071 0.5130530459206293
89.0 136.55926951200004 0.7913896036276035 0.6471378765630512
90.0 160.79493917200003 0.7590593360767373 0.5797302748937093
91.0 752.9739195779999 0.42842267667880285 0.4161511569389226
92.0 1207.906553269 0.6411683893413554 0.6781545403628922
93.0 0.0 0.0 0.0
94.0 2.358882481 0.8582242154334934 0.7656446177637013
95.0 622.7864126719996 0.5042725001917515 0.6300625342002375
96.0 62.077985104 0.8090528773412478 0.7052174450312865
97.0 726.219901066 0.4298078034344124 0.7435271538874048
98.0 744.8989834300003 0.4093133268025139 0.5447558542829302
99.0 344.206889827 0.5012562068381018 0.22962713016937727
100.0 335.28554703000015 0.483854540449958 0.24933262571050793
101.0 0.0 0.0 0.0
102.0 231.62579374499998 0.7508817678259083 0.5630289856717964
103.0 6.537267537 0.849711899724078 0.7107814743282173
104.0 251.47056814300004 0.654026696013542 0.4536854263894892
105.0 505.98110618500004 0.6871010850666284 0.5597298787828783
106.0 173.929634607 0.5945499648372722 0.38965003082931854
107.0 2437.9343893899995 0.07391040119236174 0.3824701591935041
108.0 54.87919309500001 0.816270274138978 0.6541128849643895
109.0 165.370352926 0.5676927962269922 0.5043472183226397
110.0 175.330884734 0.7012269125294773 0.5015802422888894
111.0 258.87185934900003 0.7027543887020378 0.475319691588529
112.0 0.0 0.0 0.0
113.0 273.46178072699996 0.3250832163175764 0.38221284776246583
114.0 203.28305063700003 0.8119927675178978 0.6506708474268483
115.0 607.1166836380002 0.767158560225295 0.8582294888041567
116.0 947.4804674330002 0.7907573242587006 0.5395546838404484
117.0 0.0 0.0 0.0
118.0 10.726726254 0.8261221981054754 0.6490560927817036
119.0 494.414929083 0.2422173954235985 0.3356160507002815
120.0 456.83608331299985 0.8382085894952613 0.6906972379009657
121.0 1294.1521773839986 0.3561356022940784 0.4155971487143698
122.0 20.134890428 0.9318483094822285 0.8605130433588458
123.0 1964.090429594999 0.713488806673662 0.2913978165148461
124.0 0.0 0.0 0.0
125.0 1981.8928146460007 0.47325067278277316 0.16826725619870636
126.0 845.6842037580001 0.38878187175973405 0.39369794108452816
127.0 0.0 0.0 0.0
128.0 0.0 0.0 0.0
129.0 1711.0827977120005 0.7129702898457627 0.4167303105487408
130.0 0.0 0.0 0.0
131.0 168.08245333 0.8131305480430919 0.6469786826871513
132.0 684.1750017179997 0.2159293578472739 0.47470943467066057
133.0 296.62426380299996 0.4728477112075464 0.261655106981544
134.0 25.109101703 0.7119088421163011 0.48693551393573786
135.0 461.56283972200004 0.46799776069037513 0.5054101124182248
136.0 18.256364914000002 0.7087848911713125 0.4899270217123212
137.0 30.249415008000003 0.534646508551138 0.29993966712660386
138.0 1763.2831463679997 0.2275379864453363 0.5145421986278929
139.0 0.0 0.0 0.0
140.0 105.27328504100001 0.9644942740358878 0.9256752365438018
141.0 0.0 0.0 0.0
142.0 820.6258229709999 0.08007074294887329 0.5646839524508105
143.0 0.0 0.0 0.0
144.0 1156.0143994650002 0.7753220888794904 0.6529009607666941
145.0 62.993110007000006 0.7773136145620094 0.60609240389668
146.0 0.0 0.0 0.0
147.0 0.0 0.0 0.0
148.0 243.92363939 0.53090283198891 0.31603622948313226
149.0 1254.182129359 0.3058762250693177 0.21477433526906184
0.0 359.92887304799984 0.398940552416915 0.45845974220843966
1.0 0.0 0.0 0.0
2.0 518.281931222 0.5785914671423588 0.28615189285420456
3.0 49.139966720000004 0.7915207510950464 0.6001187434110856
4.0 307.66945104599995 0.7120934331815963 0.25515803175743484
5.0 75.407495964 0.8203766119330245 0.6608154199734487
6.0 0.0 0.0 0.0
7.0 481.01499400300025 0.6499540822600395 0.21213496711388022
8.0 358.25175400299986 0.4102127939549586 0.2474202043694996
9.0 497.4466447569997 0.6934658776382526 0.6086432998189377
10.0 0.0 0.0 0.0
11.0 0.0 0.0 0.0
12.0 141.56793503900002 0.8647321286704523 0.7335688726358297
13.0 418.1018443309999 0.49504485327804204 0.2758859148444349
14.0 9.367310801 0.725096731332674 0.5398366513198
15.0 578.4781685610002 0.5898440731445035 0.6514426271687427
16.0 534.0574213429996 0.5814549399634952 0.5610820432087696
17.0 1348.8588944360001 0.7790905049085691 0.6754768945777894
18.0 191.769788467 0.640090522807181 0.43148706487156013
19.0 442.1443948419998 0.1872249886354954 0.1961599878751038
20.0 176.489382402 0.6113938875088134 0.3345301106759641
21.0 0.0 0.0 0.0
22.0 460.96470472 0.7791681297022961 0.6259385312566436
23.0 169.57429611599997 0.7226198108767843 0.528142647074732
24.0 2324.134866755 0.4230818202953916 0.311083482989722
25.0 1178.122814666 0.4772688443080082 0.6164220173194961
26.0 307.52325279599995 0.612076132688063 0.3730470203706727
27.0 785.4767845980006 0.5652385654726074 0.46251724686977025
28.0 813.2661197170004 0.8185894330060067 0.6620471408944988
29.0 0.0 0.0 0.0
30.0 0.0 0.0 0.0
31.0 0.0 0.0 0.0
32.0 15.46414415 0.4663615558106905 0.21192829681542064
33.0 66.32285980199998 0.33140272518781727 0.08347251319642088
34.0 1302.7853418529996 0.5757422898314285 0.5735969269763097
35.0 309.074933904 0.40747149037207103 0.19634708305895293
36.0 828.0773512059999 0.47349697051277834 0.12392540483813819
37.0 385.75751622799993 0.7018423544384093 0.7137004045415039
38.0 193.626522861 0.6079564565982658 0.5406679309365978
39.0 0.0 0.0 0.0
40.0 35.124856072 0.6588837920605654 0.430915447982225
41.0 0.0 0.0 0.0
42.0 1088.0030198319994 0.3599017013654629 0.09243416486821
43.0 215.801141089 0.7993484420323164 0.5886086507430366
44.0 1386.2202425180008 0.22126872494973635 0.2563376547048462
45.0 677.1188545370002 0.3070951930591549 0.08604252363643668
46.0 383.2353143020001 0.6297007761539288 0.11041250745821343
47.0 1290.0969878119997 0.4572169887569279 0.14787601345182677
48.0 10.09076273 0.8142161231404855 0.6235052042468361
49.0 1018.3796297670003 0.5975856904426927 0.470461991852557
50.0 341.359216154 0.887865898830827 0.7895691442843746
51.0 94.197208499 0.8128684670814872 0.6680110517281836
52.0 526.6169090629999 0.21701340969708716 0.06289069748084314
53.0 48.617540918 0.843290479565116 0.6980157991755868
54.0 1886.8388420240003 0.4395572949317302 0.16405764102230158
55.0 0.0 0.0 0.0
56.0 695.4574631720001 0.3026070969865842 0.6979429006929714
57.0 1138.5331603630002 0.733990619947828 0.5959488571871729
58.0 186.21980957899993 0.4189192162096114 0.2434472754630608
59.0 852.4920795079994 0.4546851624591126 0.6545850681986255
60.0 493.0308427529997 0.2024499408807107 0.5304405022209918
61.0 134.716372567 0.7524239670830127 0.7911907323033057
62.0 436.98500390500004 0.20841679372439298 0.1283631265716469
63.0 1215.9008767460002 0.1354678503709989 0.21415551956274684
64.0 32.533721492999994 0.6094940956858662 0.45546826993132244
65.0 434.0181556719999 0.8176364588133511 0.7389576718322317
66.0 64.90120072300002 0.5644893047858157 0.4041483438074508
67.0 127.95951498099998 0.6904346847901868 0.6060123080761934
68.0 870.1866869919993 0.7024921811144799 0.4751186629172527
69.0 214.75830691499996 0.18901379799328397 0.5298926598034385
70.0 0.0 0.0 0.0
71.0 953.5941325299993 0.6807497932921761 0.8237427083895679
72.0 828.5969257830001 0.43409558334951326 0.21924535947291304
73.0 194.776389465 0.6455107241354993 0.4225070027624687
74.0 451.41079345500015 0.7653930893545637 0.7213320352593199
75.0 665.6787202009999 0.2730362511359933 0.3631111053903569
76.0 435.1543045330001 0.921017484255792 0.857023870838175
77.0 31.859361283000002 0.6471346297580927 0.4674852190801193
78.0 993.4261613009991 0.2701789548913791 0.4115146528318727
79.0 118.63970634000003 0.830666773098009 0.6830856146323174
80.0 0.0 0.0 0.0
81.0 0.0 0.0 0.0
82.0 613.3126717449998 0.7658571661128825 0.5942370322431909
83.0 801.9680168019997 0.7109116426367291 0.6015099246206344
84.0 923.5032175619996 0.852260041928628 0.8283663695590674
85.0 129.844989485 0.8443637537455584 0.7203373347551024
86.0 0.0 0.0 0.0
87.0 512.5189120890002 0.2601015066622712 0.3509779484713987
88.0 398.60135668400005 0.5918984280911976 0.37187456897764726
89.0 684.250142769 0.03029203738341573 0.5649548780551162
90.0 1056.9188913890002 0.8493587220499138 0.7604967996008604
91.0 0.0 0.0 0.0
92.0 315.5113561259999 0.5345741166482475 0.5894775724422674
93.0 1531.8479927370004 0.35408408632894806 0.3964106168899152
94.0 345.34290110499995 0.3227626777795707 0.16906728733746876
95.0 565.0491482310002 0.6419892575398733 0.47311364792898214
96.0 28.248087502999997 0.5831744878737837 0.3175910299909798
97.0 392.94131066899996 0.4352031571380032 0.2532948993322298
98.0 1198.9745281710002 0.41210995994607175 0.2123408518824657
99.0 393.61682791099986 0.3730138310025178 0.13235503340505894
100.0 582.4417047829998 0.21600273256161964 0.5140257482331941
101.0 239.86530123399996 0.28948844811527386 0.12427585534919232
102.0 561.2610964239999 0.8319733905194816 0.7037630560092201
103.0 94.90436843800002 0.29349490983763743 0.19150423616357667
104.0 1171.8357566290006 0.3105024707245781 0.2537948805064414
105.0 0.0 0.0 0.0
106.0 0.0 0.0 0.0
107.0 248.14421809000007 0.7281654054874349 0.776092165491538
108.0 610.8598275039999 0.17181857118421826 0.07824334780660816
109.0 201.46120146500002 0.44405031457028377 0.20412254245564793
110.0 509.96713213300023 0.15651500790817666 0.13366641016619882
111.0 0.0 0.0 0.0
112.0 1700.5904707340012 0.8299203777064749 0.26514176630025327
113.0 95.51340773 0.7255719144378016 0.5932311811914864
114.0 687.4281700740006 0.5585501204804386 0.06666688118416295
115.0 347.520902918 0.608881849189631 0.36144465654825253
116.0 4.4490673780000005 0.7050460650332762 0.47468728136810906
117.0 61.07607700100001 0.5831740748821638 0.40862087062601804
118.0 851.448346092 0.8828066964498354 0.7299517682688348
119.0 298.43690870899997 0.8267836077447219 0.6787228567687517
120.0 420.13453157799995 0.7455874932987655 0.6822802850423121
121.0 0.0 0.0 0.0
122.0 28.756152088 0.8883744143224493 0.7823839539018197
123.0 11.847835111 0.8059261243412634 0.6692853579936848
124.0 88.23392006100002 0.22477532480447945 0.12030346519877277
125.0 1785.2675137109993 0.14335102053859805 0.3643885467194031
126.0 1266.9855512290003 0.26300891789273323 0.4460395560639244
127.0 1375.0060573819997 0.4793999927555755 0.2979730619726529
128.0 0.0 0.0 0.0
129.0 0.0 0.0 0.0
130.0 217.147063277 0.8353676386299616 0.6967653495834893
131.0 1227.3391622379995 0.29623322588599627 0.5518082322396481
132.0 0.0 0.0 0.0
133.0 185.45819971299997 0.2637219935656951 0.16404096788065411
134.0 1484.1974052819999 0.5014423051808957 0.27377450038485235
135.0 12.649156185 0.8468856423692307 0.7235404751550502
136.0 0.0 0.0 0.0
137.0 224.27478295000003 0.7638227048178362 0.5790091208739033
138.0 78.84775215899998 0.43436092980948376 0.22918871368578203
139.0 61.137371040000005 0.5898131408273649 0.37071345777927683
140.0 425.7545345369999 0.48437937419579313 0.22087676614756482
141.0 135.17431551699997 0.43871261987821375 0.21578470220884408
142.0 45.117513106000004 0.7082859182415829 0.526716904497277
143.0 477.328183115 0.9306050400329701 0.8657145946165739
144.0 0.0 0.0 0.0
145.0 748.3163027090003 0.5695112334349975 0.4252318626140842
146.0 86.33929897600001 0.7326951177803189 0.5349794485496212
147.0 1735.9096161190007 0.3644849898581578 0.6124703870694045
148.0 617.093966093 0.2554606640648696 0.6168808520290353
149.0 0.0 0.0 0.0
0.0 1082.4652212030005 0.5212341561523942 0.1924253866587413
1.0 0.0 0.0 0.0
2.0 436.05225431699995 0.5147500056326468 0.7442208115859702
3.0 1015.3177284649998 0.44079065210394935 0.1366534216308844
4.0 2017.0239519269996 0.5079992977816844 0.7624639935328263
5.0 0.0 0.0 0.0
6.0 834.4619744869997 0.36946706726012607 0.4595486141488512
7.0 1898.7678825660014 0.7884397984796951 0.6023713542217562
8.0 579.3062522069996 0.7723930180362584 0.5966418842601307
9.0 0.0 0.0 0.0
10.0 233.11671052499997 0.7245430985612132 0.5043569084629747
11.0 400.08114653200005 0.7729712492246106 0.5839996952762476
12.0 1296.8353398100003 0.3181909788249758 0.592806774097087
13.0 889.2593122819997 0.6546167826506633 0.3543885019389749
14.0 0.0 0.0 0.0
15.0 67.058886211 0.7356289676936278 0.5449347420975487
16.0 278.7624783360002 0.824454655733072 0.6813289606930185
17.0 0.0 0.0 0.0
18.0 234.11756747900006 0.7926670847137337 0.6320883373420908
19.0 1786.371960009999 0.7479292318342191 0.7373385304409805
20.0 1472.1873951700002 0.6181389839549948 0.8328723196755262
21.0 1037.2458099639996 0.6896161992941883 0.48308945205007986
22.0 0.0 0.0 0.0
23.0 206.089697216 0.1891797796933388 0.253524734451663
24.0 0.0 0.0 0.0
25.0 1536.9789088760003 0.8390127987623899 0.43852353746675565
26.0 1969.3849854280002 0.3814606426608576 0.47889597823213886
27.0 798.7793646040004 0.3489278809645484 0.2810375607473139
28.0 305.005393068 0.8022967369798382 0.7120635105520835
29.0 4.728910218 0.8207898218239404 0.6701608703806864
30.0 100.851907467 0.6210112780834863 0.5286698838868861
31.0 165.95256871300003 0.6439070379660193 0.721420913244954
32.0 708.0277729959997 0.4389023311405674 0.24730853351137258
33.0 0.0 0.0 0.0
34.0 0.0 0.0 0.0
35.0 648.3511981600001 0.5155744984068137 0.35420245307207715
36.0 62.601340153 0.38617983596921107 0.17378296570204893
37.0 559.166455964 0.6624745981409701 0.6117570085467001
38.0 193.57300449500002 0.811490692146811 0.6398745987226079
39.0 0.0 0.0 0.0
40.0 317.34819413699995 0.6947267177117684 0.6596391745855713
41.0 1046.7600915540004 0.5967151278709413 0.48696440046556955
42.0 465.3735856139999 0.9434094430021025 0.8802075207741548
43.0 186.25649989700005 0.2005272584658889 0.143044581508126
44.0 660.2877006680002 0.3205545508390025 0.672371242690069
45.0 0.0 0.0 0.0
46.0 11.711753475 0.4084049285772295 0.32174609391237924
47.0 686.318923827 0.6177226122077627 0.44989088276487965
48.0 376.544081103 0.3374114995209405 0.22906740440527054
49.0 1081.4360777609998 0.5119238398631586 0.13741749451627208
50.0 138.162129299 0.6075569930660648 0.3835451688397893
51.0 91.83558689000002 0.5361298621298272 0.32825572400088904
52.0 145.719228372 0.7558297890882263 0.8181322572934622
53.0 0.0 0.0 0.0
54.0 389.25933524299995 0.6564117238504704 0.4276148310160148
55.0 2014.3782088909998 0.37241094069781966 0.5620210025951018
56.0 469.175822521 0.5582546829595734 0.31204840598598566
57.0 1648.9942097889998 0.28762931484038495 0.3551320524128572
58.0 633.99789649 0.5840532006044797 0.7369086228764666
59.0 74.370461811 0.7537545698290007 0.7174064464920914
60.0 91.599434871 0.5297679614505845 0.27320625167170376
61.0 1389.881255894 0.6297923342638629 0.6757706641687475
62.0 332.08490985099985 0.9089318312934344 0.8231649425729939
63.0 84.49920381800003 0.8601772533584068 0.7357914794089888
64.0 72.85009291600001 0.5825862647847301 0.40087018688187603
65.0 96.57848351700002 0.9415465755420092 0.8915567113620196
66.0 732.5252251930001 0.48552980583827005 0.34830117557847917
67.0 447.34854546599996 0.06956804126638415 0.026015481450109252
68.0 0.0 0.0 0.0
69.0 49.91506606100001 0.6675158809570336 0.49616673093970065
70.0 279.8371348890001 0.5627075478776039 0.4480571049500172
71.0 181.05064964900004 0.33484119416268365 0.16992422369035076
72.0 1251.3632874200011 0.3156176541083415 0.5341446857128166
73.0 154.39273350000002 0.48800429158236064 0.2591447156409589
74.0 81.01663226000001 0.33628292014822886 0.12507450537599965
75.0 750.353654235 0.6135487410340059 0.640414869254163
76.0 676.6802647149999 0.7512619982544779 0.4710121173039177
77.0 1766.5575670429998 0.4150460354032874 0.09963451970898507
78.0 624.4472573280001 0.5704173283140426 0.6095393733289837
79.0 1385.6473619840008 0.568778352262027 0.39712758209087023
80.0 949.1996326149991 0.7763057511326343 0.6492878003954895
81.0 697.202096688 0.7061456008652796 0.4898030984717585
82.0 0.0 0.0 0.0
83.0 195.70121582899998 0.06996214293421511 0.5753590203241463
84.0 367.49139910799994 0.59592518707343 0.6407890979259279
85.0 355.131941116 0.6703364452204301 0.5555280791308743
86.0 121.98561043000004 0.8105034334328152 0.6523958800263041
87.0 16.228724815 0.5112303376068895 0.3713605685301511
88.0 709.6618335789999 0.5912029125670157 0.4885909482661069
89.0 0.0 0.0 0.0
90.0 445.6085279030001 0.13347722304357804 0.4657792129045178
91.0 143.013397193 0.12112221740670669 0.14661364382502867
92.0 498.6231604220003 0.1961004141239715 0.2107124296699929
93.0 100.14782579599999 0.5896358718522566 0.4812871654245488
94.0 1989.9866135949983 0.5380614613299523 0.5718027614790612
95.0 0.0 0.0 0.0
96.0 957.7042122909995 0.4880757104524187 0.10436547086598233
97.0 0.0 0.0 0.0
98.0 186.481463375 0.3155355240241874 0.25575157368435064
99.0 1642.039279683 0.20251546093019956 0.4886554425511907
100.0 1941.8895616239995 0.23908160308431065 0.30725293513972474
101.0 1179.9618695800002 0.7924148762800188 0.352666843330835
102.0 0.0 0.0 0.0
103.0 1912.5527346899999 0.2824521481205234 0.2937496891032548
104.0 122.54290908400003 0.7912698539375619 0.8210167398495668
105.0 0.0 0.0 0.0
106.0 316.1983237079998 0.12176971454094022 0.6145805821808773
107.0 262.82202849200013 0.4170387426733092 0.4125849028958585
108.0 156.67649509600002 0.3162763189201003 0.6370115941634185
109.0 194.82528066599994 0.7917320226286468 0.7299598778522056
110.0 8.060229552 0.07992421539749348 0.11463262913134467
111.0 51.139799317000005 0.8105451007710807 0.6471726801346053
112.0 8.309938761 0.8433662330434342 0.71119705629695
113.0 0.0 0.0 0.0
114.0 448.2526282540004 0.6270059267205348 0.533290624920982
115.0 1433.9656074319996 0.24089390699675922 0.48851069645436274
116.0 0.0 0.0 0.0
117.0 2.2977545360000002 0.7023851846793328 0.5500119790790203
118.0 0.0 0.0 0.0
119.0 234.62431693900004 0.42065874972903894 0.5108398245311362
120.0 0.0 0.0 0.0
121.0 0.0 0.0 0.0
122.0 2129.620539413999 0.5483500608058633 0.4231450094104979
123.0 1539.0305310730023 0.359818696057722 0.668678658623662
124.0 630.621857883 0.6994899280833443 0.40466335165380407
125.0 593.7529981710003 0.6972511338764315 0.557535632427925
126.0 141.652382341 0.6056734686526271 0.8124483995379088
127.0 251.01132248000005 0.6434637684179303 0.42325172026416635
128.0 280.199115766 0.8207107670365027 0.6678775216443644
129.0 307.6905864439999 0.6864575840575557 0.7435214930884549
130.0 1599.3356288090008 0.5723809939222173 0.32385715616149235
131.0 0.0 0.0 0.0
132.0 472.5754683770001 0.7726896174160082 0.5998177310143316
133.0 36.391602373000005 0.29119209823221065 0.08646090259529364
134.0 311.87895704499994 0.8309431274822741 0.6849136530905132
135.0 96.691622496 0.7002802100966693 0.4796434213197899
136.0 1105.9976185020003 0.3600458676941907 0.5797787072505449
137.0 842.60687968 0.6578402242453814 0.528785561804668
138.0 954.1249724270003 0.21915551293391092 0.5768675537411007
139.0 0.0 0.0 0.0
140.0 0.0 0.0 0.0
141.0 0.0 0.0 0.0
142.0 11.09579976 0.9514875405846754 0.8940721907367122
143.0 282.79532923799997 0.6590454991655328 0.42351120260114944
144.0 0.0 0.0 0.0
145.0 90.51210560000001 0.09180570187365726 0.16743821744150758
146.0 565.0384988799999 0.15550037374978287 0.4494008627342689
147.0 1425.7132580429986 0.4188502395443865 0.534024391297343
148.0 44.267167672999996 0.3966933641419159 0.26991863447257364
149.0 1246.0358590099995 0.22258604767947582 0.619687010503735
0.0 172.21216619799998 0.3403351964018493 0.16410424578104676
1.0 0.0 0.0 0.0
2.0 499.24939212200013 0.49217142402629277 0.31054497848569906
3.0 172.531368069 0.8719057239896444 0.35879684914007265
4.0 1632.5224130469983 0.3210692817726999 0.2993866246281834
5.0 0.0 0.0 0.0
6.0 1612.1604698539993 0.05054472709227383 0.3963699448183212
7.0 0.0 0.0 0.0
8.0 1606.6389057349998 0.3712023434303867 0.42054296915615885
9.0 597.5642993920004 0.359395423861395 0.4725931641010883
10.0 0.0 0.0 0.0
11.0 0.0 0.0 0.0
12.0 4.889013218 0.4505973248207239 0.25250298989139286
13.0 550.0582779230001 0.10545612375572387 0.11057574180742132
14.0 1829.8487963559996 0.3814457608730478 0.29158690532906295
15.0 486.2588650190001 0.7341672131056832 0.539108869244043
16.0 29.830571015000004 0.4039259042480831 0.18007789252654607
17.0 1209.7440607550009 0.4622328159282231 0.26358737544529265
18.0 37.52067249900001 0.552551245210726 0.35806161388094215
19.0 177.359251562 0.3514339853838284 0.25491025735657324
20.0 0.0 0.0 0.0
21.0 550.5451803220001 0.5969491987867609 0.5654490408939915
22.0 222.18691332999998 0.49411398262347284 0.560116828835301
23.0 0.0 0.0 0.0
24.0 168.07342375899998 0.7982200337031118 0.6119286311987882
25.0 21.923609442 0.44849843539562567 0.21579445901300134
26.0 969.0395120200003 0.1574734444309681 0.10230002115446725
27.0 0.0 0.0 0.0
28.0 1059.071218337 0.4834482374798971 0.4109747889594581
29.0 141.19942973499997 0.6673680772976582 0.6406522636563272
30.0 487.00140070100014 0.8305365662736733 0.6854321055816094
31.0 344.9869950979999 0.6032728884338975 0.31920789126241406
32.0 704.8489030339999 0.747696703674255 0.57095849731819
33.0 1019.3800025070002 0.8420082123731135 0.657099680935719
34.0 49.749585474999996 0.8361684972974956 0.7035135985377099
35.0 1724.4128557420008 0.7099833643809988 0.5163347754405263
36.0 500.8036463280002 0.41532199102349593 0.6169079940522442
37.0 306.07019048800015 0.4400047654312335 0.5020462410695414
38.0 499.4778381609997 0.800080128241371 0.6255570439997484
39.0 1084.0630903290005 0.42845073791922145 0.3424606448984064
40.0 235.20733917900006 0.32439559279296987 0.40516309305004866
41.0 28.397040228999998 0.8828795994962961 0.7649049451395122
42.0 177.337901792 0.8969064501380791 0.7869078301525351
43.0 83.19077026100001 0.5770508037440507 0.5590231935295693
44.0 729.8422274209997 0.5311816540321315 0.44816095633082675
45.0 23.570746094 0.897488147879131 0.7966128598390684
46.0 1.4201116 0.2798405970375966 0.11313566737329928
47.0 679.5694763469997 0.42731592848432637 0.2628491079412838
48.0 20.317001319000003 0.8527765849304972 0.7212995075135675
49.0 0.0 0.0 0.0
50.0 141.45361592599997 0.5770944448924459 0.46884528335406295
51.0 0.0 0.0 0.0
52.0 1842.1171248499995 0.668698504724607 0.1730413084050276
53.0 98.38884797500002 0.5414285089146597 0.4086115286454181
54.0 456.135016346 0.9398213703085175 0.87311507465796
55.0 8.745145260000001 0.8570159096456874 0.7303247477736863
56.0 302.02643904200005 0.8297879313577526 0.7242483410546315
57.0 86.80542928500002 0.8120366449304145 0.700578052279159
58.0 0.0 0.0 0.0
59.0 0.0 0.0 0.0
60.0 705.6756260859996 0.4907785996548975 0.5630753176630122
61.0 370.8325017579999 0.27266037053596487 0.3087337968235616
62.0 620.8774108380001 0.6936186146992463 0.7118835603900094
63.0 0.0 0.0 0.0
64.0 275.60036201499986 0.5444637536980164 0.2723455994137947
65.0 14.018952475999999 0.8747862040363912 0.7567093893174545
66.0 340.035227747 0.6182896890174268 0.5433430748273325
67.0 240.44809757700003 0.33058912146099706 0.2010795899442443
68.0 194.55131967899996 0.5361901294718131 0.3479703381153494
69.0 408.37867331600006 0.4930298916856778 0.6343598722584578
70.0 1048.3564891549997 0.6181973083111919 0.5968048344969518
71.0 649.3543187520004 0.6545531627750908 0.7285161340276091
72.0 149.90778494399999 0.7762687900481328 0.6461638906168741
73.0 0.0 0.0 0.0
74.0 0.0 0.0 0.0
75.0 206.57642119699997 0.6267991615609345 0.43166281067954815
76.0 51.677721018999996 0.8737423863816686 0.7470046031828714
77.0 197.34800108 0.7095952454991377 0.49461567799902967
78.0 392.7613850119999 0.060380330521177035 0.032539211189009494
79.0 514.7328099509999 0.35401011592374876 0.49050097789591496
80.0 861.1884869050003 0.31538720786111424 0.46174418445647497
81.0 0.0 0.0 0.0
82.0 1170.567058131 0.6605003226419026 0.4202036407122097
83.0 2595.756174048003 0.1993244902301807 0.6954376851395947
84.0 406.04756094699985 0.6363181400850653 0.7351010367257212
85.0 1629.3289147219998 0.2106421860629 0.3515642958864427
86.0 236.83263573899998 0.9120872597049842 0.642444095368014
87.0 724.9676313930004 0.49346674164337584 0.3581756188882771
88.0 0.0 0.0 0.0
89.0 214.59272997599996 0.8323551443859839 0.6714675625303798
90.0 808.1394396000007 0.2962037111079674 0.43463352882722855
91.0 677.8639048769999 0.3466570586604631 0.08151713979472942
92.0 272.9831072739999 0.3980028316714043 0.5486041319007953
93.0 121.38252131500002 0.7153176770670531 0.5530421790251985
94.0 12.831172236 0.8199228064353045 0.6820422602676113
95.0 0.0 0.0 0.0
96.0 344.69549633300016 0.3954345091079163 0.18470579588167843
97.0 346.144476428 0.7253335995577699 0.5306621873320961
98.0 0.0 0.0 0.0
99.0 733.0690371379998 0.7789998423726131 0.8064197453307601
100.0 296.8807081070001 0.11257263773524795 0.24285223500147
101.0 0.0 0.0 0.0
102.0 376.81417609899984 0.5054326566799108 0.15873570470874304
103.0 2373.4492165570005 0.596932369163064 0.2980583970824532
104.0 290.56016750499987 0.686455094271545 0.7683933656930898
105.0 0.0 0.0 0.0
106.0 49.752041272999996 0.7795955573711207 0.6719249054063386
107.0 190.18503864000002 0.6464929679276132 0.5415635514549522
108.0 435.303630272 0.724522208531899 0.560487243373403
109.0 0.0 0.0 0.0
110.0 1145.332408306001 0.4769977694068228 0.21393943548488553
111.0 87.139509044 0.759272547334437 0.7004858113632542
112.0 456.8342341179998 0.8648685063439205 0.7915493363578837
113.0 2145.9691252410003 0.40165495598302886 0.527150798475804
114.0 0.0 0.0 0.0
115.0 1598.6834777039992 0.16393515807136366 0.32470120037010297
116.0 921.0332581460004 0.48151238966766763 0.10681079974243113
117.0 0.0 0.0 0.0
118.0 174.981148009 0.3907600273200091 0.3483636261853494
119.0 1348.1085481879988 0.7883915674120964 0.5937513690576316
120.0 161.76722820600003 0.508349188932558 0.3021492323587441
121.0 0.0 0.0 0.0
122.0 1041.2146593439995 0.3047005754364942 0.2915027544775536
123.0 127.670486184 0.9215393000886533 0.8387393676929918
124.0 958.7685016439997 0.5186329875701715 0.14052208441233371
125.0 0.0 0.0 0.0
126.0 1260.3192782869996 0.5074670137497067 0.37175631631715006
127.0 192.01190103099995 0.4987154663915859 0.21110622257731676
128.0 0.0 0.0 0.0
129.0 1589.5476141489996 0.28410915794763647 0.34029337996935266
130.0 18.826019441 0.2844162751802583 0.20564803561453399
131.0 0.0 0.0 0.0
132.0 807.664541481 0.6516999585183201 0.5136815752165873
133.0 0.0 0.0 0.0
134.0 488.67070568200006 0.6074471122128511 0.5859805520196705
135.0 420.540255121 0.6690558107671275 0.578553645413081
136.0 123.11260112300002 0.3430555599368193 0.17107445747123337
137.0 1492.3027764620006 0.5989905532670344 0.31047398609901766
138.0 0.0 0.0 0.0
139.0 27.508099062 0.9251628489783825 0.8484221759097266
140.0 1295.2500488120002 0.6066010840568502 0.3490621509546668
141.0 194.22462147099995 0.5246016041481989 0.3907691208905475
142.0 0.0 0.0 0.0
143.0 1201.1429721439997 0.9180930221992786 0.8694826348186747
144.0 810.5497345260007 0.1806025142240449 0.2610439788543233
145.0 206.95452427100005 0.37627161691440447 0.05937462544710334
146.0 795.744383071 0.502312752405126 0.5647426501157234
147.0 314.3182896900001 0.5202029605138868 0.3006842355633692
148.0 0.0 0.0 0.0
149.0 648.9128218689997 0.2644566431255027 0.656553769967541
0.0 201.024087114 0.9426069517274877 0.8789514058759987
1.0 0.0 0.0 0.0
2.0 308.0007455069999 0.7221005654022232 0.5725218320879162
3.0 0.0 0.0 0.0
4.0 1483.505576048001 0.5194721753048268 0.47151345037177833
5.0 0.0 0.0 0.0
6.0 140.24631747400002 0.30824702977038576 0.10368376962416419
7.0 501.31829924899995 0.5437938447782195 0.42780077209142237
8.0 1197.6277812369995 0.5290121961918607 0.5581425443908756
9.0 159.620173366 0.4845858231814394 0.589394218637545
10.0 0.0 0.0 0.0
11.0 845.2322786010004 0.6911113170871742 0.6590960554664608
12.0 1520.212677731 0.17360322027050432 0.5068930755011292
13.0 177.878648262 0.7253627552253591 0.5012799153840117
14.0 1185.0299812290002 0.46805756153359795 0.4067372389701851
15.0 0.0 0.0 0.0
16.0 1278.3909239400002 0.39929461052056503 0.19181329409448933
17.0 252.94214319900001 0.7865371011660145 0.6762326682033666
18.0 732.9223317330002 0.1930917741700466 0.13055969157129246
19.0 0.0 0.0 0.0
20.0 639.7818975990004 0.33443036135239423 0.5232389119633878
21.0 1472.9426644919977 0.10285985876017113 0.2815632770084869
22.0 831.959910992 0.23390792332851632 0.6873094932998032
23.0 621.1856410949998 0.3228106032729966 0.17673166679200059
24.0 347.289933616 0.46193056480561867 0.15482672402264497
25.0 0.0 0.0 0.0
26.0 0.0 0.0 0.0
27.0 836.3929437079998 0.576545120936514 0.6920537374443873
28.0 58.029199628 0.682609742153376 0.5017676965730787
29.0 1043.9765027650003 0.49573485147103347 0.5233538106691779
30.0 0.0 0.0 0.0
31.0 723.0618579670004 0.43724234484396374 0.6494726328779694
32.0 438.52574616899994 0.8429230582256452 0.8151297023028213
33.0 0.0 0.0 0.0
34.0 536.0207030329999 0.79334619522468 0.6518556295052373
35.0 0.0 0.0 0.0
36.0 1586.1907522030008 0.06239871289613423 0.34980360432871316
37.0 227.94784843699995 0.6212318987362774 0.5920412847238319
38.0 0.0 0.0 0.0
39.0 168.366082937 0.8519354816888025 0.7581000505977812
40.0 0.0 0.0 0.0
41.0 777.8819699390001 0.1174958567290387 0.3187129001664319
42.0 0.0 0.0 0.0
43.0 660.297986027 0.10968231839552683 0.3296952938724663
44.0 9.295360159 0.6381833225068497 0.35887363836508446
45.0 0.0 0.0 0.0
46.0 278.29200877500006 0.25685094873575304 0.3090291500317637
47.0 484.5312507919999 0.9314874901500952 0.873860709187413
48.0 0.0 0.0 0.0
49.0 0.0 0.0 0.0
50.0 111.65057976400001 0.7223895792198615 0.5161886209588366
51.0 1207.613551905999 0.16526132920760891 0.3663283886937711
52.0 1489.550077130001 0.7823015707551453 0.7256449428405789
53.0 876.718430296 0.2085595464955386 0.3228660314525847
54.0 553.0000340050002 0.5733574262240676 0.4956186480099264
55.0 497.06748280400024 0.9090782855704644 0.820159350444655
56.0 1502.8795068319982 0.2942433251606456 0.06059474835296175
57.0 448.4822317060002 0.19890280978058086 0.4391379100504895
58.0 220.72543332099994 0.31354296805642184 0.5988043349867694
59.0 780.9098147439996 0.18553416930389494 0.4104715339505337
60.0 150.182436306 0.5000649788131993 0.4520365574042034
61.0 1265.626132754 0.25201133193313335 0.37531468293669895
62.0 374.1570436780001 0.582284235654016 0.603607841238876
63.0 254.07382773099994 0.8927957417788108 0.7959400962401968
64.0 539.366049536 0.2770490568769635 0.29018318460358483
65.0 278.40255622899997 0.45671775155065003 0.17946640724169802
66.0 0.0 0.0 0.0
67.0 1193.4746786520009 0.24770475584331755 0.32585013490144343
68.0 0.0 0.0 0.0
69.0 179.72059681699997 0.5798294505553135 0.3749207655615541
70.0 31.280978642999997 0.8668230929866725 0.729872990879946
71.0 301.39603229799997 0.5112705240722293 0.7776574591998888
72.0 136.11161884600003 0.8821320874651712 0.72324910338848
73.0 775.3794339199997 0.44853956640162473 0.41293954342307665
74.0 573.5050482959997 0.7585843449017596 0.5724962652428554
75.0 411.12543522199996 0.3273283284653611 0.4503266076762368
76.0 257.717566118 0.4995023860010534 0.40064543634464683
77.0 211.11658604699997 0.7242621301949534 0.5201402144714505
78.0 0.0 0.0 0.0
79.0 1012.1846565370001 0.4004034340733785 0.4895788332099728
80.0 674.1445872910008 0.6949742231842418 0.6960479222262496
81.0 9.038244891 0.8912666694741466 0.7814321537858826
82.0 1139.3248069379997 0.31669222892303417 0.14041121724960684
83.0 271.15435313599994 0.5765880761043566 0.3367109693150532
84.0 1110.0889960000002 0.4461952676426905 0.3987120582619693
85.0 912.8747962739997 0.6472342234300594 0.35880758554665243
86.0 1171.6658395290003 0.7014198753284268 0.6631144075879062
87.0 534.2250331390001 0.573056206878981 0.6431558334824967
88.0 65.124232902 0.8453045801743543 0.7143634267816532
89.0 0.0 0.0 0.0
90.0 0.0 0.0 0.0
91.0 1292.0711215719998 0.49455932179274625 0.49819853351971843
92.0 96.65470408 0.807996319978878 0.6545279638384653
93.0 286.32770347 0.7831834698597205 0.5281566413618147
94.0 93.24274349599997 0.49655865228626844 0.363946505060152
95.0 70.259530898 0.9206145446824603 0.8360268280939207
96.0 112.687523726 0.5659978801445681 0.4011748172363361
97.0 90.38032416900002 0.8868755733552776 0.8240398547304525
98.0 0.0 0.0 0.0
99.0 0.0 0.0 0.0
100.0 215.480655152 0.7629512412151906 0.34223256790460527
101.0 426.44334495799984 0.7310927518475646 0.8191305352703643
102.0 560.3069411060003 0.06886560149137887 0.14401807867307068
103.0 1908.4668802929984 0.49991808778651114 0.22334093488525025
104.0 13.452730857999999 0.5668143521960696 0.36228340229191625
105.0 285.87992868299995 0.7006174230483961 0.44221526694912766
106.0 86.577387178 0.44652009860484365 0.2806241783870946
107.0 62.17307628700001 0.5374175853989713 0.3125235956918996
108.0 1122.596914306 0.6685559574238911 0.5865859926233262
109.0 23.571007329 0.6914939749701773 0.53415275733723
110.0 246.67932385599997 0.08275771696790989 0.2508600528599697
111.0 1227.4793756930003 0.6712240572908745 0.2079198804245384
112.0 0.0 0.0 0.0
113.0 25.416176553 0.6712324040303634 0.4606440956203949
114.0 83.004856741 0.8634364267844984 0.7381650199738405
115.0 767.9556838359998 0.3184031475784089 0.4370927779784099
116.0 122.24109614900001 0.9270996238068577 0.8527607572213952
117.0 0.0 0.0 0.0
118.0 247.5585828769999 0.552439313257854 0.30427577471721245
119.0 0.0 0.0 0.0
120.0 363.48084812299993 0.23419090989224678 0.471370058154219
121.0 435.05809965700007 0.7440571859652003 0.5467206346176307
122.0 124.28065617499998 0.8103325589920946 0.6533644269777837
123.0 990.524583549 0.33641056948524545 0.19196241946477643
124.0 82.89049945200001 0.763865418628592 0.706766639783811
125.0 941.6181166820003 0.5978386129205805 0.5907328027454251
126.0 688.9262221839997 0.7120964245536417 0.5323996352384966
127.0 363.321351864 0.6482559406910247 0.6539650233957819
128.0 589.4382393560005 0.49665760708790296 0.2350248773484291
129.0 771.5465720150003 0.4841495150160097 0.31226083790223097
130.0 212.19263124 0.612508409205751 0.4876000325430862
131.0 344.66704108000005 0.865926877352 0.7459674160565947
132.0 510.38349879599997 0.22045496525189365 0.4105236889913898
133.0 12.779403447 0.668218632579616 0.4527325936063383
134.0 214.06147043299995 0.26168015868307193 0.2782327507379218
135.0 855.4899282039999 0.05847588038556311 0.3359160538070927
136.0 892.1359354760003 0.4093159552301559 0.1128876448060975
137.0 901.1825756080002 0.6883242096655957 0.5997220280796621
138.0 212.68216029700005 0.8830089885033738 0.7712514230706361
139.0 59.979326775000004 0.784382229304629 0.5930710896714585
140.0 299.612155607 0.44039783153720136 0.7897043332272481
141.0 1254.909346407 0.6774778249443565 0.42152578736301977
142.0 342.448151951 0.921928560552517 0.841516769830206
143.0 1982.5000222649994 0.45911672521498165 0.4759679886056952
144.0 1183.0121268720002 0.3774590741737791 0.49133830604949974
145.0 1010.4218106019997 0.40146144738652634 0.25853239148991697
146.0 291.168722204 0.7107703440733016 0.556763969371041
147.0 840.0104978840001 0.6211955593315261 0.32495730827424957
148.0 1286.9994575809997 0.5911174809410983 0.1985219508599885
149.0 120.355494563 0.7770546940118721 0.6138421787681474
0.0 119.24865815900003 0.5659385276444694 0.4263518668628337
1.0 0.0 0.0 0.0
2.0 146.72498124199998 0.11547224544816666 0.009987791361003749
3.0 948.7117128570005 0.5942740798471755 0.17862420569400603
4.0 155.35541711099998 0.5987652256300616 0.1397315140369334
5.0 573.1064130209999 0.49236052868933233 0.44031758910166474
6.0 1079.1255844700004 0.5816094987173684 0.4604588977072487
7.0 286.3096981949999 0.5397460290952618 0.3604306517946863
8.0 0.0 0.0 0.0
9.0 1387.1521467749997 0.3211837088826727 0.1583625511869818
10.0 68.540365931 0.6361373471113213 0.5652474458417426
11.0 72.56379962800001 0.6766750717789324 0.7067537980301055
12.0 83.595363481 0.7102658425886191 0.546291684961823
13.0 0.0 0.0 0.0
14.0 1555.6940799790007 0.7716318246982183 0.761996370164113
15.0 102.11518759399999 0.8810274612171123 0.7707225212783829
16.0 744.8806584229994 0.4515838618887821 0.5023762853081123
17.0 133.88786363900002 0.2024600234789417 0.08280585593094121
18.0 1109.6099719350002 0.47034968305989433 0.3205435199166476
19.0 0.0 0.0 0.0
20.0 384.5255668610001 0.5210159659508007 0.36511382190417446
21.0 137.016271433 0.34326132805920107 0.17448151710517176
22.0 585.4351580540001 0.04903341853489132 0.21283619813673096
23.0 1045.2934078360006 0.7392215050205827 0.6869792466475935
24.0 414.2080328949999 0.5254252430548773 0.1488574075124063
25.0 170.21973930399997 0.6778562329731512 0.47031594934139426
26.0 0.0 0.0 0.0
27.0 804.5221402389997 0.8294219124272227 0.6341737240092125
28.0 132.31701994899998 0.15392932124593545 0.16683701417054725
29.0 525.203022279 0.16864184068806534 0.601123425223711
30.0 491.390524392 0.8796131876879308 0.7636820441548575
31.0 0.0 0.0 0.0
32.0 592.3051771760005 0.1375245633608288 0.46403484058227706
33.0 0.0 0.0 0.0
34.0 16.908198254 0.38439568949691827 0.15288706962948667
35.0 408.9359564810001 0.5658147426196576 0.5795437548951897
36.0 9.921010600999999 0.8015995803947478 0.6409820805812912
37.0 32.759645445000004 0.43974957873336173 0.1859629065398346
38.0 2637.652370781999 0.40332562598851385 0.2819488645826404
39.0 0.0 0.0 0.0
40.0 940.9571512609999 0.8417748187531583 0.7155629285955212
41.0 126.25433161699999 0.886058281613767 0.7740603900666466
42.0 1521.0576295329995 0.4542097119761082 0.17468565967467223
43.0 89.99725562299997 0.9566517820136484 0.9080580890331895
44.0 0.0 0.0 0.0
45.0 17.270308759000002 0.743068515388315 0.5949775484520227
46.0 1675.8629086429996 0.5672751280863325 0.47241408570766075
47.0 876.6215555319998 0.4919039522142174 0.48825184364281987
48.0 1351.2563658269994 0.4543236086172945 0.5204157883570325
49.0 1920.6507971360015 0.4034471766708747 0.561812097144701
50.0 13.051882757 0.9358636077239689 0.87231676319824
51.0 55.705200459000004 0.8304763932619955 0.6806425870124482
52.0 31.985661467 0.7561610858118379 0.5800995379975948
53.0 82.15727861499998 0.485285498539735 0.2675032010668537
54.0 123.22924034700002 0.9188097390755252 0.8401888463179162
55.0 0.0 0.0 0.0
56.0 1375.0054838359986 0.6030935816927905 0.5711667861292289
57.0 565.5766320959999 0.4910852962053373 0.16548125120276158
58.0 714.8358930369997 0.7073552611302093 0.505828164801483
59.0 0.0 0.0 0.0
60.0 0.0 0.0 0.0
61.0 265.41826029999993 0.5217979147915419 0.6720372460450963
62.0 0.0 0.0 0.0
63.0 993.7976296389999 0.3825992105693925 0.3158158259469732
64.0 0.0 0.0 0.0
65.0 3.5592402429999996 0.30631306629836025 0.23512901685114604
66.0 749.0225520120003 0.5010728170486033 0.44565459477073
67.0 0.0 0.0 0.0
68.0 973.0111464350007 0.5830180170020677 0.12421733284957893
69.0 1100.5420173439995 0.5862919764932815 0.5340179619748716
70.0 15.132571886000001 0.19408408049288847 0.1697224921066697
71.0 0.0 0.0 0.0
72.0 132.29168628499997 0.8454386070848323 0.6988300023185589
73.0 0.0 0.0 0.0
74.0 593.9934544960001 0.25900163962480227 0.29006102753154106
75.0 32.684425593 0.5903932143422056 0.32223296041754745
76.0 250.85186770100006 0.560639189942644 0.6489237138034869
77.0 1981.549703921999 0.328640223475624 0.17458923610771981
78.0 1576.295057979999 0.5640643258993187 0.035913528422558065
79.0 973.7855714369998 0.5489476103594193 0.46541957805086026
80.0 234.80899628999993 0.6560160434067065 0.475610248707718
81.0 1682.5925335829986 0.2623423865557323 0.28070343826816074
82.0 0.0 0.0 0.0
83.0 773.5862722539999 0.3235763850914422 0.30386391624904757
84.0 0.0 0.0 0.0
85.0 9.83788561 0.10735901938486496 0.10404622839596192
86.0 428.64763808199984 0.8292522264620751 0.6789747444198972
87.0 0.0 0.0 0.0
88.0 508.441131085 0.4756265798157552 0.32467815036729386
89.0 148.928519047 0.5852914133281739 0.2801087863371882
90.0 546.5530127129998 0.6201587986931966 0.7554768097846526
91.0 831.4109830829997 0.4781129056712559 0.4404679413508797
92.0 0.0 0.0 0.0
93.0 639.8844570960003 0.6668189257472339 0.6663376282191694
94.0 657.6106487190003 0.4129303179685874 0.34005883317638885
95.0 308.35182210999994 0.65563583505795 0.4820464942647633
96.0 45.764158873 0.5320770619592571 0.4059929209154805
97.0 1295.160445162 0.3715868166910683 0.5971469938995686
98.0 370.39086876100004 0.5319619909859802 0.3166856255543253
99.0 0.0 0.0 0.0
100.0 25.199879347 0.3791292667476886 0.2481683446538604
101.0 1355.9188750899991 0.3410118542362964 0.40968039320041055
102.0 804.7802079350004 0.8755377555658043 0.8044461651875187
103.0 399.697418776 0.5697752866936424 0.29674338050738647
104.0 1564.7230203740014 0.627643697937897 0.31701804043109855
105.0 234.116178879 0.6214533657223675 0.4693757425448278
106.0 24.186418244000002 0.6808198063419286 0.4950699159902382
107.0 625.0750885940004 0.7206942246137735 0.6763266161268802
108.0 300.2083363669999 0.6695803634295039 0.6729886545953458
109.0 1962.1864214249986 0.5600719166826452 0.24818682670232098
110.0 560.5723056300004 0.5474898808753705 0.44004766765050757
111.0 0.0 0.0 0.0
112.0 49.878616342 0.41390340914393614 0.3083229637652274
113.0 738.0517828029996 0.22256667664371002 0.3778885961211435
114.0 356.95886699500005 0.375622759332197 0.16801542228289001
115.0 17.320614980000002 0.8771653870496238 0.7647112343979887
116.0 188.41975288500004 0.4823285702905328 0.33164663459204957
117.0 238.663484304 0.896060765063694 0.8391908532354591
118.0 0.0 0.0 0.0
119.0 0.0 0.0 0.0
120.0 566.8034368200002 0.7946163214527925 0.6709068311904758
121.0 0.0 0.0 0.0
122.0 16.91440951 0.48448946355715194 0.25744249932084307
123.0 764.1633606040001 0.21686240190167036 0.27991308286047945
124.0 1403.2306277490009 0.7250109568142097 0.5120592766061092
125.0 1526.9966479940008 0.4789507898359041 0.6024404156310673
126.0 998.542041202 0.21447201186395595 0.18696799269422712
127.0 378.0015542549999 0.6324840474222837 0.3309791560927766
128.0 0.0 0.8783344670395957 0.759225690917935
129.0 0.0 0.0 0.0
130.0 160.35759972100004 0.8581521695257299 0.7363603377348961
131.0 16.923088592 0.6676581449516393 0.4007035114658241
132.0 0.0 0.0 0.0
133.0 757.7557834350001 0.6509550463259132 0.7839777322841865
134.0 593.1832567690003 0.6466458545648323 0.3616317259210387
135.0 0.0 0.0 0.0
136.0 862.1963932119996 0.07880814347439864 0.35258195731598563
137.0 1441.027460497999 0.3738056009214216 0.04811155832086338
138.0 0.0 0.0 0.0
139.0 504.56695380700006 0.24683308303660786 0.0715916405024538
140.0 9.296658892 0.7693703033849916 0.6042185222131
141.0 75.73235063099999 0.6070846404556361 0.376699754345065
142.0 0.0 0.0 0.0
143.0 169.54159400599994 0.33993696408574103 0.508589936906248
144.0 529.4463375350001 0.4597355268589928 0.24554034881924525
145.0 19.899878616 0.8497829326738477 0.7208414922065504
146.0 1284.0655631299999 0.6386506830697064 0.47028436253065514
147.0 42.233113445 0.8727030297811964 0.75076423112326
148.0 786.8287827769996 0.7200317338205664 0.3034190758253278
149.0 0.0 0.0 0.0
0.0 0.0 0.0 0.0
1.0 225.94374282500013 0.43600226899479266 0.29376067923750937
2.0 442.0866334060001 0.7631958112459813 0.5884138119012755
3.0 925.9902110399994 0.8348075813217584 0.808538237907496
4.0 75.94808916199999 0.8666238688029198 0.7667468542641834
5.0 1065.8092993600005 0.5001525150293439 0.5363047805502202
6.0 738.4617710010001 0.03982649548613802 0.4341176801745435
7.0 49.28986028600001 0.7335044885839485 0.7325013778965777
8.0 107.419604918 0.860594333593697 0.7401364882705213
9.0 121.20523159199999 0.8490315346707955 0.7112528391388183
10.0 0.0 0.0 0.0
11.0 0.0 0.0 0.0
12.0 383.625354289 0.8548914963921421 0.7470319918863844
13.0 687.8599267030005 0.5731996275969761 0.39581018945829716
14.0 1434.229475663 0.5199545265308779 0.45208239116372856
15.0 397.2922313559999 0.4848163257892058 0.3437011701672303
16.0 65.553863968 0.7578244045755472 0.5854365283039836
17.0 139.950406826 0.2650807075254441 0.16389250290398552
18.0 128.974927043 0.8878515578005634 0.8673221313814168
19.0 277.2133246580001 0.09494250478688347 0.05070072364486705
20.0 70.526832067 0.11810069969222668 0.18287735095503915
21.0 296.28331131400006 0.5913379106139254 0.8268932141187191
22.0 327.68593555200005 0.1700373540899921 0.5009106708250298
23.0 231.67142693299988 0.34499411115354084 0.16870745778918358
24.0 981.2111366659998 0.32678482319328894 0.31665937528170146
25.0 756.065256945 0.8118023450747831 0.45458417661343076
26.0 295.814126132 0.7794633925838081 0.6716703566765763
27.0 936.3369499530002 0.42051785979035644 0.17324780273430157
28.0 1334.5465853219998 0.5788539102248896 0.523417566548934
29.0 440.644813743 0.7564647234716917 0.6676229760186111
30.0 44.69000382599999 0.7814003258218565 0.6093762163951073
31.0 298.925458862 0.28617563946352015 0.09957063800686065
32.0 71.456036456 0.7123181199838045 0.4951109086098175
33.0 868.2761767529995 0.4863879939235084 0.19070237374470578
34.0 0.0 0.0 0.0
35.0 292.20420068200013 0.6498555186817239 0.4404854937271128
36.0 329.3839890309998 0.6914728486171652 0.7357694797252193
37.0 975.7929838460003 0.48407563760491584 0.2130369478998315
38.0 318.49741281799993 0.9012919551417274 0.7942986773786377
39.0 2854.6799806380013 0.4873893441397408 0.5455780447985115
40.0 354.94008857999984 0.7750707877775616 0.5976446690451223
41.0 283.023007565 0.7832768269573497 0.6902037961457246
42.0 56.242935919 0.540060245761904 0.3973461107939546
43.0 616.9553049790003 0.8533543751206566 0.7752409804032816
44.0 546.0722778289996 0.3243905290979009 0.1398025149183748
45.0 150.70559039300005 0.3149433283416112 0.1719070921398555
46.0 1700.738457333 0.7984522441094324 0.6498936652963112
47.0 1062.2249630590002 0.36421294636307244 0.6893821649757308
48.0 0.0 0.0 0.0
49.0 714.7181483049999 0.558381736732866 0.10565382633148698
50.0 260.37919829200007 0.7808691421025816 0.6511193506114935
51.0 796.8490373100003 0.7228340385637595 0.46086470627172554
52.0 1519.6597932649995 0.29669385112242375 0.03922026580957697
53.0 1476.2586043140004 0.2033449688307968 0.23795270765937998
54.0 227.50514440899997 0.4264083021614056 0.2704688178608879
55.0 0.0 0.0 0.0
56.0 52.083950585 0.2800373994492111 0.23701280434947772
57.0 366.182617847 0.43235306991792916 0.7486939243076774
58.0 429.44820793399987 0.32349933546436227 0.4862991494511083
59.0 542.1481664080002 0.5642355522163387 0.8078309462342891
60.0 149.185526853 0.487409352799466 0.4742226164168995
61.0 142.70763592499998 0.6124069325029291 0.6346590943978629
62.0 885.8578448690002 0.3946569955058548 0.6452151587088549
63.0 41.425448707 0.7221571944594485 0.5098831122296401
64.0 544.3262254169998 0.45392418427438885 0.5150348840668235
65.0 0.0 0.0 0.0
66.0 20.574551134 0.7667753645252113 0.5593079539628064
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 106.04180285199999 0.3672202019307121 0.19030132906538103
70.0 0.0 0.0 0.0
71.0 1158.162416616 0.5694345766376594 0.39783867821124014
72.0 1907.018140710998 0.22524556051212868 0.10194381863395088
73.0 0.0 0.0 0.0
74.0 640.8003461750001 0.4263331050863999 0.23803000338208863
75.0 17.51666762 0.8750565312136794 0.7686498743120718
76.0 36.44412658700001 0.5588495430508583 0.3404844408323311
77.0 232.47399920400005 0.5753580206311623 0.6276228554850828
78.0 638.783238052 0.11353825312165215 0.5323588425461633
79.0 1659.9253124329994 0.2612563935957028 0.12626660174839396
80.0 478.1539915639999 0.47314056562182083 0.7504152063613574
81.0 887.4215949420004 0.18148834448188123 0.6247900798622293
82.0 23.462227592 0.8637209307384435 0.7292565562833135
83.0 1553.6482586910008 0.33038836889842776 0.054313331295771455
84.0 359.75675121899985 0.4987955180875669 0.12592464562413477
85.0 1311.4126860689998 0.25420236314230893 0.1942524256550006
86.0 0.0 0.0 0.0
87.0 933.61451192 0.6056235035500134 0.4099573649996093
88.0 16.17639926 0.8439079821770812 0.6909537768844786
89.0 0.0 0.0 0.0
90.0 0.0 0.0 0.0
91.0 11.746349336 0.6189035491729402 0.35264090844347695
92.0 827.7666511960003 0.553178806945696 0.7144496329666867
93.0 453.02779326200005 0.6625196509865836 0.7118205943510624
94.0 1014.2497550019997 0.2810854007657684 0.28677589844945695
95.0 0.0 0.0 0.0
96.0 0.0 0.0 0.0
97.0 304.9645821499999 0.7484952035276532 0.5607299082827507
98.0 0.0 0.0 0.0
99.0 62.798693 0.5488464600944574 0.33644705856867324
100.0 4.40088263 0.7939778782288929 0.6240141362327158
101.0 9.533868415 0.2067101138269691 0.2137895748584133
102.0 856.4980911519996 0.3943767230117403 0.49172538656906883
103.0 1977.23922169 0.7513899148058348 0.5950443973198688
104.0 1607.7182642200003 0.39940800137379145 0.5197108889280648
105.0 324.5999614659999 0.5713838695399588 0.7163305450965729
106.0 200.67971235700003 0.4552778636896343 0.7263827964314189
107.0 660.9697288940004 0.2559440697109332 0.41914508368179576
108.0 27.083252116999997 0.8843124448303153 0.7683809009275241
109.0 128.41984156100003 0.22673864873209967 0.180258227015452
110.0 0.0 0.0 0.0
111.0 805.2476266750002 0.6204744459878413 0.6531233286655803
112.0 391.429417017 0.5653838389347341 0.3652852282488524
113.0 30.263714255 0.8553093760849192 0.7641072861535027
114.0 107.46968870499998 0.8238099458988758 0.6720211647431883
115.0 0.0 0.0 0.0
116.0 7.24767902 0.9346966551711449 0.8631262771156141
117.0 80.15664515099999 0.6291208727965033 0.4110527439981353
118.0 0.0 0.0 0.0
119.0 0.0 0.0 0.0
120.0 256.052325865 0.7267907773798726 0.6931812944538968
121.0 2233.6640219670003 0.42827917344564986 0.06210106295360223
122.0 2811.4583828810014 0.3307787203925092 0.4511055535002697
123.0 8.545590988 0.9015633823164988 0.8023789328704268
124.0 0.0 0.0 0.0
125.0 963.408407422 0.25707325083420485 0.43473640992144713
126.0 1421.7292438069983 0.6049199616703813 0.4334311909402626
127.0 271.51530586900003 0.6516373593127495 0.4255106910883842
128.0 738.9690611959994 0.35270921830976437 0.5168535726537813
129.0 0.0 0.0 0.0
130.0 158.683803113 0.9307992286707327 0.8608595419647759
131.0 553.4685960359997 0.5556697080105364 0.573367165834385
132.0 1851.520588739999 0.46848727480449126 0.2271591517792036
133.0 20.157280861 0.897199689746237 0.4312615827981886
134.0 3.62125999 0.9752149462766189 0.9457465611484912
135.0 528.2015599910002 0.32636978398600325 0.36932315922996384
136.0 0.0 0.8301398254196042 0.6791647185955386
137.0 1915.7203156639985 0.48920447861546595 0.4022208964236747
138.0 0.0 0.0 0.0
139.0 1407.7264316729993 0.40959217513210366 0.4866930307376154
140.0 224.498242383 0.8540241094898029 0.7153665326456614
141.0 98.46325818899999 0.7302350418719398 0.24892780289552474
142.0 1461.2450464310002 0.42210263786782426 0.6662614336315873
143.0 520.0991413679999 0.7856954313125232 0.199698402631873
144.0 1395.4451311880005 0.5427588930017327 0.2217936226754598
145.0 123.72734223800002 0.6530288516468304 0.4890270937286417
146.0 0.0 0.0 0.0
147.0 89.761644081 0.6215945640699877 0.35490413094057977
148.0 0.0 0.0 0.0
149.0 2419.759206136997 0.3803649996275556 0.3267087314842414
0.0 179.072554707 0.5484444735898791 0.20807797898144495
1.0 1183.927389975 0.3387598983311197 0.49965629610504386
2.0 209.65695144699998 0.570785000976285 0.3962912388804626
3.0 26.790543724000003 0.2590568403158021 0.2329080435038336
4.0 34.531247526 0.950694770366947 0.8933416934440447
5.0 1102.5124144759998 0.228918876084894 0.3613414777119537
6.0 564.570036805 0.9391041417417452 0.8879972970329563
7.0 284.0941438809999 0.6188122416125247 0.3882965619780224
8.0 1744.2858055150023 0.32943172722924663 0.6146559123159753
9.0 743.038620013 0.6721952792312622 0.14674256616454498
10.0 170.42201638900005 0.7674528319041312 0.5908887887800076
11.0 0.0 0.0 0.0
12.0 580.6630799559999 0.5162808198657033 0.5689632716627209
13.0 1202.6325925940007 0.34205062242484235 0.2434996521647742
14.0 456.9228918019999 0.7685719464814781 0.63962457510053
15.0 0.0 0.0 0.0
16.0 85.93936860600002 0.8364587986999833 0.6896154633090956
17.0 422.5067154650002 0.8263433227093094 0.6486549975258702
18.0 0.0 0.0 0.0
19.0 30.093049285 0.8115103062630131 0.640525535653278
20.0 0.0 0.0 0.0
21.0 222.96669293999997 0.3339911106209711 0.21985339274630739
22.0 0.0 0.0 0.0
23.0 0.0 0.0 0.0
24.0 0.0 0.0 0.0
25.0 86.952698216 0.7954428823341361 0.6355260671080385
26.0 615.1116079640002 0.46080973354657834 0.1825295950331164
27.0 115.86382942800003 0.15278472055868117 0.6790427127540971
28.0 502.3305980010001 0.3247864412020655 0.31745308556847524
29.0 871.2434351329995 0.3871122355068894 0.26804634133649263
30.0 8.75826524 0.7707813373003128 0.6357707706251194
31.0 1134.1689917720003 0.35147573533470705 0.4050620593803414
32.0 0.0 0.0 0.0
33.0 138.46773804100002 0.5969241094896566 0.4755167633510689
34.0 0.0 0.0 0.0
35.0 196.60622448399994 0.7570682949086679 0.7308636013142981
36.0 1125.696697942 0.3464358901854429 0.4167820905999817
37.0 561.702537236 0.4228177470288178 0.4478858328124952
38.0 0.0 0.0 0.0
39.0 0.0 0.0 0.0
40.0 606.8937946339998 0.9106637061272577 0.8924194596418346
41.0 222.3018706360001 0.12349493003395433 0.027276015541247606
42.0 916.7653762149994 0.26835087722305606 0.6646881487846534
43.0 0.0 0.0 0.0
44.0 150.27118831699997 0.7024875889916854 0.520911837570994
45.0 285.74058226 0.6412310438594053 0.4307068365298466
46.0 1211.6638682320004 0.5111705925013483 0.49363722443875596
47.0 467.6876794980001 0.6466811543717761 0.4796626157630457
48.0 0.0 0.0 0.0
49.0 200.18875466399993 0.37955896100308606 0.1828588764625313
50.0 662.8567236729997 0.742191279425524 0.3105372285443782
51.0 1748.0414964370004 0.34640035992597745 0.6181663885649044
52.0 0.0 0.0 0.0
53.0 169.62138021199988 0.7506079765005453 0.45795192382893857
54.0 381.04044247200005 0.6210584456706856 0.39202561383043594
55.0 61.91463371200001 0.8184531666165247 0.6540937186145804
56.0 1177.8986369509996 0.16626651278667562 0.1806649120891269
57.0 0.0 0.0 0.0
58.0 1137.9974205530007 0.5757052585085702 0.4509771081784613
59.0 1876.1086619619994 0.48733964127363155 0.4301484306388552
60.0 550.2911479620001 0.6645066497566802 0.6028095613402253
61.0 520.9132514710001 0.09953510894130375 0.23411852057884508
62.0 0.0 0.0 0.0
63.0 46.9865907 0.7172880395876101 0.46418054206244014
64.0 881.318291187 0.36789918605126004 0.5900747012078622
65.0 0.0 0.0 0.0
66.0 0.0 0.0 0.0
67.0 1.14787083 0.9649996743589169 0.9242330987555061
68.0 748.9043592319996 0.3551525667287791 0.1731479575133739
69.0 449.2780877149999 0.7097840951880767 0.6745169187387138
70.0 437.79825796 0.4109093948072044 0.2616250308203247
71.0 1221.8903594940004 0.6003423679903153 0.5238820859917414
72.0 74.04852494800001 0.5662240168078743 0.2937407131324648
73.0 1637.0058515059998 0.36613817910021956 0.5292199167908119
74.0 1155.5410843390002 0.5085340638607584 0.17107625814014998
75.0 31.576424965999994 0.31800102889559795 0.054377357736447016
76.0 589.8650987880002 0.51499809231083 0.31065151846491385
77.0 149.385500057 0.5263008833736006 0.4022888444008158
78.0 0.0 0.0 0.0
79.0 416.04208263299995 0.8137014877333765 0.6673025569470172
80.0 248.582364869 0.14882710472211075 0.043888321246244456
81.0 2266.600219821002 0.5129986980830344 0.6942444131087703
82.0 51.313790821000005 0.8749893028407019 0.7618702456692824
83.0 1213.263859469 0.4358183621005948 0.37527685793295534
84.0 295.21341475699995 0.3613600414822901 0.28314261029828763
85.0 1002.4035886349994 0.5089204389749052 0.5094981509548381
86.0 154.769817534 0.7214241852377072 0.3827771823454648
87.0 223.37872286100009 0.8324883334843316 0.6914073873902149
88.0 1682.520842276999 0.6632539647816498 0.5799621903114954
89.0 656.832565842 0.714309228802699 0.6909932490440011
90.0 240.26588855000006 0.8126076747413855 0.7720217152430096
91.0 0.0 0.0 0.0
92.0 1220.3107003720002 0.5500807046275059 0.5122999925728776
93.0 0.0 0.0 0.0
94.0 5.17104608 0.5518705756434588 0.45804309623111467
95.0 421.7762873890001 0.5672530527930801 0.6957082884489887
96.0 1402.604710674998 0.4686441088888309 0.4390290269918562
97.0 644.8360033350002 0.7422125130973841 0.6170619415326577
98.0 0.0 0.0 0.0
99.0 636.621364906 0.7027927593877714 0.5330379253391647
100.0 0.0 0.0 0.0
101.0 403.65013730400017 0.7618892487529326 0.6394916654165115
102.0 375.6703842390001 0.4326107729300204 0.45088565157922506
103.0 1041.9988505569995 0.335181036844859 0.07094212841415856
104.0 146.282458234 0.9122004430382972 0.8186282404942895
105.0 978.2366985560001 0.3848660168306144 0.23883822335870597
106.0 344.79473532800006 0.5575892777183324 0.6329941804444241
107.0 339.66092429699995 0.8307852585805015 0.6700401595665338
108.0 60.454719559 0.6816738888901803 0.7568259660553963
109.0 1570.256479958999 0.2180077150089807 0.2727168762887265
110.0 255.336542953 0.382915385231159 0.11590241661886089
111.0 596.830268528 0.41828183206466946 0.5951856417480347
112.0 402.6237310880002 0.8967659930045625 0.7919105973731674
113.0 0.0 0.0 0.0
114.0 168.632450181 0.767815056742182 0.6429038534381799
115.0 220.607083966 0.657711499570973 0.4654284753006923
116.0 340.13851051 0.5446138435922776 0.2745089692322522
117.0 0.0 0.0 0.0
118.0 281.6294804259999 0.7387111589140284 0.570040657609576
119.0 300.278346982 0.7271796242156643 0.5786219283187569
120.0 0.0 0.0 0.0
121.0 23.120928529 0.5977107904593745 0.3411068348758104
122.0 531.8935241830002 0.29940182555868955 0.26868161176087807
123.0 39.462570526 0.3367268376900282 0.29556334621827257
124.0 55.112027365 0.4522937712178507 0.26564687887739313
125.0 499.998358446 0.4359988316513381 0.04096344610968546
126.0 489.9090016120001 0.38818245447997674 0.15452158306401378
127.0 79.22727360299999 0.2941819073954519 0.09396480198894509
128.0 396.0130072820001 0.7574723224723762 0.6004212732930759
129.0 185.54358409800003 0.22605965342842108 0.13882257468530276
130.0 33.910490284999995 0.6197404811881745 0.4091409898550349
131.0 341.51796043 0.4444601643336601 0.38532352653055646
132.0 201.66925995399998 0.4706654043132073 0.21539414505520027
133.0 91.54252429699999 0.47858444582469667 0.3571161665147256
134.0 2221.7882907969997 0.5010612254278515 0.5367518189869286
135.0 0.0 0.0 0.0
136.0 1473.1180434849996 0.4660943804267392 0.33569689539640774
137.0 827.3054254010004 0.48294163877568175 0.2848329832795458
138.0 1595.2991814770007 0.20905812342722468 0.5585094031863449
139.0 1111.9302891539999 0.208879715488674 0.6083365606615385
140.0 587.9465364160004 0.04425008187976595 0.49592325328426823
141.0 0.0 0.0 0.0
142.0 0.0 0.0 0.0
143.0 556.2926996099999 0.3138193682335187 0.6871983059183477
144.0 13.84589364 0.6417733508006903 0.5494498289358426
145.0 1501.8894138470012 0.49625133415811945 0.3705731441604921
146.0 0.0 0.0 0.0
147.0 0.0 0.0 0.0
148.0 564.7766936309998 0.5717182500396015 0.4646841811385092
149.0 36.529465504 0.7656195598851423 0.5821297729296986
0.0 865.8981891410008 0.24165595309512503 0.5088200116313588
1.0 2094.279633354 0.05221269210050621 0.36661135384318155
2.0 410.73997073100026 0.7848861698202937 0.5766272634740776
3.0 1585.7416654869983 0.18117869200511266 0.1454285155107236
4.0 0.0 0.0 0.0
5.0 0.0 0.0 0.0
6.0 0.0 0.0 0.0
7.0 461.42112350400004 0.5980928409382692 0.2049942051832088
8.0 1618.5193115699988 0.394210370424971 0.35218841392507017
9.0 458.98375305700006 0.8758865436654975 0.7549754651112673
10.0 0.0 0.0 0.0
11.0 3154.731680094003 0.3749063839704901 0.46626917278198915
12.0 117.500341905 0.7826484167466956 0.6086480348200527
13.0 94.19944262099999 0.7980612389236594 0.6408351291553509
14.0 933.9759173429995 0.2942107763281544 0.557883478042727
15.0 0.0 0.0 0.0
16.0 1186.5610178990014 0.2112208893431763 0.34814007552224935
17.0 0.0 0.0 0.0
18.0 532.8628356560001 0.7614905490785111 0.25944212841714226
19.0 497.215339248 0.8874448065571752 0.7165299424939121
20.0 301.90200791599995 0.6217010845959223 0.2319106448662555
21.0 691.4917490040004 0.6475848232045331 0.7410341210521708
22.0 589.2433930359997 0.5016083482501985 0.06130230170488364
23.0 0.0 0.0 0.0
24.0 996.3026647039995 0.8362233381367232 0.8736418957611016
25.0 0.0 0.0 0.0
26.0 0.0 0.0 0.0
27.0 0.0 0.0 0.0
28.0 614.9500775140003 0.2673547644207387 0.313694755123081
29.0 1309.7544105799986 0.6608424514989903 0.46783097160355014
30.0 562.4554732500003 0.6626452706248116 0.5592226512193285
31.0 1417.3312304709996 0.5966603400551608 0.5209191607155435
32.0 824.5322243290003 0.5868715866693615 0.2883366105157807
33.0 580.961044194 0.6372930649624585 0.5078944559252081
34.0 1104.8017832239998 0.20883760066751844 0.5676490819949692
35.0 1235.7663467539999 0.05957492634979903 0.3531581284738425
36.0 1040.9892322750002 0.7361228871540754 0.545203850181953
37.0 0.0 0.0 0.0
38.0 24.578814075000004 0.25233302551502257 0.20119751873539007
39.0 0.0 0.0 0.0
40.0 1146.453853072 0.24195233875544875 0.4709728878466116
41.0 308.30054659 0.9125066843059578 0.8189200470262176
42.0 309.614466989 0.9149121357289418 0.853354490954858
43.0 508.1242729989999 0.6641654947887702 0.6652744704379427
44.0 149.68927228799998 0.19091110884933307 0.10617819394932704
45.0 1695.6530625210007 0.13440508775475926 0.40590232674931653
46.0 196.44995046799997 0.7748550962065474 0.6559697920529762
47.0 0.0 0.0 0.0
48.0 0.0 0.0 0.0
49.0 1200.187798643 0.49074303109433776 0.3277402067656014
50.0 534.6646741249999 0.46025645841510354 0.5155918189531559
51.0 0.0 0.0 0.0
52.0 0.0 0.0 0.0
53.0 0.0 0.0 0.0
54.0 567.056963223 0.7729015484930615 0.5932532166224178
55.0 0.0 0.0 0.0
56.0 0.0 0.0 0.0
57.0 0.0 0.0 0.0
58.0 26.222145809 0.2447147618240401 0.08260619714219855
59.0 2009.0922448579981 0.22414386004983128 0.491360248879635
60.0 0.0 0.0 0.0
61.0 47.73845384 0.7324176730291267 0.5814064088383548
62.0 127.621652537 0.8876274586524927 0.8059232393144372
63.0 1276.0334266390003 0.44033407759501814 0.5582248155328687
64.0 624.7473670269997 0.5674646621702311 0.6372868065948372
65.0 1535.6389412139993 0.3917193190521842 0.170919028297269
66.0 662.7816639480003 0.28749382069781587 0.618417661374608
67.0 1528.9322988040008 0.12094856296017827 0.33566055589661814
68.0 575.9254843619999 0.011364938885196053 0.17757268690001068
69.0 726.1137373880001 0.6104556029093143 0.6602109328772396
70.0 3.441538874 0.495366109050467 0.4498312677717284
71.0 514.6096126250001 0.7826308519052263 0.6405710850847949
72.0 1262.6462149629997 0.41881051678952935 0.49895584493507045
73.0 146.02164506100004 0.8150060929731494 0.8234312315351381
74.0 0.0 0.0 0.0
75.0 212.53604858500003 0.8625254485206669 0.7294728190785588
76.0 522.3170077569998 0.5128497867250497 0.4662959687538897
77.0 1066.4265197180002 0.44249605261100844 0.45128944010748606
78.0 1093.598711568 0.5800305465490435 0.3571512138914229
79.0 531.6401450579999 0.47130801595522803 0.45779836459400153
80.0 727.1177824659998 0.3342367818517226 0.2593944707232087
81.0 522.8150206160001 0.23830695827606183 0.37936445027911253
82.0 0.0 0.0 0.0
83.0 0.0 0.0 0.0
84.0 0.0 0.0 0.0
85.0 0.0 0.0 0.0
86.0 801.7168951369995 0.6063655600628725 0.7073548355208259
87.0 731.5492619679994 0.5118575310145604 0.5028893620966832
88.0 209.65254692199994 0.4227022366246622 0.2492570020449381
89.0 0.0 0.0 0.0
90.0 0.0 0.0 0.0
91.0 377.1811876670001 0.35437626503927494 0.3776143336987431
92.0 1661.1100561890007 0.20905811241271763 0.5022869971314529
93.0 1192.1252975659993 0.5765106290069588 0.6369327648486597
94.0 913.9021271360003 0.5417702751516115 0.6099197091457965
95.0 328.306172391 0.8256813538274893 0.6545540537156079
96.0 947.5080162390001 0.4212062828562324 0.3626987275519494
97.0 196.12913441599997 0.7006468093646414 0.4633221186032985
98.0 900.4176845160003 0.4374420699630541 0.07878189758787266
99.0 695.2313021949999 0.8685002032872562 0.8124070884614449
100.0 86.744789577 0.7323595129182666 0.5397882924626244
101.0 143.900937563 0.7338606339939485 0.6803103665938313
102.0 1310.4151744070007 0.6475946993464751 0.34253127326899063
103.0 69.493923607 0.5517698881991628 0.3145332895898038
104.0 0.0 0.0 0.0
105.0 43.72170123000001 0.4058330864689177 0.1756228092090798
106.0 38.601440531 0.8959347167388745 0.8062338113949628
107.0 133.342639532 0.8422972126955058 0.7249272898708786
108.0 10.802974471 0.28595547424562007 0.15500605486897365
109.0 0.0 0.0 0.0
110.0 511.4257050909998 0.7368230857337034 0.6519272124533637
111.0 1203.8790958569996 0.24165642921822772 0.4626012686848397
112.0 212.03988642899995 0.8923534849963836 0.7984439965764122
113.0 0.0 0.0 0.0
114.0 60.927377054000004 0.7980412148863529 0.6467718544695075
115.0 156.005786485 0.500876037932921 0.3029380685834984
116.0 107.21460713599997 0.16658383057210613 0.3390987580960429
117.0 607.7855415260002 0.19370943372572544 0.035830194168423944
118.0 880.0161371060003 0.34555525452938235 0.21225424846496302
119.0 0.0 0.0 0.0
120.0 90.906513442 0.6758116507529511 0.48395938843918146
121.0 245.88755618500002 0.09410036883602696 0.08223465253053458
122.0 523.4586086309996 0.8138272988319456 0.6590758615202419
123.0 303.09735297299983 0.5373277717242474 0.3487236874553002
124.0 1572.1974954239995 0.3611176944390793 0.5537614433317878
125.0 1751.9615391559983 0.3164121093696204 0.611275968847574
126.0 130.037798945 0.29320355851817304 0.2574884174191172
127.0 0.0 0.0 0.0
128.0 1049.9180317490006 0.7756134313349814 0.4181675313267129
129.0 655.8873758559998 0.49593655407540144 0.5721609809150595
130.0 337.21549674000005 0.463897851098269 0.22790972867359074
131.0 84.423070595 0.918092687432057 0.831776111939022
132.0 1001.4683952179998 0.7808129097943259 0.5824507186968655
133.0 57.503852931 0.9290595650270572 0.8600836259139694
134.0 945.1802026359993 0.3197112192987973 0.35692390936914375
135.0 415.52544095299993 0.45842819076810293 0.24547085697202714
136.0 0.0 0.0 0.0
137.0 423.32801811499996 0.44546892843369734 0.31131876099171374
138.0 1234.306525346 0.48500281563251574 0.4607075324008202
139.0 796.3136857689999 0.32837838209765774 0.29961400319957404
140.0 0.0 0.0 0.0
141.0 158.045555783 0.542534098086568 0.27627278255331444
142.0 0.0 0.0 0.0
143.0 525.2768085460002 0.2603067951270658 0.32490117637930277
144.0 107.43749199299998 0.7264673059890776 0.6268148506446424
145.0 24.108890417999994 0.28138099845262937 0.15353462731340528
146.0 1080.3239750619998 0.0870715026066352 0.1539781846995962
147.0 0.0 0.0 0.0
148.0 72.869826495 0.5313983395081419 0.3985265999648061
149.0 722.5708917799999 0.010426938857126514 0.38389180177447096
0.0 533.8505196840002 0.7922274227226224 0.5615674678231768
1.0 0.0 0.0 0.0
2.0 713.5425603379998 0.4205643881065921 0.6955056837976228
3.0 1373.5567759100006 0.7959525540257877 0.7754847662035416
4.0 778.3580276519998 0.8539012800340889 0.5018619222587645
5.0 296.9695634520001 0.3410778188134417 0.15990110551944667
6.0 0.0 0.0 0.0
7.0 1665.8697769840003 0.03589898987830112 0.32355916643965094
8.0 567.1184864330002 0.29211849061910355 0.4883289095873756
9.0 1523.444681716001 0.5573871016836128 0.5411263113902125
10.0 750.558363238 0.5838255904251225 0.38145658084925904
11.0 22.638160079999995 0.14870171519601774 0.08136780182581257
12.0 1098.3928415850007 0.30414174707883834 0.10193950620974965
13.0 580.2514416190002 0.30977364045700034 0.16883760223168331
14.0 1820.6649540009994 0.12699966052881353 0.20347947571718744
15.0 43.03833025800001 0.8584893458523876 0.7287215975088311
16.0 304.5683712089999 0.8077460556865567 0.6549924645605122
17.0 0.0 0.0 0.0
18.0 2028.556272784001 0.4736911063948362 0.045597438516470946
19.0 110.61313989199999 0.8674243772802552 0.7384617684408186
20.0 0.0 0.0 0.0
21.0 179.83722937400003 0.43187078693640285 0.6048387938067301
22.0 415.6271427220001 0.7586263705469044 0.6198847130960602
23.0 0.0 0.0 0.0
24.0 285.56080272599996 0.8610138732894428 0.7167316872105111
25.0 39.566693162 0.4290596165866321 0.288592264112607
26.0 393.325315976 0.696414281783216 0.5183112450970251
27.0 836.2681132260004 0.8520484378260531 0.5457213400816682
28.0 444.57355700299985 0.4773643760183325 0.33214050926909583
29.0 197.08966528500002 0.7078850596816116 0.5015013162711188
30.0 306.88015076299996 0.8233275957590943 0.6930788691293025
31.0 255.26405494599996 0.36223318308779356 0.21643936310496892
32.0 452.61128218600015 0.2543397136337175 0.2000962308557776
33.0 489.72677971 0.37645746695557664 0.3180113615112167
34.0 525.8557891449998 0.3961266855640548 0.4924020681555312
35.0 0.0 0.0 0.0
36.0 11.632858967 0.6690553544839801 0.46958885148575785
37.0 0.0 0.0 0.0
38.0 713.0865517339994 0.7218343399424262 0.7910902806215337
39.0 5.224747418 0.8813013881317694 0.7665863345717556
40.0 752.7231164479994 0.5876178840664673 0.5711240136170858
41.0 441.094220973 0.6648177225282693 0.398073890187961
42.0 59.845717593 0.706191388802715 0.5133350632221894
43.0 1087.9728698689994 0.7396319332024489 0.5768831735201507
44.0 23.098642942 0.5426069464555572 0.2651058269660573
45.0 93.29739960500001 0.7248464050353419 0.5388325654014895
46.0 0.0 0.0 0.0
47.0 152.46584407599997 0.7619575721705655 0.5673994568346586
48.0 167.87114807700004 0.5616844932153969 0.3020784533028734
49.0 54.000036489 0.8028789878834055 0.6559255254548519
50.0 20.061121830999998 0.6914367731345968 0.5239815096220515
51.0 612.8511513120001 0.4397275669118192 0.3649158936132032
52.0 0.0 0.0 0.0
53.0 0.0 0.0 0.0
54.0 341.62719542300005 0.9157791010329523 0.8320309016918574
55.0 8.656884482999999 0.6826191565124011 0.5021494313980485
56.0 1085.7505922090006 0.3184978115441566 0.32995122943888516
57.0 567.5135953159997 0.8468211708579578 0.7417933847400584
58.0 0.0 0.0 0.0
59.0 541.3383864189996 0.8011370774914366 0.8414513862820291
60.0 0.0 0.0 0.0
61.0 0.0 0.0 0.0
62.0 1180.3973673960004 0.15309943917358518 0.09712101973283499
63.0 0.0 0.0 0.0
64.0 623.588685372 0.5114119709980914 0.5393050604624713
65.0 2247.514416592997 0.6331229258871722 0.47822170193697977
66.0 112.78327416800002 0.7713305583510958 0.5797200891359721
67.0 53.156981046 0.5405711031742086 0.24793242470411483
68.0 119.78309161999996 0.5499452800512246 0.2960175516276633
69.0 382.87087165900004 0.7229647060126718 0.40581312979910716
70.0 1404.9017124559998 0.28449542465328403 0.30520974070951995
71.0 727.7427307489999 0.2659255671961274 0.21555495577128858
72.0 1061.8953589220007 0.3026470954941911 0.394021544006064
73.0 188.04349059899994 0.2807816718267998 0.06960851258358224
74.0 17.407455873999996 0.7608129799678824 0.6265524926143842
75.0 31.637469988999996 0.701645427614268 0.7587131901850149
76.0 11.075063774 0.37037224932227647 0.20104839906270175
77.0 1446.482773395 0.1675756448274425 0.25812192496025355
78.0 8.06359785 0.14108416655813039 0.08628429577335547
79.0 881.6527685030005 0.5517041190488227 0.45036905234024555
80.0 1004.8491663430004 0.8012593198222333 0.029749197191883032
81.0 14.14053238 0.6336728836929263 0.4553398745206976
82.0 268.81860116999997 0.894886795020461 0.7917480039787503
83.0 133.209315766 0.8379422840615643 0.7079717687254219
84.0 98.408012378 0.8959635560952329 0.7873047783655873
85.0 1597.8573517330005 0.03247525874702751 0.35048079607623006
86.0 0.0 0.0 0.0
87.0 36.720751232 0.9018720446382766 0.7938441026304597
88.0 0.0 0.0 0.0
89.0 1611.9832625490003 0.3407937739016402 0.3435066913409231
90.0 356.37567892000004 0.6519765108409636 0.6206405908397477
91.0 272.8728621100001 0.7964068041664688 0.6356930607690552
92.0 0.0 0.0 0.0
93.0 740.0297668710002 0.6506030794736305 0.5514934797396732
94.0 0.0 0.0 0.0
95.0 595.064731725 0.19549612736572922 0.2120049955912577
96.0 497.71578906500025 0.8616622204548816 0.2443516967569527
97.0 293.05368480900006 0.7729943555104888 0.6037494999727583
98.0 0.0 0.0 0.0
99.0 528.832201989 0.4218500323409311 0.5453340118028207
100.0 0.0 0.9049014115887143 0.8067494310072343
101.0 436.7185186149998 0.5327571099782772 0.4578595842418296
102.0 454.08041275499994 0.5940114582258373 0.45692211720086867
103.0 0.0 0.0 0.0
104.0 0.0 0.0 0.0
105.0 955.8927626630007 0.6771897743862331 0.41720200498774274
106.0 1063.7777747119994 0.791485196142742 0.6715322552270095
107.0 195.08600910299992 0.42057691967988464 0.347906034704893
108.0 0.0 0.0 0.0
109.0 484.4020745090001 0.5503403795711752 0.5472068655329653
110.0 65.279560514 0.6197046625814459 0.3729078023873294
111.0 0.0 0.0 0.0
112.0 309.51609793099976 0.3060048971389921 0.40263570632211787
113.0 1322.2990752660007 0.2146992349508592 0.3116194946165847
114.0 32.418867907 0.8167913793700067 0.6622465637485071
115.0 20.169397473 0.5397379774513426 0.3803625771214811
116.0 0.0 0.0 0.0
117.0 1348.450996733999 0.1822807116894282 0.6550049776946844
118.0 0.0 0.0 0.0
119.0 153.46659707699996 0.5006258034217912 0.28059494836867416
120.0 236.683155121 0.5156941706707808 0.343767312205527
121.0 573.218085205 0.688245812954313 0.6116304514043966
122.0 728.9023933210002 0.2139681380563048 0.5109634127252016
123.0 0.0 0.0 0.0
124.0 0.0 0.0 0.0
125.0 1325.1319600269992 0.15283568197797562 0.6816396931396409
126.0 1927.5248798550006 0.34974926583845284 0.5815171911036826
127.0 251.3688485530001 0.24436064283275344 0.3672515497514694
128.0 371.5221932649999 0.4714533420697921 0.5434182171440919
129.0 0.0 0.0 0.0
130.0 2.08482343 0.38460218447846733 0.15733627684748835
131.0 0.0 0.0 0.0
132.0 1433.5233537720019 0.501941136133562 0.3543490411258208
133.0 2064.9160173729997 0.3277000419326621 0.7528653585206853
134.0 241.97303221099997 0.8923887945737755 0.7836914762665032
135.0 624.631741191 0.4699716912881557 0.14667074799295413
136.0 1606.463937736001 0.43717315835260057 0.4237600889629716
137.0 635.0552009449999 0.6654367672758495 0.4310396165821844
138.0 843.5335360220004 0.4125569591859457 0.41612445788615565
139.0 1396.9286327770008 0.5043938249288806 0.6282520987231354
140.0 196.46580856699998 0.60764473841551 0.39888659414989774
141.0 1028.8221081 0.666691221455208 0.701101130507971
142.0 431.31088002399997 0.03826952673423575 0.015518238830614681
143.0 494.9018879349998 0.3214322555487807 0.6973242789734077
144.0 1389.5685088360005 0.42777341901070093 0.5483444947089576
145.0 0.0 0.0 0.0
146.0 986.5038921289993 0.5775974921725427 0.2742529000491839
147.0 0.0 0.0 0.0
148.0 0.0 0.0 0.0
149.0 1007.6895831639996 0.7077120933159896 0.5033533790584808
0.0 1334.064845454 0.2121016442816197 0.30878688488691935
1.0 0.0 0.0 0.0
2.0 745.1537169999997 0.4875736981273692 0.5515396457969526
3.0 660.0337038940002 0.6563289383632964 0.7074635983825885
4.0 812.2687167589997 0.602294269072338 0.31909009259040777
5.0 1154.1260050150004 0.33087790913918524 0.3048004257940141
6.0 372.35349209100013 0.5206126301008696 0.59489820038928
7.0 12.713571976 0.8189097319200512 0.6679721090199652
8.0 429.9715968849997 0.9129952341685931 0.9013587548492143
9.0 92.42002511599999 0.045892541446591516 0.07747777086363815
10.0 0.0 0.0 0.0
11.0 1945.0723135320018 0.320499973206022 0.29438760593069246
12.0 686.201686835 0.34361433756976006 0.14676571922003276
13.0 0.0 0.0 0.0
14.0 2012.731843239 0.7184370783003792 0.34083678945167223
15.0 816.9983549690005 0.0833969966917809 0.09793003856600725
16.0 412.3169592049999 0.7039331075822821 0.5189753850016913
17.0 0.0 0.0 0.0
18.0 0.0 0.0 0.0
19.0 271.443738927 0.6832291489371956 0.4687160356420672
20.0 1313.8195281959995 0.4687274417565073 0.6360702499485653
21.0 582.1257472069996 0.48727881756262686 0.2539336478370993
22.0 288.743986359 0.3671702055083212 0.22386185114410048
23.0 2167.480131276999 0.4528474055993457 0.15301002296843985
24.0 549.1557207770002 0.40122959632143285 0.20036015090528067
25.0 708.4753932220004 0.6155824913643437 0.5456793157020328
26.0 88.36684005100001 0.23758212070628018 0.18186922159982222
27.0 122.889714407 0.902024841713391 0.809103294185135
28.0 0.0 0.0 0.0
29.0 520.1857192729999 0.3394379034396082 0.5194519818590487
30.0 134.331171622 0.5175376526567834 0.47497719262767213
31.0 568.3178602159999 0.3976957101584696 0.17761975337261426
32.0 375.275269121 0.518153687344639 0.4414611426804773
33.0 742.3436240709999 0.46459612855505267 0.5225506861540034
34.0 0.0 0.0 0.0
35.0 745.9523644250002 0.3209809029348001 0.27320320904483114
36.0 17.744846368 0.6877804279241075 0.4693305626348812
37.0 138.95248055799993 0.19363101023574378 0.33652025575634315
38.0 301.15550395900004 0.4016292919096447 0.23481347488497128
39.0 1216.3335836399988 0.5280618544410293 0.525876517218875
40.0 614.1686840770002 0.557737786723758 0.607575555434079
41.0 0.0 0.0 0.0
42.0 629.1692654719999 0.2585645648484547 0.43701321693972134
43.0 1631.4091717400006 0.22282922087819096 0.24997731769031828
44.0 0.0 0.0 0.0
45.0 13.9445565 0.6619370490779979 0.4488912124232468
46.0 166.555033839 0.8267019522145513 0.723858078044057
47.0 160.01779776999996 0.9664041058715501 0.927906735048067
48.0 82.97703516799999 0.6748125849347538 0.468782021568718
49.0 241.22024223899996 0.8263271975317865 0.6897262579909602
50.0 106.95043096699999 0.32915787967560667 0.5416242628787965
51.0 785.2625228270005 0.7140916223300336 0.5723786697901936
52.0 253.116268002 0.4769698144211508 0.5125385290509679
53.0 471.16731122199985 0.42329928280097684 0.5365564562372914
54.0 1616.9277085179995 0.24351025319469063 0.10318019016853082
55.0 337.3310047740001 0.6773237261292534 0.685679292463948
56.0 423.58467093999985 0.13487630637894638 0.025526898994173708
57.0 1539.4096045899992 0.19262304680938552 0.43284365629739624
58.0 0.0 0.0 0.0
59.0 1078.193040693 0.11613436563085926 0.33674738188221637
60.0 1173.6379474360003 0.4940902847740895 0.32120605890616155
61.0 682.3635495330004 0.6933364304928756 0.11437349775513332
62.0 92.076914073 0.853216842698483 0.22834180446336755
63.0 0.0 0.0 0.0
64.0 30.915374665 0.7258745346097089 0.5358258883629936
65.0 141.91386058700002 0.8663977406364831 0.7428997298637074
66.0 673.9260077550001 0.3345804548622779 0.46888614558994185
67.0 37.444585685 0.937633458986676 0.8663796766391029
68.0 1569.227904142 0.6189920671919952 0.7142011934283675
69.0 0.0 0.0 0.0
70.0 94.334692397 0.5734982308486891 0.388855706211637
71.0 258.22518042800004 0.8943574639948437 0.7925037876725182
72.0 2387.383478894999 0.5465747309166471 0.4103493737582763
73.0 543.2541831459996 0.5258493737737987 0.315389327760307
74.0 337.9500029719998 0.04962084488971842 0.2998194155978263
75.0 109.86617133900002 0.36739850759733356 0.28205890402888906
76.0 60.61041361 0.7441380643951673 0.560942088535681
77.0 2140.8072054930003 0.6588701915358319 0.5901794315338253
78.0 93.32398423299998 0.9223170288583166 0.834808167154822
79.0 163.845575761 0.30821840690258817 0.16151891391251785
80.0 690.5221931499999 0.7163316515522903 0.2823528076889043
81.0 391.653482918 0.6210633219908055 0.4459650844403299
82.0 998.2501005419996 0.08055321159665174 0.622319067246675
83.0 1326.0918478350009 0.6935617058468457 0.2818692310658324
84.0 1674.089463022 0.4109833707021481 0.030285865506247494
85.0 574.279447652 0.7377314571721978 0.717295842672922
86.0 176.02606412799997 0.20984114045914154 0.09813529572725878
87.0 272.92801055300004 0.7426596973260032 0.565401166278964
88.0 0.0 0.0 0.0
89.0 0.0 0.0 0.0
90.0 547.572416643 0.5707968294527643 0.5408556292334394
91.0 231.51125661500006 0.907921228037899 0.8091612328402784
92.0 29.217895531 0.12868114948039802 0.030291278013496195
93.0 43.79020278099999 0.6656723090898602 0.31746032444522954
94.0 1630.5732877679993 0.09009361453561346 0.171430738237832
95.0 0.0 0.0 0.0
96.0 25.786693593999995 0.7441889357039492 0.5345844979406754
97.0 0.0 0.0 0.0
98.0 1255.077456879 0.5734769967747431 0.40115736939544705
99.0 160.34573302800007 0.10001741893171848 0.3615007026239943
100.0 48.98852042 0.7469302462629528 0.5405697178566458
101.0 0.0 0.0 0.0
102.0 0.0 0.0 0.0
103.0 1902.795822871999 0.40773007534601646 0.49936397343997646
104.0 317.09273020899985 0.1705061842357215 0.33701985314420213
105.0 265.33882219899994 0.8737257643501813 0.75184488694118
106.0 0.0 0.0 0.0
107.0 74.259241988 0.5146774727016125 0.3755854074142613
108.0 1482.3540431810004 0.4862410660769156 0.36922253082118617
109.0 0.0 0.0 0.0
110.0 1558.808866539999 0.7242399805282104 0.20721914242824244
111.0 933.3950808009995 0.5641548752656536 0.4785246559542851
112.0 0.0 0.0 0.0
113.0 0.0 0.0 0.0
114.0 670.4756992399999 0.2884624925660186 0.22633648208514465
115.0 0.0 0.0 0.0
116.0 588.8666595740001 0.3135543460918615 0.26410089970689504
117.0 0.0 0.0 0.0
118.0 279.07516982100003 0.5179264915698768 0.30528686066717325
119.0 1121.9608362920003 0.7392519130272711 0.6044048193259732
120.0 971.6384984920003 0.5427391342080128 0.6040122928760092
121.0 125.88112392099997 0.5846179308511926 0.45106868236289877
122.0 0.0 0.0 0.0
123.0 242.909663016 0.2410479600547306 0.07990828958576497
124.0 426.0694676569998 0.5673979970168246 0.39091372762566035
125.0 1781.412420722001 0.10856423778318043 0.5055320344260447
126.0 160.227810774 0.4404209194722688 0.2892205901336222
127.0 0.0 0.0 0.0
128.0 694.0853832659994 0.611120256683931 0.4252192492439515
129.0 0.0 0.0 0.0
130.0 0.0 0.0 0.0
131.0 28.634554622000003 0.7614403973180416 0.584644287141333
132.0 581.2013318900001 0.6635075492167655 0.38962173772967534
133.0 152.683373093 0.44662663585189005 0.5396010011378992
134.0 240.294887318 0.7905461495852981 0.6272968294434804
135.0 0.0 0.0 0.0
136.0 71.458687044 0.8902576657876752 0.7785508215774878
137.0 2584.0326144360015 0.35008662406850677 0.3136531560949401
138.0 0.0 0.0 0.0
139.0 0.0 0.0 0.0
140.0 0.0 0.0 0.0
141.0 1356.498371753999 0.5349872862291706 0.49407130944288596
142.0 719.8187331320005 0.3494565024810005 0.31119688204607104
143.0 0.0 0.0 0.0
144.0 1270.0536366369988 0.3534395453903217 0.30787062849640884
145.0 0.0 0.0 0.0
146.0 0.0 0.0 0.0
147.0 754.1067010629994 0.5914168396148227 0.2941268652964901
148.0 853.9762477210003 0.442891152673421 0.34533239687790174
149.0 76.08391449399998 0.8348523548550597 0.6908862101469019
0.0 161.266635928 0.7200519875016775 0.503330273351398
1.0 210.60627778399996 0.4833584214600973 0.7388183726044589
2.0 0.0 0.9540750619387764 0.9017471713113382
3.0 279.77047042400005 0.26123606809451744 0.17351152764522565
4.0 101.40133974000001 0.7482538229691296 0.6915706932348923
5.0 1177.3239734019996 0.7055923872758447 0.4364667054445371
6.0 2641.7916393300025 0.33096791856553204 0.34125037180363094
7.0 0.0 0.0 0.0
8.0 1329.236809069 0.5966557255024036 0.32254629653194056
9.0 261.75441761599996 0.8607143714729353 0.7214809709988963
10.0 0.0 0.0 0.0
11.0 45.174821405 0.3406203825538643 0.06898933664987635
12.0 837.2962406269997 0.7026535285185632 0.3303978634161898
13.0 0.0 0.0 0.0
14.0 1476.2884686970006 0.2232059708924579 0.54268212826661
15.0 1058.2144086830003 0.29314533544225685 0.3560302302183056
16.0 435.30803991899995 0.7971145173236793 0.6314340158211669
17.0 2919.7172674850012 0.37801700446645303 0.17217468715013376
18.0 166.59856273300002 0.8649732887824397 0.7376071264939692
19.0 728.4988396670003 0.6641412865407035 0.5076231423551266
20.0 1.23817251 0.852968972995307 0.7161590060313061
21.0 63.205937653999996 0.8791618736434595 0.7591484545142434
22.0 1439.9997820829997 0.6007458384533518 0.6474507080248381
23.0 29.279770115 0.43830758275478005 0.3146894044843116
24.0 847.2641672180002 0.7287140463946316 0.5326718356277537
25.0 557.8495111779997 0.5756490178809388 0.6827882673227662
26.0 161.39123125500006 0.7074741859857887 0.592393020522307
27.0 0.0 0.0 0.0
28.0 1108.37449713 0.5503380082110997 0.6332180056204935
29.0 420.60488958499985 0.49502001096328635 0.2878594627277813
30.0 165.43932818899998 0.7951401433793313 0.6210658661355241
31.0 743.9937059130004 0.1835157120128241 0.0814353792332101
32.0 0.0 0.8172255975223187 0.6589358790599441
33.0 0.0 0.0 0.0
34.0 0.0 0.0 0.0
35.0 45.555373767 0.8353511134016653 0.6783127102082777
36.0 0.0 0.0 0.0
37.0 738.5343016649999 0.6903212025439233 0.5750385463542541
38.0 770.2973625889997 0.3663353671835332 0.6126876820012515
39.0 0.0 0.0 0.0
40.0 252.95770804199992 0.9263684959437076 0.8481705255887767
41.0 694.9081360649996 0.6747155122747805 0.46082665798435546
42.0 652.147515682 0.6719547766090431 0.46674070091513753
43.0 262.0136562839999 0.6748695293292692 0.7010947135340293
44.0 34.275726627000004 0.4772803791091363 0.19162481658129676
45.0 2775.2454594879982 0.3006019558285309 0.1419583631425888
46.0 0.0 0.0 0.0
47.0 46.065548534 0.8916185429203373 0.7840667572519229
48.0 440.59454636500004 0.32310555798669155 0.049026262151097774
49.0 2619.4544977360024 0.5485408773583479 0.0805896827870635
50.0 1623.618382114001 0.2254812974696181 0.12850134569999686
51.0 265.13973373500005 0.177033433842083 0.08450846543444877
52.0 0.0 0.0 0.0
53.0 411.493595744 0.611327656948966 0.46823648270562757
54.0 551.922813258 0.5519695961789701 0.3505866525633236
55.0 2021.6714170080004 0.37627393435128953 0.2920825622410297
56.0 951.205396077001 0.2423417244599987 0.5891352694884321
57.0 153.12716709800003 0.34408536586816985 0.6693612868219652
58.0 502.9933900110003 0.5534352858529861 0.24572125190981167
59.0 1188.6054332229996 0.27592589225229197 0.5173811788470839
60.0 0.0 0.0 0.0
61.0 57.63234325800001 0.7592599490842374 0.6642960998199868
62.0 0.0 0.0 0.0
63.0 2285.4699182219965 0.5232802271911583 0.3307114135876805
64.0 1433.210721389 0.47345442292526474 0.3857114216032361
65.0 344.218945822 0.2609185557600535 0.5777434952056646
66.0 84.83338546800003 0.5711335226094746 0.4419728730335419
67.0 0.0 0.0 0.0
68.0 0.0 0.0 0.0
69.0 894.8687704899996 0.7737694885618563 0.3888488712934346
70.0 1954.4927174760005 0.13832410460922373 0.46983003501104276
71.0 763.6524214480003 0.035619497497169285 0.397732507714341
72.0 589.2675760219998 0.2342719640381997 0.10653715814956029
73.0 0.0 0.0 0.0
74.0 108.646092355 0.7844924070212278 0.6030808782563006
75.0 0.0 0.0 0.0
76.0 798.1200143550003 0.6998952632156721 0.46908086014557926
77.0 0.0 0.0 0.0
78.0 1113.8619593880003 0.5668366809914142 0.002463191644709944
79.0 0.0 0.0 0.0
80.0 1949.7122721400006 0.4547873158003516 0.44051092071741255
81.0 1886.497003551001 0.37479450614823523 0.17719097457384353
82.0 194.31959056699995 0.31758048331825184 0.5143976118281338
83.0 0.0 0.0 0.0
84.0 0.0 0.0 0.0
85.0 784.1925794969997 0.8537158068852638 0.7917396673178325
86.0 163.473072133 0.8601315917435803 0.720045050869752
87.0 248.2144788550001 0.15057523156082028 0.0744112898116436
88.0 1589.5142805990006 0.3827928197024215 0.262149955871731
89.0 1054.6600478579996 0.7841016457793013 0.680862395337417
90.0 1689.4134315029985 0.38458428744471596 0.24232319071199032
91.0 42.267189853 0.9109393541373239 0.8179739746004359
92.0 0.0 0.0 0.0
93.0 0.0 0.0 0.0
94.0 2236.0966904389984 0.3787951106410241 0.2472229240348345
95.0 1785.048056729999 0.4115591494656199 0.7094807228670666
96.0 1668.0473516179984 0.21814117197303112 0.4247851471485878
97.0 711.4514681780004 0.4374451412227028 0.4943367912775217
98.0 0.0 0.0 0.0
99.0 49.809939189000005 0.9179893569068978 0.834432239469153
100.0 273.090609407 0.7995988921063516 0.6442538734766399
101.0 0.0 0.0 0.0
102.0 194.11106044899998 0.7716565940148699 0.5830015806674987
103.0 1099.0293496279994 0.672036851799686 0.5895072818945741
104.0 52.241194924000006 0.8054358052336145 0.6431765855240408
105.0 0.0 0.0 0.0
106.0 0.0 0.0 0.0
107.0 75.06597183099998 0.2586224092791165 0.04858235335325448
108.0 1049.3420606200004 0.4219077649635003 0.28701216165030624
109.0 624.0203535249999 0.8842329384221259 0.8008533903061874
110.0 37.299105955 0.7862574232734586 0.6174603409142976
111.0 22.760594141000002 0.5281210883997502 0.25371184642056355
112.0 0.0 0.0 0.0
113.0 231.05222752399996 0.5966452575161345 0.37298380783642143
114.0 521.513424407 0.2595924342206087 0.17894556443127563
115.0 661.022217797 0.6920838652516408 0.516531040090307
116.0 817.5411939119997 0.23537590800761915 0.24292111231721314
117.0 0.0 0.0 0.0
118.0 310.3191719359999 0.8197063655463417 0.2605760463618043
119.0 109.23840195999998 0.7946631989706769 0.6033122321353208
120.0 103.70796503799997 0.6031558407603783 0.5580662092801704
121.0 0.0 0.0 0.0
122.0 0.0 0.0 0.0
123.0 600.3180005130001 0.6681028575227541 0.5334602887514877
124.0 986.7148670579996 0.8500890972902567 0.6880407559223526
125.0 0.0 0.0 0.0
126.0 249.85222999500002 0.2932816039630263 0.44364405027877635
127.0 296.60953944799996 0.869450803666003 0.7479170482794623
128.0 146.24948453099995 0.3980502090089201 0.5018680462801651
129.0 0.0 0.0 0.0
130.0 231.82817324399994 0.31027074378150127 0.19360200025045304
131.0 34.92595843200001 0.40288967672636505 0.19630869530141085
132.0 82.22526432200002 0.7124223285277564 0.5234362325643498
133.0 69.35818368 0.41134200400593524 0.24536023564332918
134.0 293.73802650899995 0.7972836590105548 0.7400389456920182
135.0 375.24519051599987 0.3921189580589863 0.10959793803976356
136.0 31.351148825000003 0.8996223115144544 0.8087097861524987
137.0 0.0 0.0 0.0
138.0 44.882071538999995 0.17382722609491336 0.061711904139276054
139.0 30.753649894 0.7626958160562398 0.5905820538505594
140.0 450.083136246 0.5313779307270623 0.3152633995780307
141.0 839.6378955389996 0.5339900134943697 0.7632301634399848
142.0 82.44677671000001 0.09866155833498613 0.14409518177176572
143.0 66.350392495 0.6840959834874022 0.45952130921734596
144.0 2853.3331903950016 0.32390762467894446 0.4826731881578253
145.0 845.5655645429999 0.4310778266224725 0.08539658058410221
146.0 0.0 0.0 0.0
147.0 32.307015997 0.8020217200686024 0.6538190188120411
148.0 1559.7643784759996 0.5030499650775359 0.459107067396431
149.0 1449.6988216110008 0.3090415692917949 0.22870370578614682
0.0 380.21356826000016 0.45351442365349764 0.6138812475941733
1.0 0.0 0.0 0.0
2.0 0.0 0.0 0.0
3.0 272.47876660500003 0.8934310255069214 0.7884109619827726
4.0 221.08510054100006 0.7001068820853658 0.6940697504144654
5.0 0.0 0.0 0.0
6.0 1199.042124898 0.9060123819526935 0.4627105096544604
7.0 38.245364889 0.0851397213968924 0.5386545514260574
8.0 330.59801547300015 0.9113109905256406 0.8161653183659483
9.0 0.0 0.0 0.0
10.0 206.77238165499998 0.9262897827655361 0.8746186994304754
11.0 0.0 0.0 0.0
12.0 421.6795132860001 0.8125401776928423 0.6452866237268909
13.0 0.0 0.0 0.0
14.0 210.63307691600002 0.6346429183241171 0.6873824597407907
15.0 23.712258161 0.8144621308743518 0.6541016790786343
16.0 0.0 0.0 0.0
17.0 436.12399540300015 0.6245919512414851 0.7273816284296106
18.0 383.81986558099993 0.6526196427601698 0.4302998063261088
19.0 848.6518720550004 0.5826782025450549 0.3854813682357776
20.0 185.912904442 0.8143824121307672 0.6649166742097958
21.0 62.88870372 0.9108043549428347 0.8157405737483188
22.0 0.0 0.0 0.0
23.0 440.5820177659998 0.7127555887068562 0.6488166646813683
24.0 204.03625005499998 0.3208711739727425 0.2992166751497372
25.0 1604.2291434960007 0.2424393834796521 0.47569958770913867
26.0 475.2178425989999 0.23544334129885044 0.26739366248551844
27.0 955.4841441270001 0.38178646708905317 0.735810918174471
28.0 577.7367016750001 0.7463698555821043 0.6868411486530317
29.0 125.834564163 0.01953585209551849 0.40470481518639156
30.0 142.164566723 0.829493109625148 0.6703572411663079
31.0 26.689413286999994 0.8961397155068679 0.8056670128236237
32.0 1143.5604090069999 0.38979865941201086 0.7049585659229338
33.0 555.338624322 0.3270255399000767 0.11955567462095348
34.0 1021.3801549460005 0.4530639459936083 0.6539744171336427
35.0 66.493870827 0.8419632922893314 0.702313741757701
36.0 103.636167606 0.7372657717136408 0.5311737064624901
37.0 1903.3501665219997 0.6550619207166497 0.7398645673119273
38.0 0.0 0.0 0.0
39.0 94.84661334399999 0.9110004787312022 0.8099845486363274
40.0 746.0237591399998 0.26614546079441376 0.1936459990674957
41.0 298.09818419600015 0.7150654052894523 0.723275611755064
42.0 0.0 0.0 0.0
43.0 45.296644954 0.852725639030884 0.7124616512324454
44.0 7.234688286000001 0.9148630522531842 0.8259173140208032
45.0 1547.7854889760006 0.7021249331677232 0.5880461969367453
46.0 0.0 0.0 0.0
47.0 571.0398812870001 0.8535659854099719 0.7196806083605697
48.0 0.0 0.0 0.0
49.0 1120.0358512640005 0.6749181604971491 0.6229605206640899
50.0 0.0 0.0 0.0
51.0 5.949240232999999 0.7395491045695799 0.5170830603412642
52.0 0.0 0.0 0.0
53.0 1768.6623350789991 0.2454327624082851 0.16111084851334626
54.0 385.1989765419998 0.07826102728908518 0.04223037844946174
55.0 391.2439424349999 0.5527846995251389 0.35554801522283025
56.0 940.0912946159998 0.3445263831303192 0.741489854238537
57.0 1520.8186952630008 0.45223444226835957 0.2627199251573321
58.0 88.885402997 0.8584731177104143 0.7572001458183408
59.0 862.3720968960001 0.6089587955447519 0.6635563048142498
60.0 180.130721899 0.8435599426362225 0.25434742056929477
61.0 150.409435479 0.8704967597702582 0.7398460934959813
62.0 628.0174851340003 0.5519662358796813 0.4686284549635956
63.0 0.0 0.0 0.0
64.0 444.5522084600002 0.6003808354128587 0.32914701654904444
65.0 796.5771844000001 0.5154342660031999 0.5114678730970684
66.0 22.583952836 0.6230775857912163 0.5254639872191249
67.0 180.71421793899998 0.7766108747351149 0.6264945771696508
68.0 65.42378027800001 0.6853479465032108 0.4894809338034284
69.0 0.0 0.0 0.0
70.0 1419.9552923660015 0.38169626967709086 0.5437654390441741
71.0 0.0 0.0 0.0
72.0 610.6449218839999 0.5372857299451193 0.4711401781958581
73.0 265.611235232 0.5904203465639065 0.4533784333470558
74.0 305.8274513460001 0.5769615458289425 0.43336585710924574
75.0 0.0 0.0 0.0
76.0 478.3564381500001 0.6386409686442673 0.24119178976043606
77.0 1653.7777270960016 0.7133550424705754 0.3920794813810897
78.0 76.73057101 0.8692858469998952 0.7520986424788826
79.0 0.0 0.0 0.0
80.0 2046.2742022909986 0.24939007228759424 0.43699351637057876
81.0 0.0 0.9759704719278689 0.9473568341750911
82.0 0.0 0.0 0.0
83.0 854.3925169450008 0.49162451679713925 0.3224235979904181
84.0 1271.3401608689996 0.29602279305213997 0.5544571875557396
85.0 2209.264962324001 0.07494846869548212 0.5445307741309233
86.0 1338.7155565430007 0.3502288503233708 0.5239467068864322
87.0 0.0 0.0 0.0
88.0 816.9727395189996 0.6437758107309035 0.46906191821710874
89.0 631.2121389830003 0.7573794171786835 0.6742033547065326
90.0 1409.324520602 0.5842862741072385 0.33069223188911007
91.0 0.0 0.0 0.0
92.0 321.32296581200006 0.4352002847963968 0.3687633257563191
93.0 0.0 0.0 0.0
94.0 377.572775432 0.45455542917525743 0.3726807975763018
95.0 181.45820209799996 0.3710724186545183 0.19091459047012185
96.0 0.0 0.0 0.0
97.0 0.0 0.0 0.0
98.0 878.9184010370003 0.30350445450531177 0.6877986573317233
99.0 282.21729554199993 0.3388959859763417 0.0834540972545377
100.0 0.0 0.0 0.0
101.0 115.379956325 0.30680809916070856 0.18337149957865997
102.0 538.5818888770001 0.6136358236837182 0.24399619656062238
103.0 0.0 0.0 0.0
104.0 182.11736759400003 0.8720920482330384 0.7464531527933589
105.0 604.530463529 0.726678593085372 0.6216067581571163
106.0 204.56378911600007 0.6112333512623325 0.6815600281243812
107.0 2029.2685538519993 0.4628051186572536 0.3502910998234608
108.0 0.0 0.0 0.0
109.0 0.0 0.0 0.0
110.0 587.3568453080002 0.4156345367910849 0.3009430211070057
111.0 1432.0268509230002 0.5949993432375055 0.42367657993888225
112.0 2172.3226848730005 0.5888679938158851 0.5023731444538493
113.0 635.7511705449996 0.5074388282542573 0.2904150899606144
114.0 582.1736181589998 0.6350618101822367 0.39255995069887717
115.0 1875.2582302219994 0.30175515253253854 0.391974072303148
116.0 0.0 0.0 0.0
117.0 1554.2283397930003 0.6032241728746627 0.3555625687108353
118.0 877.9622960870007 0.9002688296394222 0.8000007666534088
119.0 558.2494086330001 0.33318898010775455 0.07499297387597631
120.0 0.0 0.0 0.0
121.0 1034.4296157780002 0.5477148733346302 0.5770747836121566
122.0 645.9827813349999 0.36655164347194574 0.4629571342189953
123.0 0.0 0.0 0.0
124.0 439.4337472130002 0.40426167481537095 0.4408093934852257
125.0 0.0 0.0 0.0
126.0 1583.2382012000005 0.5740821627888636 0.37711479385355556
127.0 813.4388362579997 0.5084017615899069 0.18611378792549998
128.0 218.010773361 0.405276182065283 0.19523140053261195
129.0 59.625308252 0.6404345328409098 0.8099503562872867
130.0 181.81302797900003 0.8086709497788916 0.7044098652817554
131.0 1732.5327154809995 0.1055720423741116 0.27025171432874034
132.0 85.56088082100001 0.8588259700700708 0.7239626715120722
133.0 512.090908846 0.23614470341813434 0.12892008894274545
134.0 0.0 0.0 0.0
135.0 0.0 0.0 0.0
136.0 144.138206703 0.9146682558573109 0.7375390557505714
137.0 0.0 0.0 0.0
138.0 0.0 0.0 0.0
139.0 0.0 0.0 0.0
140.0 222.19019624400005 0.47511622787874963 0.3477367328020003
141.0 411.9759155689999 0.859576384422662 0.727566829402757
142.0 199.47977643600004 0.5251971850405329 0.538496095080858
143.0 707.3420654529996 0.5209697001177463 0.6503277994736582
144.0 1641.5969026579992 0.5353542650606927 0.7139349016024077
145.0 79.57330353699999 0.8012359325384241 0.6323108588082811
146.0 675.151944659 0.18582744100419865 0.25009388402073224
147.0 511.029846783 0.5836674836489013 0.49912502937411835
148.0 155.78645816800002 0.7297357189115821 0.743318929900366
149.0 1209.8586337930008 0.24872757529751222 0.5944696536312062
0.0 1509.520060022 0.4037651238696229 0.6977356244669327
1.0 360.0282997010001 0.7114895862047176 0.26882462644368643
2.0 351.67220267800013 0.7177197671888536 0.5067668331138133
3.0 17.289064902 0.7106564975592022 0.45690072138566923
4.0 311.3841576449999 0.5629430199559562 0.500483540638517
5.0 261.4545738430001 0.07086258109048153 0.018037188038407852
6.0 200.75332313 0.8541196632998305 0.7463121061629235
7.0 686.3984558600002 0.6283115670450892 0.39225202924486297
8.0 334.488167077 0.38643284421645074 0.17121664461261848
9.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0
11.0 62.624698974999994 0.786690591738501 0.6002961426088588
12.0 0.0 0.0 0.0
13.0 0.0 0.0 0.0
14.0 859.0932915559993 0.21248129146332195 0.5445591418292753
15.0 333.0180824519999 0.7884469127360132 0.791625058447793
16.0 565.9898916969997 0.4667191625561568 0.6141982831511028
17.0 409.7211288759999 0.16547338914540677 0.45065229522641337
18.0 0.0 0.0 0.0
19.0 0.0 0.0 0.0
20.0 42.182056165000006 0.04937252713109084 0.016388046220078896
21.0 0.0 0.0 0.0
22.0 23.258448142 0.7474944714553772 0.5414890282538616
23.0 933.1417733019996 0.690876415760808 0.652940411993872
24.0 480.12339983500004 0.7818970657795047 0.686055886340921
25.0 0.0 0.0 0.0
26.0 18.182158589 0.8701723980998355 0.7337123467429814
27.0 279.34478955599985 0.7395070270337284 0.3214448896270632
28.0 318.5597524850001 0.5516701332293217 0.3558881165227454
29.0 0.0 0.0 0.0
30.0 921.6159735279999 0.7237572932776984 0.537255531927412
31.0 851.971757638 0.5861566046216794 0.5883261400385815
32.0 28.819700407999996 0.8154925881960476 0.6625931477362085
33.0 134.43602196000003 0.6495635316525402 0.35578587334800127
34.0 1468.9547083730004 0.4904529749798419 0.45169511711330945
35.0 532.835573268 0.5758437587530588 0.29402601191001215
36.0 204.400296148 0.8593526125722634 0.7297488338092634
37.0 1088.1992821030005 0.6702147169517249 0.5780578646277849
38.0 1435.8210832510006 0.42443613033012667 0.20438891784105226
39.0 225.32833693199996 0.7382947206587673 0.5395513616272681
40.0 1906.0683154490025 0.1257541554071118 0.2161858439164825
41.0 1488.2947532840008 0.3581633512267642 0.1908985830222483
42.0 1147.2933258339992 0.5074809361174953 0.2947695192394359
43.0 1276.1198993530006 0.21840045392162213 0.10934700827564556
44.0 352.301584881 0.8742492237574265 0.8624010865408256
45.0 1108.892814812 0.26493903749169695 0.3925140033919103
46.0 364.1511848270001 0.5396815379562422 0.5934706228587954
47.0 131.53812472799999 0.935014311925679 0.8644149397862035
48.0 38.596178412 0.9112000779408179 0.8185433390635903
49.0 471.248421374 0.5848179028427587 0.6845395832809426
50.0 1200.1231392270004 0.3319272690219531 0.4589433671249687
51.0 1497.5402903410018 0.4066398715744842 0.5072822905573985
52.0 26.456955798 0.40900573281022023 0.6590540166484186
53.0 0.0 0.0 0.0
54.0 594.8115736310001 0.9188503149168513 0.8753163941992789
55.0 880.270398703 0.3288205073396219 0.3958877744048164
56.0 621.296093961 0.33314743189860924 0.6754197861765683
57.0 9.093348644 0.9599223050496439 0.9132238121114319
58.0 1203.9386113929995 0.7771559470288203 0.8032780989076423
59.0 1120.7948201280003 0.5641865313029655 0.4651715393578628
60.0 603.2759293009996 0.1507861947740574 0.5101595203122287
61.0 1468.4377786870011 0.49301976489855276 0.5538870350265254
62.0 209.163403513 0.7148534580930084 0.5324392970475854
63.0 125.822035561 0.8964129596030697 0.7912258315418037
64.0 79.177523665 0.9242098411598043 0.8406129399649003
65.0 436.6674271139999 0.14925960740889158 0.0951213689131968
66.0 1100.5327973309993 0.8402740121556731 0.8260886348669461
67.0 48.683725546000005 0.8953740382231021 0.7869963032097731
68.0 480.24140250200026 0.498535606252578 0.26530187595517674
69.0 457.6337127860001 0.6298346681513673 0.5580213099622048
70.0 0.0 0.0 0.0
71.0 155.94702774100003 0.6831381530692657 0.46794416985846354
72.0 1355.6096362160001 0.16470707264502096 0.4518160613171929
73.0 505.0199247450002 0.5398016303252516 0.3155980863349044
74.0 1275.0977130679996 0.7364817563005559 0.7778110902652822
75.0 1072.0700138490006 0.4659593617539227 0.5564284458182094
76.0 545.5371661419999 0.8219382613816232 0.4924300218956169
77.0 1226.9147598309985 0.7453990246159866 0.615401276725141
78.0 1249.6902408850005 0.370247405952518 0.42462550744418903
79.0 451.3292999480001 0.31081233502058037 0.6710105196874019
80.0 0.0 0.0 0.0
81.0 94.99501918299998 0.862170326355086 0.7389384200882857
82.0 0.0 0.0 0.0
83.0 1381.8922649929996 0.2538056943730938 0.5511398870498463
84.0 526.0005286859999 0.671597721596129 0.6701132011943984
85.0 135.66680737100003 0.7713645598427022 0.43548771401154746
86.0 2351.8862262820026 0.4644966329802294 0.2357903950190939
87.0 39.709993175 0.35357502825481724 0.29595546086409635
88.0 0.0 0.0 0.0
89.0 843.9490974090002 0.8093512058109442 0.6567048257987591
90.0 446.7390191760001 0.599343601336682 0.27872261775824425
91.0 173.055159339 0.8252827033466418 0.46324899220794247
92.0 824.6387220569999 0.8770979325842018 0.7205475006292207
93.0 429.02220430899996 0.2779030407834331 0.1143211808661925
94.0 0.0 0.0 0.0
95.0 209.85291282700007 0.7019249023820101 0.4866688130880482
96.0 28.07907062 0.8967072922460778 0.8023801803958795
97.0 233.390293331 0.31668323531282677 0.29817682084727587
98.0 0.0 0.0 0.0
99.0 1422.8893921910017 0.2109751119986336 0.45569249421170926
100.0 1007.0471566190004 0.41204316972451394 0.6320973574637354
101.0 72.676852377 0.6296280692371297 0.4410202796622701
102.0 0.0 0.0 0.0
103.0 260.6785133110001 0.7164093043388978 0.5171314078819861
104.0 881.3684519349999 0.3429048818490621 0.4006501778490969
105.0 0.0 0.0 0.0
106.0 0.0 0.0 0.0
107.0 0.0 0.0 0.0
108.0 0.0 0.0 0.0
109.0 0.0 0.0 0.0
110.0 1595.4316339840004 0.5295956202807435 0.6660443747319853
111.0 565.1099492469999 0.40615336292311605 0.2063786653056384
112.0 538.3067413390002 0.2217594144455374 0.29514986079188155
113.0 628.4096173440001 0.39449567304047456 0.6104903149683137
114.0 1260.7374634750006 0.34344018704844026 0.42156237556288956
115.0 196.28115687100006 0.11096650538240478 0.05134660985822888
116.0 0.0 0.0 0.0
117.0 200.34575191199997 0.3073414155030129 0.21906667049194192
118.0 38.255127128999995 0.6962393869192188 0.5314009572046063
119.0 738.5504866269997 0.18087145506271513 0.539217625780819
120.0 295.23921734999993 0.38814844758317335 0.09872475723538868
121.0 270.0341307340001 0.8091742138494328 0.5628519608410704
122.0 1438.426234622001 0.7247945655952067 0.814974375775439
123.0 0.0 0.0 0.0
124.0 207.015547037 0.5826598617798407 0.3589479405491731
125.0 1990.970485024 0.31152481643407903 0.33180122333686435
126.0 288.287142666 0.3621680339650494 0.19022927454250346
127.0 238.326563575 0.5609034157598911 0.3355169938525155
128.0 1432.9185943930008 0.5980294679475913 0.5894526577519088
129.0 69.411124203 0.8238962150380961 0.8512708937085852
130.0 286.75247156799986 0.7711130737399938 0.5994445004872719
131.0 420.5063350699998 0.7793353466968744 0.6304955085578956
132.0 828.7636400549999 0.4336669209188742 0.2977312846201587
133.0 303.66287645899996 0.42324659707086676 0.21780712251290227
134.0 1161.24720451 0.25870982343835447 0.5180412623225763
135.0 244.586436121 0.05178361806139218 0.07306277883508017
136.0 821.3477301629997 0.7012357536275506 0.5038070653882128
137.0 717.9946658829996 0.5389493947177545 0.1733850937373014
138.0 0.0 0.0 0.0
139.0 19.534789357999998 0.660373040729572 0.451936796268075
140.0 78.125368767 0.8770739172620224 0.574450059643383
141.0 9.832852539000001 0.6037111144630536 0.38208055206596747
142.0 0.0 0.0 0.0
143.0 0.0 0.0 0.0
144.0 0.0 0.0 0.0
145.0 687.1630615820002 0.7525013664867597 0.7884825180452653
146.0 0.0 0.0 0.0
147.0 177.71755529600003 0.9342941544272866 0.865855214600418
148.0 188.39744840699996 0.7490148837117172 0.15781493412447328
149.0 687.426690017 0.5795300066605673 0.7762930805124322
0.0 1558.9766589670005 0.22809223571198806 0.07242617886364217
1.0 720.3475894389999 0.5694022671078939 0.6423315943677587
2.0 146.00113015699998 0.43775146171256835 0.5729417783895302
3.0 1391.4918692719998 0.5163209310311443 0.3854543483811238
4.0 0.0 0.0 0.0
5.0 599.1081889029999 0.13369859455130578 0.6656098935556074
6.0 0.0 0.0 0.0
7.0 104.59161082099996 0.33373429572111213 0.5240424991718717
8.0 50.748071849 0.7142811321386814 0.5032225846675892
9.0 0.0 0.0 0.0
10.0 0.0 0.0 0.0
11.0 197.780676571 0.47609831594734126 0.7898209033450595
12.0 164.74170783200006 0.325706172614249 0.15411860202432687
13.0 123.005112746 0.808737633576941 0.6470463194596705
14.0 580.9445383979996 0.06877258964668818 0.47930566016102655
15.0 0.0 0.0 0.0
16.0 103.232690013 0.44725405706638294 0.1270721271742944
17.0 1344.256578488 0.5339379537657645 0.0797101286913458
18.0 81.52702231200001 0.8081834433610546 0.71600582737262
19.0 76.42519170100002 0.6895891768976278 0.46497959485371076
20.0 2269.9838653539996 0.33334963235460874 0.14396049323153445
21.0 79.99332189999997 0.1408239778613813 0.10876032975037384
22.0 2071.3583942150003 0.5867163283077687 0.5201717905269063
23.0 362.6258456610001 0.4671339020856498 0.2885989710204289
24.0 275.81105543900003 0.7240169475398159 0.43726854527713926
25.0 0.0 0.0 0.0
26.0 399.63277811999984 0.4474981200339575 0.1627014197655841
27.0 0.0 0.0 0.0
28.0 0.0 0.0 0.0
29.0 708.1824344900004 0.22761289362667206 0.5362887401619362
30.0 32.721400100000004 0.8790937410175207 0.7562606593002845
31.0 682.6886158909997 0.4985247059409714 0.475211809459718
32.0 162.558442968 0.5860574330089308 0.5320343996659054
33.0 257.85565906600004 0.38003556831974433 0.18521421692406134
34.0 1298.0577868479988 0.6173760210170683 0.3941951578416863
35.0 974.9150288419996 0.43626162921666345 0.5726726528401292
36.0 70.769962735 0.6159508723648736 0.4771691863019338
37.0 704.5262273270001 0.08821642180343911 0.0743409772862055
38.0 47.673371178 0.11186138455151676 0.044200269082996964
39.0 0.0 0.0 0.0
40.0 0.0 0.0 0.0
41.0 691.3091768409997 0.35907867661446013 0.22437889866237404
42.0 0.0 0.0 0.0
43.0 1195.3648201760009 0.27966069836969093 0.5591733722659551
44.0 899.9802050089997 0.6959669058857993 0.6082872638601143
45.0 453.042739621 0.7321004064951566 0.5422974876023338
46.0 1266.6971260500002 0.8109867141375442 0.8395739620390045
47.0 154.74090029100003 0.9296780799833684 0.8546872201193064
48.0 436.7046180539999 0.5778062078002614 0.38044540768106405
49.0 736.4944701649998 0.7745137384033577 0.5135695059527072
50.0 849.897278944 0.20683436044872017 0.28935028119126827
51.0 52.804488860999996 0.8288167861343351 0.6708736418948015
52.0 458.08800752799993 0.5284570684798808 0.633565497598745
53.0 1716.8122903279998 0.7851285696861858 0.7162910223899143
54.0 21.814020738 0.4503645888981061 0.20799189829063233
55.0 98.792604345 0.6214464610142962 0.3858423314217626
56.0 1684.9813960880008 0.4472446997568262 0.591894415310282
57.0 347.864115493 0.7147206359246382 0.5105594632660387
58.0 0.0 0.0 0.0
59.0 1511.8239298079995 0.6863378094400104 0.7036462650519927
60.0 471.02679759200004 0.5695326104250369 0.589731308158758
61.0 0.0 0.0 0.0
62.0 568.1340152559999 0.1015611398620079 0.45933653340958935
63.0 833.3521067770001 0.14340345509772723 0.10329586294523864
64.0 121.51656254099998 0.1604710420071177 0.30673051965374304
65.0 1885.949830698 0.3035123000892535 0.250208024826042
66.0 0.0 0.0 0.0
67.0 706.751848234 0.5393706867570998 0.32892453128702065
68.0 207.37831796200004 0.8116348751661645 0.6437076088387605
69.0 37.334151571 0.843825668111298 0.695694552187057
70.0 1151.6588107510001 0.4468349208900871 0.4206290757616172
71.0 469.37337614400013 0.6873465120351324 0.5517885902885391
72.0 0.0 0.0 0.0
73.0 0.0 0.0 0.0
74.0 683.5988295410001 0.32618636604838847 0.4875087032756796
75.0 413.73768608700004 0.6712321621612743 0.48133256677820957
76.0 2418.8572652799967 0.6156394779702703 0.37190835363984803
77.0 1744.5593618590008 0.32081900536368224 0.2240961083220198
78.0 31.792963279000002 0.7555164879048277 0.5827762898731512
79.0 199.33512197199997 0.907352461073448 0.8102309141841051
80.0 1393.8053929579992 0.7196736812985028 0.28724441666641665
81.0 337.86335692099993 0.9268943503476875 0.8471371578635046
82.0 1143.0238271020007 0.8405377897468963 0.7035456542819214
83.0 1004.070598568999 0.6407160581043635 0.11564624604953892
84.0 1021.983100349 0.25884044017196967 0.6633155515703472
85.0 19.221910381 0.8402038929979916 0.39460724332471064
86.0 0.0 0.0 0.0
87.0 129.53516083199997 0.4423541108447124 0.6892978691087941
88.0 0.0 0.0 0.0
89.0 305.230626206 0.8032710198958928 0.7075686357432658
90.0 0.0 0.0 0.0
91.0 1669.3946032879999 0.6213536383677194 0.2476579162558888
92.0 10.97472158 0.8805085127270286 0.7696085747212477
93.0 70.848440506 0.5080976502979251 0.4621678597184998
94.0 383.14914175500024 0.07532249848795418 0.3020941533975256
95.0 142.988897749 0.3340513365357251 0.3929486203903786
96.0 183.54718226399999 0.7675422637266727 0.6936450208648126
97.0 569.8847602279999 0.7985931289654314 0.6336738421847622
98.0 0.0 0.0 0.0
99.0 0.0 0.0 0.0
100.0 671.3012896680002 0.2499255502687338 0.046229301723948735
101.0 634.555926931 0.821331093721337 0.8095026447162259
102.0 23.248139377 0.6701223290728586 0.5197995921253317
103.0 0.0 0.0 0.0
104.0 1209.1413433789983 0.5339048268274426 0.3261772710253224
105.0 0.0 0.0 0.0
106.0 898.0430838500001 0.4405753758906749 0.4792190569959938
107.0 0.0 0.0 0.0
108.0 245.61224398099995 0.78704668102561 0.6106868859693607
109.0 236.41447676099997 0.5721642368505325 0.3598053967405345
110.0 144.48855389699997 0.7963085600396033 0.6293499296871652
111.0 53.420197120999994 0.5075992288132815 0.636583215992943
112.0 1116.6390224639997 0.19735410951023521 0.5329475944728207
113.0 1646.473304842 0.15716090431865812 0.5335742577496729
114.0 1331.8642056930014 0.6066237226794685 0.3281007830458896
115.0 778.4969699729998 0.27328289140743256 0.33092782863161907
116.0 1439.084961492001 0.6261623719645745 0.6260271814425863
117.0 0.0 0.0 0.0
118.0 1140.9053199710004 0.84648125786018 0.5800858516673247
119.0 2351.881263906 0.4542768726505548 0.27221407294019745
120.0 594.8625863539999 0.680038966932152 0.6017424535964188
121.0 679.3761409320001 0.8259306851460615 0.8608164836722728
122.0 202.13058283900006 0.34405124200611514 0.12181518969514324
123.0 0.0 0.0 0.0
124.0 1486.7747732430007 0.3114214840728872 0.3374829127166325
125.0 1632.051819946998 0.3993223613749552 0.5741484785652399
126.0 0.0 0.0 0.0
127.0 230.34607231200005 0.84755316920005 0.7183026543908806
128.0 69.587044724 0.8009023420207344 0.6182756547326304
129.0 1901.2064304119997 0.7479397205325585 0.5695157589961833
130.0 386.789665938 0.7931669096016779 0.6454609231050726
131.0 0.0 0.0 0.0
132.0 0.0 0.0 0.0
133.0 673.0296278329998 0.5730167939789176 0.6058941727458386
134.0 0.0 0.0 0.0
135.0 353.70272574500007 0.6973435784521154 0.5224288973191815
136.0 1274.5989584829995 0.34907987570909793 0.2953376812325512
137.0 211.82659606000004 0.7366722888715114 0.5791724298989669
138.0 40.842752024999996 0.7373422192318474 0.5226755142784041
139.0 1062.0548065249993 0.7996274969083231 0.627944610245695
140.0 0.0 0.0 0.0
141.0 208.749331303 0.4536212003466461 0.4019462422838258
142.0 734.2275120490001 0.5707091180084072 0.029597902124628355
143.0 25.553829768999996 0.5879107056796632 0.41758823153880176
144.0 825.7531837420001 0.4776292662340139 0.5159860356606156
145.0 179.43040110300007 0.7992681035011557 0.627953785767209
146.0 1540.7399795450008 0.12341620642895874 0.37937982487377625
147.0 1160.7498302870006 0.40762303460114313 0.4559798235901184
148.0 666.6828159100002 0.5633936645311193 0.34226533306969464
149.0 1251.1700219499992 0.23274089017284313 0.34832063568364224
251.0 73.11176431599999 0.7565525439421878 0.6342258870575705
252.0 2587.822044729002 0.10636701731558947 0.5700432633911299
253.0 890.2056153870006 0.6403500138015359 0.4838893811549157
254.0 287.01418294599995 0.3869473426720879 0.5275009570603261
255.0 0.0 0.0 0.0
256.0 19.967116378 0.49544301224503484 0.2062630194111901
257.0 0.0 0.0 0.0
258.0 1424.8028341370002 0.6464342612771045 0.5449318355114736
259.0 391.56504134 0.8098725409528857 0.6603884214583494
260.0 132.47960895399996 0.90252416305972 0.8119504425605664
261.0 0.0 0.0 0.0
262.0 51.292285275999994 0.795799237467541 0.6339593828478163
263.0 913.4884238809999 0.3159442367857527 0.2899041163916898
264.0 817.7386827900003 0.5684224908073274 0.3374185535940448
265.0 488.89851870200005 0.3986150292004848 0.24246557730169838
266.0 52.94845586899999 0.8646787395490193 0.7403751705743795
267.0 84.27308816 0.7930982775363623 0.5289883337959542
268.0 953.7083585470004 0.5006546522057014 0.4484426730256748
269.0 264.69816325700003 0.40866820612349497 0.4637669482362657
270.0 0.0 0.0 0.0
271.0 0.0 0.0 0.0
272.0 345.484654067 0.8599950779278855 0.7697757450605576
273.0 0.0 0.0 0.0
274.0 413.0965873730001 0.7527425744318997 0.6454126761988914
275.0 0.0 0.0 0.0
276.0 623.0854789879999 0.7259297740952506 0.6565158612138838
277.0 1264.4392210130002 0.7048876876303962 0.53471022131511
278.0 874.4604126280001 0.15689091664680302 0.2528307717888591
279.0 29.744694537 0.6101807566924176 0.46705767900312367
280.0 0.0 0.0 0.0
281.0 796.4986771379997 0.6617759408193196 0.45688760689721863
282.0 10.09275619 0.921854384197962 0.8343941289869845
283.0 0.0 0.0 0.0
284.0 125.17324733100001 0.903095542558606 0.8101705856889876
285.0 1163.1536086449992 0.4308184158066433 0.26503347372519376
286.0 43.220257596 0.402854928068443 0.4274991966538725
287.0 36.50723031999999 0.565031075336391 0.3552505020117112
288.0 740.1155228530002 0.7045761919638227 0.5840643968796942
289.0 0.0 0.0 0.0
290.0 0.0 0.0 0.0
291.0 928.9892693789999 0.6788259848957496 0.5141133594287665
292.0 411.7278845130001 0.8588559185036192 0.7274674581334241
293.0 102.58274520600001 0.783778686193042 0.5952095612049325
294.0 0.0 0.0 0.0
295.0 0.0 0.0 0.0
296.0 239.88750313100005 0.773753259154357 0.5967905544489284
297.0 631.3702567830002 0.4814261233704274 0.4593408764341091
298.0 446.0484410219999 0.7469597804208623 0.5919956859028315
299.0 45.19632244 0.38762722115802434 0.3523466352818958
300.0 365.11277267099996 0.1411803689030767 0.21364994717829228
301.0 1484.4257710150002 0.4916670193168717 0.6832572547176274
302.0 0.0 0.0 0.0
303.0 451.88829382200004 0.8435064751073655 0.766361838685025
304.0 775.1238825240005 0.4909064438146744 0.4797053161904226
305.0 26.799882201 0.8713413493762783 0.7641167169801426
306.0 752.5559944750001 0.7329360190866048 0.473578238293286
307.0 62.058998422000016 0.7039017902391317 0.5226519062871317
308.0 12.83016774 0.3254766472722825 0.22102139482326114
309.0 0.0 0.0 0.0
310.0 0.0 0.0 0.0
311.0 398.631390063 0.3861997019089912 0.5172645655129274
312.0 68.42057992599999 0.6332771446888308 0.5826496286501079
313.0 1499.415270465 0.5127510779793285 0.7986348874700404
314.0 605.739174528 0.23715571339272 0.12839006341847367
315.0 1516.3610125469995 0.831578311768488 0.6695990505706603
316.0 48.06069228099999 0.5628629587132802 0.2993424640948902
317.0 177.39526256 0.843193538502538 0.7181803761573516
318.0 471.7045281609999 0.7465650629638725 0.5916851355545671
319.0 1764.7953319550008 0.471923906401962 0.1857040217057893
320.0 1094.1435404879994 0.45376221923128107 0.6514897397422983
321.0 167.70103101300003 0.643268843156929 0.7479456103361812
322.0 0.0 0.0 0.0
323.0 0.0 0.0 0.0
324.0 0.0 0.0 0.0
325.0 1795.097050093999 0.4538815138130465 0.6798106914625092
326.0 70.02034152700001 0.9699826611900313 0.9347001196149243
327.0 14.340634277 0.7895108700560957 0.6396775687028475
328.0 350.226590758 0.6228405296495777 0.6544122916818654
329.0 60.940972640000005 0.7975075418721991 0.6562415248171719
330.0 988.1119057469999 0.417702141925139 0.32259928073940924
331.0 1306.132580687 0.14144639294538638 0.3788445505970333
332.0 673.5752339659998 0.5186848820869596 0.28703934682395205
333.0 616.8572407330001 0.5966167455046809 0.37686702752804446
334.0 271.19050753199997 0.7124911549350457 0.5173323151217645
335.0 68.59859980499999 0.6829729272484597 0.43023000328135824
336.0 1080.4934849129995 0.19872283462089452 0.7408502444078001
337.0 1042.9267361860004 0.050226770756980864 0.46524173116955914
338.0 139.062879303 0.7491542620299025 0.5769525678148741
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 1604.4222765200009 0.15890232648743405 0.30814215965959735
342.0 1247.9666531550004 0.1516276628090763 0.6601911124817718
343.0 0.0 0.0 0.0
344.0 88.18274756100001 0.6832235296279825 0.48499019765681545
345.0 0.0 0.0 0.0
346.0 173.92230038999995 0.616078872972277 0.347001326121668
347.0 36.585374686 0.7450123195021615 0.5793747293953616
348.0 15.006852619 0.7958714846666505 0.6395911395439963
349.0 40.877406046000004 0.32008268273917123 0.12659930234540395
251.0 104.87309243199999 0.8204478694844496 0.6684213208534111
252.0 197.71511508199998 0.7682409019215084 0.6146709241053362
253.0 1244.8981269750002 0.08316963698948233 0.1855830968355588
254.0 0.0 0.0 0.0
255.0 0.0 0.0 0.0
256.0 36.610557118 0.5106140168214914 0.2624866071552658
257.0 369.4870159330002 0.4520238732020056 0.5344270873764125
258.0 1050.280100465 0.7420628727933503 0.17683171836652087
259.0 0.0 0.0 0.0
260.0 367.0520890770001 0.13668220654585 0.6344004264348435
261.0 0.0 0.0 0.0
262.0 224.55423077900008 0.3457213810899932 0.5408831263231183
263.0 1440.081456111999 0.12648545078865311 0.28453425653846104
264.0 1474.052675830998 0.4164524009379777 0.3862327413498156
265.0 61.260580278000006 0.4251416671090855 0.25230538165808414
266.0 235.33501310199998 0.7727248931211995 0.5895418453729979
267.0 670.2320037080004 0.49068374620978067 0.3292881292224248
268.0 1993.1560119869994 0.6755945352301559 0.5969456254132527
269.0 1414.518142645 0.3316920166552594 0.2505330218282282
270.0 0.0 0.0 0.0
271.0 380.1331654319998 0.47045459996650085 0.19184648627269096
272.0 274.46887646399995 0.7255889054629397 0.5521236867921945
273.0 258.488411197 0.675771226288475 0.5832926627477407
274.0 587.297969289 0.5475010579512632 0.5713165525405085
275.0 517.7910940839998 0.47583084534993036 0.4427911613620236
276.0 649.0238126610002 0.6732621182707111 0.3431297835201064
277.0 333.2829642310001 0.8499669934720823 0.7079813104258251
278.0 26.400321552999998 0.43638084256211934 0.24489549557269494
279.0 0.0 0.0 0.0
280.0 0.0 0.7051135297165463 0.5018776905308859
281.0 578.4532236499998 0.5429728098990453 0.4666507863085778
282.0 336.84224825900014 0.8791640674773936 0.682354764482835
283.0 789.9228433750004 0.5176839710848491 0.6992322043746878
284.0 0.0 0.0 0.0
285.0 0.0 0.0 0.0
286.0 0.0 0.0 0.0
287.0 650.1804895990003 0.6312694836176771 0.37292952464575496
288.0 135.44327480899997 0.5983216452664105 0.42156231328712696
289.0 446.8239596460001 0.40464776784728584 0.5030939239486779
290.0 9.30635758 0.6388242354535718 0.42230612873588685
291.0 1254.235775575001 0.6364794826500533 0.15566269016942347
292.0 1755.5435548160006 0.20357066664803833 0.6481369537197716
293.0 64.5006689 0.8394121295424896 0.6933762970414962
294.0 767.8813945910001 0.8399921500766588 0.794855324439396
295.0 0.0 0.0 0.0
296.0 1201.6483395989992 0.05012014648915855 0.35560493689630274
297.0 26.035105019 0.4931510182520492 0.27025623324505904
298.0 404.4062766320001 0.8145685802827999 0.036547566536541023
299.0 0.0 0.0 0.0
300.0 377.27830959500005 0.7470263255776523 0.14535160051796084
301.0 1572.0563687540005 0.49825568934647757 0.3984428368099938
302.0 418.8878502829999 0.3889298880101832 0.44436497791865415
303.0 0.0 0.0 0.0
304.0 99.22037536 0.8180619793013771 0.752417407770312
305.0 1563.0407061559995 0.48746372353852774 0.5822543742915106
306.0 35.782012563 0.6472389900699461 0.4659235924971568
307.0 638.92604908 0.8786049108283412 0.5547312369651618
308.0 78.327914797 0.6125007902136705 0.44505451975798616
309.0 0.0 0.0 0.0
310.0 533.6692242570001 0.6006149083714003 0.29719896160496667
311.0 0.0 0.0 0.0
312.0 189.05549485 0.6015252623574859 0.31555173567583084
313.0 0.0 0.0 0.0
314.0 326.07055154799997 0.758525107773762 0.853287135059204
315.0 13.475318308999999 0.09043982299267829 0.03811486315242516
316.0 232.98683720399993 0.42829434109170117 0.23428190693075532
317.0 398.56562573599996 0.833180114346537 0.6814996459063485
318.0 0.0 0.0 0.0
319.0 406.93588785899993 0.5604159972415886 0.6810738111472071
320.0 158.88048406500002 0.8231156802098234 0.6728729512277262
321.0 1424.5012737079992 0.4132659109462431 0.10067851804970801
322.0 760.4708520810001 0.6625787707133488 0.36792408092932527
323.0 97.94786697800001 0.5070173284549068 0.3527044876939737
324.0 0.0 0.0 0.0
325.0 1023.8221900200001 0.497019090714715 0.3100077672561595
326.0 0.0 0.0 0.0
327.0 1015.7098464150013 0.6411970501980588 0.49735901071966193
328.0 293.4730975659999 0.6933864064704601 0.6280959589088634
329.0 304.217281934 0.7087928223557423 0.5013706063517596
330.0 782.8304728610001 0.6555926130544498 0.6406892411050665
331.0 838.8894552609999 0.8169484834206783 0.474018207157495
332.0 280.8150529060001 0.8161200328288518 0.760135654648328
333.0 811.7915827010006 0.7292967929397184 0.5581359833988757
334.0 1052.643958391 0.6234913502185737 0.3157571969985566
335.0 52.200453417999995 0.9268355617938255 0.8440353211453906
336.0 221.379706118 0.7051778973126303 0.6163461071150935
337.0 112.35623022200002 0.41878888375657747 0.34933811825431815
338.0 156.320036236 0.23111561337284686 0.06303328539471989
339.0 435.34551967599987 0.5093389528442642 0.2692027206312013
340.0 0.0 0.0 0.0
341.0 1439.8095063219992 0.4494035543335709 0.5111726548418132
342.0 18.576683397999997 0.7311610185767728 0.5619586305903502
343.0 40.009532447000005 0.7587604938600451 0.34474982687545336
344.0 0.0 0.0 0.0
345.0 646.3992667279997 0.48141477264618365 0.2144561029688716
346.0 134.42903122700002 0.6417706193832351 0.5927655478949463
347.0 418.92217992300004 0.5696781874846235 0.4585330307761648
348.0 0.0 0.0 0.0
349.0 108.64647033600002 0.7733401003691597 0.6816675163876058
251.0 1282.5800730980006 0.8543041643593191 0.7689747695686797
252.0 0.0 0.0 0.0
253.0 0.0 0.0 0.0
254.0 275.903561391 0.5546315234383437 0.38071931399456815
255.0 540.49386114 0.7712157611863835 0.346785641515551
256.0 176.210769294 0.1656176745598569 0.11398432972527771
257.0 0.0 0.0 0.0
258.0 0.0 0.0 0.0
259.0 1110.0659115660008 0.5682649911266872 0.4812038184345166
260.0 1909.8743867180003 0.46839839870058425 0.5186164909686399
261.0 552.8332920770002 0.9060404404117136 0.81278802824128
262.0 0.0 0.0 0.0
263.0 1256.0784054209998 0.4256978403468034 0.3761575324316786
264.0 0.0 0.0 0.0
265.0 44.752558601 0.1658368747977916 0.1225421512414724
266.0 0.0 0.0 0.0
267.0 966.0006439179992 0.5835294425963002 0.4420846497409232
268.0 30.213054922 0.7841074071380819 0.6339426262674844
269.0 188.779824117 0.6507387908200541 0.43426239686099516
270.0 41.611939162 0.7630653337541733 0.5739945121007204
271.0 1030.54488734 0.6964127749354267 0.23117141254685145
272.0 666.7069163000004 0.837627877429342 0.5990305549289
273.0 587.4694856679997 0.29117765612512186 0.1973439450205531
274.0 984.5534006989999 0.1636132743858408 0.30765128803751757
275.0 87.10581897400002 0.25414987978382664 0.46552133723283534
276.0 0.0 0.0 0.0
277.0 501.9850482600001 0.440098045713804 0.5832715918035192
278.0 128.582958469 0.6036276777167011 0.4320030282527586
279.0 0.0 0.0 0.0
280.0 23.528653946000002 0.7239485004396158 0.55063934689324
281.0 0.0 0.0 0.0
282.0 0.0 0.0 0.0
283.0 283.65804333500006 0.29780212156243474 0.2156540240294016
284.0 78.64797958500002 0.5208753972654712 0.3299329537811181
285.0 170.54248447399996 0.7221225125304279 0.6575709180815315
286.0 80.894801332 0.6987393630265999 0.7325268916476533
287.0 762.5692574830003 0.5471677023192436 0.6883329917490668
288.0 93.57419395900001 0.8002206053281751 0.6252891300100514
289.0 780.4159237969994 0.32114054593986135 0.532735980692542
290.0 203.41735715800002 0.8205493549670609 0.6606909985891016
291.0 159.15167336500002 0.8052773927403557 0.5517357856839741
292.0 299.21556632000005 0.6050153827557154 0.6008713431391147
293.0 1089.6571861880002 0.6522778210368025 0.4661211690384885
294.0 81.16663071900001 0.747346530203308 0.5381964489930013
295.0 0.0 0.0 0.0
296.0 0.0 0.0 0.0
297.0 1252.6859108239998 0.5652880504712718 0.6414821287561856
298.0 599.946276539 0.867610949710155 0.7380647618362653
299.0 0.0 0.0 0.0
300.0 0.0 0.0 0.0
301.0 577.8380644450001 0.35855181983556783 0.23540041672742587
302.0 871.1458163759996 0.6890230424320463 0.2825737024078127
303.0 4.271894795 0.7980455673217591 0.6182365270429241
304.0 0.0 0.0 0.0
305.0 0.0 0.0 0.0
306.0 572.2604371249998 0.5708787768657312 0.3453191927894593
307.0 270.306152912 0.8694691261978198 0.7402395597083857
308.0 35.040977845 0.8350749341211186 0.690239715055034
309.0 998.9733801520002 0.8130152716733826 0.7451368557904936
310.0 367.0554993240001 0.41629410868045297 0.2911573635738713
311.0 621.167312827 0.8258073642644929 0.7018757839261787
312.0 224.50805169900002 0.5987821382427239 0.555397695800876
313.0 296.16928578399995 0.6099546237776156 0.5903712138510974
314.0 1103.057119989 0.7821238806492409 0.48693515366609175
315.0 208.12855370199995 0.16506122204654583 0.5378579156401686
316.0 122.74059583399998 0.5451368474316479 0.2754821597278738
317.0 41.030618239 0.6531554232578624 0.4030889924246677
318.0 15.711526993 0.8733872883300259 0.7502427476286808
319.0 137.78221572 0.8563544636560987 0.7303338142457311
320.0 0.0 0.0 0.0
321.0 1846.1882729440001 0.4923985642026132 0.6610600825767435
322.0 346.4850238420003 0.8594635782722359 0.7237967587847939
323.0 0.0 0.0 0.0
324.0 978.8444662350001 0.49304343409834694 0.32433514071569924
325.0 192.879304063 0.7578617830363681 0.5712116512209043
326.0 760.6307525729999 0.2608097646783798 0.48031961006235524
327.0 909.073661325 0.8601550294275683 0.8097478497373788
328.0 195.04900233900003 0.282880969563247 0.1944526824969257
329.0 868.760580484 0.6619893583756188 0.07132960018882152
330.0 639.4116380120003 0.4798915759364561 0.18599244828782077
331.0 1558.2131935679995 0.6400031554235134 0.7926426068644927
332.0 110.23186479199998 0.9073128507100889 0.809823137975442
333.0 1221.6801070849997 0.4832654355458291 0.33370322905435884
334.0 0.0 0.0 0.0
335.0 35.910357403999996 0.49824181693990727 0.31293969731806587
336.0 112.28415086299997 0.5749521455817171 0.3664838064801715
337.0 471.3957404800001 0.8188034543277787 0.6999053390348312
338.0 342.1457144390001 0.5075158373215451 0.2664912205565831
339.0 1781.8109996849994 0.2103324550977309 0.14538267610163125
340.0 72.45479503899999 0.5671714737630649 0.3322637267613147
341.0 863.5789325870004 0.05037535241622929 0.276516560962935
342.0 575.6074517199997 0.5629037470257553 0.16608804855197415
343.0 495.6047459910001 0.15817087869349192 0.40483307103496813
344.0 251.351865271 0.7823430596870925 0.617166899036438
345.0 762.3019389550001 0.8133173763538084 0.49421506230007595
346.0 448.514252406 0.8693663399039526 0.82253447122022
347.0 1083.6580005039993 0.6955972727731909 0.32838755696763633
348.0 137.11257545399997 0.3311692266308095 0.14088827303774912
349.0 15.790742734 0.5720779587049571 0.36940022474812856
251.0 0.0 0.0 0.0
252.0 0.0 0.0 0.0
253.0 0.0 0.0 0.0
254.0 279.49093142299995 0.5204426575924267 0.23207969106396456
255.0 1191.1890542450003 0.37805949995548865 0.4644044576457137
256.0 0.0 0.8833272435540319 0.7679588711944811
257.0 860.3176912649997 0.8388796041739299 0.3697657334647382
258.0 0.0 0.0 0.0
259.0 0.0 0.0 0.0
260.0 431.76266999200016 0.8332784283235035 0.6893900696709564
261.0 347.9440330550001 0.8645072893777647 0.73823394906967
262.0 279.631858868 0.5391665461327854 0.4799513977666047
263.0 71.85564621799999 0.1309844251346725 0.10725039809190934
264.0 0.0 0.0 0.0
265.0 61.198694982 0.38637702160850396 0.1436555477420691
266.0 1833.2130744000008 0.023793438546052294 0.23136388631845403
267.0 0.0 0.0 0.0
268.0 731.9711238729994 0.6758884645938755 0.5132936943869507
269.0 0.0 0.0 0.0
270.0 336.66250458999997 0.689395765887227 0.5517366043051285
271.0 417.85263466 0.6447980578384409 0.7739057241177603
272.0 3.8457301509999997 0.7899592973101938 0.6162284438434124
273.0 445.81626256799996 0.920834650999938 0.7128011451729539
274.0 275.18487042099997 0.9399942072872994 0.90254454656051
275.0 49.53004996499999 0.5686056188296486 0.3701507221948796
276.0 9.807219840999998 0.9129646484203587 0.8209753771785716
277.0 409.44560846699994 0.7110985385773179 0.6587657429547514
278.0 64.616922088 0.4936156898050677 0.5679124652500782
279.0 337.02346595300014 0.5694943669400973 0.5039153863438154
280.0 468.87401197099956 0.44476348200346366 0.450362134894964
281.0 251.72079296199996 0.48397551122376636 0.2625781442668538
282.0 438.85307499499993 0.5709389554031331 0.5228497795637428
283.0 43.588584103 0.9123481798894 0.8151237678361647
284.0 326.3202788799999 0.7498464002466595 0.49499491908566057
285.0 188.70449652899998 0.7167417546164799 0.5006972728616359
286.0 40.775903877 0.8586385828946602 0.7314763465310519
287.0 778.2817304479998 0.892757993791382 0.7989895235068666
288.0 612.1273147950004 0.317093074251425 0.19341238558004334
289.0 19.153648925 0.20446548770985218 0.09524537912085031
290.0 0.0 0.0 0.0
291.0 1135.923318764001 0.6552331062770572 0.42704663604058735
292.0 298.48770606700003 0.7674932704578848 0.7450699465489896
293.0 1457.171363701 0.38423765672823434 0.6568323755405452
294.0 1467.1782229980008 0.3068286910967944 0.5825967291621329
295.0 680.1468819779998 0.2826637309510664 0.4368888007170306
296.0 467.23530145599983 0.7065561790931546 0.6113687013966957
297.0 1621.669120583999 0.6153883806919747 0.6848946444417146
298.0 0.0 0.0 0.0
299.0 1251.2590261940002 0.607947762747623 0.4820806427368595
300.0 97.43190779500001 0.6329214808729748 0.43472378743245493
301.0 35.415022476000004 0.7260280435333792 0.5112505222517335
302.0 6.270999038 0.5332544841752112 0.35509111319493836
303.0 245.788659732 0.1724665850442467 0.044457000773841876
304.0 10.244146857 0.9024257807900853 0.7920115772323386
305.0 125.72112625000001 0.5954293708973052 0.4020808878208133
306.0 6.947200339 0.3544084741466761 0.1626040651165357
307.0 454.64751847099996 0.7496473533732618 0.5800239149921508
308.0 231.75634112100005 0.7162220275119507 0.6604546846039643
309.0 129.72364810500002 0.9135180732437788 0.8198559475801857
310.0 48.013962961 0.23962167979443255 0.14797973573169165
311.0 2066.924658142999 0.5983608030277162 0.5868677661833727
312.0 1207.0534152370014 0.12634444626858965 0.5615489710709834
313.0 358.244365878 0.3892709463341357 0.19580303390812415
314.0 445.9663130599999 0.5240385523349945 0.5859360219096723
315.0 0.0 0.0 0.0
316.0 435.7340517600002 0.4789727479997736 0.7895923977977101
317.0 188.12096591400007 0.8444273334351213 0.7003503271802539
318.0 0.0 0.0 0.0
319.0 704.244209414 0.30266173538361607 0.14037967818167055
320.0 0.0 0.784062758157284 0.6044222725024684
321.0 1296.7860773130003 0.3682043836091687 0.05887870806975858
322.0 1301.6559843450016 0.09848909701505229 0.11909515260689436
323.0 13.545326347000003 0.8782208453812996 0.7545818715523694
324.0 199.27334144699995 0.6884633814918669 0.4988290787578711
325.0 1472.4075907050005 0.5418057863008766 0.6137386538031966
326.0 524.2599594040001 0.13039909128545704 0.18529892556916033
327.0 1227.1575685149996 0.4742606418032107 0.3249516642837575
328.0 1338.8548559020007 0.22976825393735056 0.2187239277601444
329.0 205.66893843800003 0.10319280947717692 0.11485296321746309
330.0 438.6526738640002 0.6160883788837725 0.6358777815223823
331.0 193.186661109 0.7470880267171108 0.5777450447265461
332.0 911.2616806609999 0.15187172623185669 0.30683623814252403
333.0 320.53146025399997 0.8097986212952936 0.4075479064148199
334.0 110.89833649199998 0.6493014419858071 0.5296117793736332
335.0 693.496204408 0.6431696057978088 0.5291682915604375
336.0 1018.6938660199999 0.3487548265825503 0.5601934720531399
337.0 25.470410926 0.8594293990846354 0.7304598238885046
338.0 0.0 0.0 0.0
339.0 1206.9892581049996 0.10974870655528024 0.4175804601715462
340.0 227.44066898899993 0.24397623063899967 0.5273747165334501
341.0 693.6357463169999 0.8501927128063823 0.5372326178173342
342.0 0.0 0.0 0.0
343.0 727.0173346429998 0.5760529717267562 0.4296380411145167
344.0 362.54420828800005 0.7989372779222066 0.6293553024732778
345.0 265.6173680730001 0.5055149419663655 0.609890280493075
346.0 2707.184750724 0.20917786869501756 0.3837086672414517
347.0 1085.3048780439995 0.6889469087633252 0.5001988581655846
348.0 1084.2202601379997 0.23337698072657664 0.500032838494974
349.0 687.9684976080001 0.5120869023549314 0.4413953113992083
251.0 701.2760623160001 0.5330637484606714 0.13785884396252648
252.0 256.11812505699993 0.388667495906885 0.6052935771342425
253.0 54.13712450900001 0.6434323584282292 0.40066263396890595
254.0 34.249386030000004 0.7496759997568014 0.5693107847003103
255.0 1350.3751432759996 0.5597365424809431 0.2235896308187461
256.0 320.64781363299977 0.663037951576518 0.6953317027585402
257.0 289.80227106999996 0.6395820725110595 0.47696232358248836
258.0 177.20531576000005 0.706768485714363 0.6099669008533946
259.0 275.6003650299999 0.16220640983755555 0.09730418239190765
260.0 641.2663891939998 0.7774231358999714 0.5983600771216405
261.0 532.1853368139999 0.6178894277728635 0.33369907350663175
262.0 382.5592408849998 0.6971894594872559 0.6583415614471347
263.0 295.380504456 0.626207614563525 0.6619490475283065
264.0 1549.6773058569997 0.4570565523908842 0.5460374852355164
265.0 465.582857506 0.558284956174381 0.6317426991751354
266.0 0.0 0.0 0.0
267.0 750.6595376219998 0.4631494381116312 0.7581693722059614
268.0 80.79484548999999 0.27848350542352396 0.16948152146647344
269.0 0.0 0.0 0.0
270.0 0.0 0.0 0.0
271.0 644.3710467869998 0.8716545263047663 0.7067793003435251
272.0 1029.7976810709997 0.45399434799370425 0.43597802055055435
273.0 295.2581965969999 0.3219433388284169 0.057188274838605176
274.0 969.382564631 0.634788208616614 0.6191698591695918
275.0 0.0 0.0 0.0
276.0 643.8093975960003 0.8818695987720618 0.8180519110673965
277.0 784.4852229500001 0.7042770032395476 0.17092675860109016
278.0 0.0 0.0 0.0
279.0 2068.2566610410017 0.8020309540655758 0.38999293182616845
280.0 105.42984681999998 0.7543262496079454 0.6387050201975627
281.0 1829.529157422999 0.1403203078559709 0.42086069697999356
282.0 73.831542089 0.7934190418348043 0.7912175762568231
283.0 303.540701259 0.8447254534117926 0.6996671118758129
284.0 208.69070967099998 0.5436048347375065 0.5685530117722571
285.0 0.0 0.0 0.0
286.0 323.907779201 0.5345666747717631 0.5507578201320773
287.0 342.366657336 0.9118525300321281 0.8537219985311061
288.0 741.0316451489999 0.7347242188862142 0.7862115073730866
289.0 67.603922773 0.7689335186710352 0.5894489838392298
290.0 128.30108548200002 0.8538240070318647 0.7117591071487921
291.0 26.483335519999997 0.8584878593981499 0.7460690539835371
292.0 0.0 0.0 0.0
293.0 1646.3356517239981 0.7990815636595638 0.6654541958244888
294.0 453.4919112700001 0.48493089950919177 0.33946052887681244
295.0 627.1702818459993 0.3329476324379632 0.1430602430359925
296.0 675.1630263749997 0.44602076342769953 0.5933647287907886
297.0 283.761430327 0.6301886080575155 0.5512744624326837
298.0 0.0 0.0 0.0
299.0 407.79753578400005 0.5893561009080135 0.6784395835025405
300.0 2407.4320761649997 0.4356181184836585 0.19388441762874079
301.0 1050.7495623739994 0.6858653252229996 0.690456922825025
302.0 513.4401033410002 0.715527965792102 0.6523443511318157
303.0 0.0 0.0 0.0
304.0 217.98516620499998 0.7543795214140726 0.5584456011661842
305.0 1262.4941806750007 0.7455329601045723 0.5727079205404142
306.0 74.12695246899999 0.3855216622193984 0.2237509005663958
307.0 0.0 0.0 0.0
308.0 1264.4622902879996 0.13895845893118644 0.4737612813378664
309.0 0.0 0.0 0.0
310.0 17.791144934000002 0.2915282728525274 0.35155115731699366
311.0 240.66108662399998 0.6481567660888485 0.5871184860189345
312.0 0.0 0.0 0.0
313.0 0.0 0.0 0.0
314.0 643.4084878040002 0.6914229698330716 0.41891089192039066
315.0 410.82720429399996 0.7358969950716107 0.029582064476196556
316.0 1526.5190562229986 0.5130883193775301 0.19157169488666526
317.0 1352.2501120320005 0.5367703557204835 0.554830183127762
318.0 0.0 0.0 0.0
319.0 3.62575579 0.9797728182748684 0.9555015244467268
320.0 66.38709131800002 0.8768359253433712 0.7629899942962667
321.0 0.0 0.0 0.0
322.0 80.90349140500001 0.28139311807520406 0.19775957897689425
323.0 1828.4948521600008 0.26871079557749905 0.3583628055413487
324.0 0.0 0.0 0.0
325.0 400.961997163 0.6500800193002539 0.5563607190023088
326.0 1238.256800431999 0.7958881355197421 0.6423812904232862
327.0 0.0 0.9468158777961406 0.8870928518101902
328.0 171.12371297099997 0.9233299287058165 0.8621437840917037
329.0 1485.997079125999 0.2255009139214428 0.38632689723223257
330.0 1574.3030806179995 0.7171055013200938 0.7096989686687915
331.0 130.634260585 0.8426723605793568 0.699727565819137
332.0 1094.4122180739994 0.5675601656241142 0.33230146003921185
333.0 1633.690539188 0.4889352231647409 0.3131091484035388
334.0 0.0 0.0 0.0
335.0 474.266432404 0.6349686504333096 0.2555658921858097
336.0 120.01309123699998 0.8937666708573919 0.7935678681292855
337.0 639.6692222820001 0.5367138786678887 0.3477088920124793
338.0 78.568079848 0.7973664849458333 0.6326892979659948
339.0 405.59459363400015 0.7157164147517641 0.5331561272802222
340.0 0.0 0.0 0.0
341.0 84.80455153 0.7421581240194104 0.5666494366826443
342.0 469.2278259769998 0.5123660511432181 0.3079607086899361
343.0 0.0 0.0 0.0
344.0 258.076735182 0.7946563366247105 0.45427123702957567
345.0 0.0 0.0 0.0
346.0 272.258675105 0.33999441494100796 0.2542784136134877
347.0 906.70884825 0.2609884841888956 0.5917354013380478
348.0 0.0 0.0 0.0
349.0 41.785885154 0.8984112723499342 0.792073848048274
251.0 0.0 0.0 0.0
252.0 97.997140861 0.9358149750252726 0.8619931840276516
253.0 109.13057116500003 0.8569958476441248 0.0755043708013688
254.0 180.42822294899997 0.39339516749616416 0.3156709430314737
255.0 0.0 0.0 0.0
256.0 0.0 0.0 0.0
257.0 36.606598993 0.7723022037496836 0.6047038869723318
258.0 0.0 0.0 0.0
259.0 1219.4192038869996 0.6948152903316683 0.6266447591696952
260.0 491.42879122899996 0.5997424138113061 0.34523722757414865
261.0 876.5863296219995 0.14821679998534024 0.508708834243954
262.0 149.287121104 0.7944674134801833 0.6683946961013395
263.0 657.6967199049998 0.6444855942620107 0.6598740980829175
264.0 386.351672908 0.4468973559559854 0.4670350073915181
265.0 0.0 0.0 0.0
266.0 317.61480727899993 0.3705958793187963 0.1250814622554637
267.0 262.51264398200004 0.27801911038845245 0.24768027938386136
268.0 1295.5354191079991 0.34836912698917105 0.6123362351273028
269.0 0.0 0.0 0.0
270.0 246.23185220599996 0.12678469534743483 0.2468114198519723
271.0 0.0 0.0 0.0
272.0 0.0 0.0 0.0
273.0 837.4319461449996 0.178064690966614 0.21840543385263023
274.0 0.0 0.0 0.0
275.0 423.1052213079999 0.7095627470477729 0.6037297392779155
276.0 877.1202240539992 0.5215816524941539 0.353367767030135
277.0 1473.1811552399995 0.21712143658385608 0.37830170012844505
278.0 0.0 0.0 0.0
279.0 288.212273284 0.3775179608515067 0.658959970609155
280.0 241.09921146800008 0.6990556827957494 0.5005856455984355
281.0 2145.8312593969986 0.34112536382441666 0.1326747182181019
282.0 1953.599419916001 0.3045861690913133 0.1944468967533778
283.0 301.7868857959999 0.6987858728155629 0.6039936973921839
284.0 0.0 0.0 0.0
285.0 1471.9757515229999 0.3367217733610822 0.46760828797995446
286.0 1682.1637319979993 0.658745715061246 0.3154594627494407
287.0 394.628055521 0.4679121880519422 0.6418789669519752
288.0 75.248912979 0.6474733406750844 0.424725495503097
289.0 237.12753868300018 0.11415761820836874 0.4321625182019558
290.0 377.9561246569999 0.8456216959850137 0.7172629762927025
291.0 228.493383208 0.8768812303186231 0.7519811104339774
292.0 0.0 0.0 0.0
293.0 0.0 0.0 0.0
294.0 0.0 0.0 0.0
295.0 80.54764963899999 0.7663124765925777 0.5935238578447971
296.0 305.7671744930001 0.32158407115480864 0.1624909661326427
297.0 0.0 0.0 0.0
298.0 277.20480401899994 0.6036101261463088 0.6512479302041918
299.0 314.1835600489998 0.6945008898297558 0.4784061245916359
300.0 724.4334476330001 0.4058341092615405 0.5721710421396106
301.0 222.72138501299992 0.7633534951538947 0.5508605250045772
302.0 935.2491729800004 0.2439736922882287 0.43652920656448385
303.0 0.0 0.0 0.0
304.0 525.1772292059998 0.9485770997020059 0.8916948079964299
305.0 0.0 0.0 0.0
306.0 1044.0796287850005 0.5495974285459456 0.33942079640851863
307.0 0.0 0.0 0.0
308.0 8.309987131 0.6320806234506922 0.3635846222928399
309.0 0.0 0.0 0.0
310.0 0.0 0.0 0.0
311.0 0.0 0.0 0.0
312.0 776.2675044079999 0.31011192011206085 0.3278664132004576
313.0 624.380506328 0.9203127757244759 0.8338338837466989
314.0 983.0416231119991 0.4223782391688557 0.6590221155125287
315.0 81.79788627900001 0.17210409546080507 0.229245397973004
316.0 75.00695398799999 0.32873546573930956 0.10368357625462069
317.0 1371.680992603999 0.1708494230015007 0.353663912566947
318.0 1233.0944376040002 0.45092867596239067 0.3658779787053667
319.0 1825.7207663650001 0.2959536184818624 0.3693480811305612
320.0 0.0 0.0 0.0
321.0 0.0 0.0 0.0
322.0 1773.5474724460005 0.3507882767438079 0.36928849800937746
323.0 1338.5419592180008 0.29847611517380657 0.24237707631798353
324.0 1531.9228101559997 0.10256356069521608 0.3851349814392095
325.0 137.513707541 0.6745456400003356 0.3998151139029872
326.0 1847.1963252489986 0.4464231360493291 0.7045331188894229
327.0 753.1079234609996 0.44357094813544395 0.3212591196738075
328.0 306.903668469 0.6231598472328751 0.3864074628100816
329.0 1279.0749184039998 0.5034627645038106 0.37833921997407854
330.0 53.650150371 0.8805620954690533 0.8169193491458387
331.0 190.28018741099996 0.5270215956405545 0.3092768462694959
332.0 1261.0702518170006 0.7418825866935588 0.7256706302378935
333.0 81.911396627 0.762543302650217 0.6154825400791284
334.0 283.97972777 0.16927307098679667 0.6207290228500941
335.0 936.9922055449998 0.9426079796309891 0.794123809129641
336.0 25.238786529000002 0.6120759582676139 0.38742322204099855
337.0 315.87943869900005 0.834884005896666 0.8463549489137081
338.0 27.133912345 0.5351718066790875 0.3222020728143175
339.0 499.3889307880002 0.5327195596758507 0.6320586841446078
340.0 199.81984197300005 0.7910315573472851 0.6060531027177396
341.0 0.0 0.0 0.0
342.0 288.12343676600005 0.6338819446317209 0.4384183291806114
343.0 0.0 0.0 0.0
344.0 712.7028747490001 0.2601306136197926 0.4920578079068276
345.0 0.0 0.0 0.0
346.0 1521.153186665001 0.5993888618810059 0.5613621813718415
347.0 1838.8426496599998 0.3535022175136547 0.4194533172585968
348.0 169.71215323600006 0.19001071754898186 0.2714964151798919
349.0 38.78024430800001 0.7336654678206077 0.6703298949268898
251.0 842.0918042759996 0.5038030390228638 0.3402679471569932
252.0 0.0 0.0 0.0
253.0 131.14882618899998 0.8168885152820617 0.6931029871834128
254.0 183.81969870900008 0.7827767505895944 0.6902363175940707
255.0 146.781532606 0.15779290254052614 0.22611094452416142
256.0 8.447145290000002 0.8628831621195815 0.7629023739901614
257.0 390.7455178259998 0.7078928369806882 0.6587337363533672
258.0 330.909564433 0.731469086879764 0.5223890930225594
259.0 0.0 0.0 0.0
260.0 119.719194114 0.21992908570425498 0.14352345042811465
261.0 1161.1565677550004 0.44919160136587327 0.28091217165460564
262.0 824.3043473860001 0.8264606675502499 0.691896364860187
263.0 292.927333905 0.5975013695553704 0.6575246772707547
264.0 788.7310573600002 0.683953046239805 0.20164475193827355
265.0 591.6681052649999 0.654868665007677 0.5736199993587137
266.0 0.0 0.0 0.0
267.0 244.17522157099992 0.44812138942171087 0.7047739104058981
268.0 723.6918118919996 0.7748338864213866 0.7586810047686052
269.0 850.8484696079997 0.4915720557846822 0.2663097681697533
270.0 23.469749652 0.8156891916186467 0.6645967108906569
271.0 859.3116333150001 0.43767298993742904 0.6688023729140073
272.0 558.4653004180002 0.45050477053797366 0.27792878807296223
273.0 210.65434673000001 0.4078917659720518 0.20062298914821483
274.0 431.29624947399986 0.6816157162299539 0.6596186210025253
275.0 0.0 0.0 0.0
276.0 980.2701803160004 0.44578791099562565 0.5842814552879027
277.0 237.48130527300012 0.8262724613727012 0.6762483359443343
278.0 138.37793251699998 0.6233496337929976 0.4873538311746781
279.0 291.53615051600013 0.09064502180188508 0.0930729334230958
280.0 0.0 0.0 0.0
281.0 0.0 0.0 0.0
282.0 0.0 0.0 0.0
283.0 7.893788707000001 0.523622589882377 0.26486484887652567
284.0 130.52372534099996 0.27383006970246826 0.15852340861660139
285.0 248.58783153399995 0.8915356759626378 0.8785354154954215
286.0 340.7452476969999 0.5781151447492487 0.3053176898130465
287.0 1247.4666483730002 0.5885144066325694 0.41930968674682223
288.0 861.441804876 0.5218857636640617 0.4220233752394997
289.0 395.55537602900006 0.5936238051192845 0.6826819045009854
290.0 491.9073235189998 0.49508823591312734 0.5707681304244949
291.0 782.9699569720004 0.8519347554360996 0.7177580833289372
292.0 708.4293347390002 0.6379262789396706 0.6451886455033589
293.0 0.0 0.0 0.0
294.0 805.9457907980001 0.5579473628623596 0.35376284120411505
295.0 616.894352387 0.24377716217802356 0.22113624695398956
296.0 0.0 0.0 0.0
297.0 0.0 0.0 0.0
298.0 237.06595678900004 0.7078395649318916 0.5285366700232546
299.0 0.0 0.0 0.0
300.0 1151.8836506950008 0.5295367181269087 0.4794744792076155
301.0 895.243496458 0.7278589497235094 0.49004430606533445
302.0 1519.5992335080007 0.6005080765122759 0.4456351639565217
303.0 896.4200621910005 0.25671539825759554 0.4670218810272118
304.0 277.3503922680001 0.5079291956586646 0.32042834299458867
305.0 112.33336544900003 0.1325243039926377 0.24629917886462016
306.0 120.54283401300003 0.467009542247549 0.25899775859342183
307.0 659.139825838 0.26014418987662574 0.5083352725421565
308.0 273.67595524 0.6581275285255309 0.6889615552515563
309.0 1339.3966700929993 0.16266712537656972 0.5455544602349532
310.0 237.13535467399998 0.5932841058949211 0.5916945685876498
311.0 72.445443082 0.6550649610959284 0.27991067972951167
312.0 214.97431329800006 0.9176973946610542 0.8475445714234247
313.0 28.187010479 0.5609655597273056 0.3289049016396239
314.0 0.0 0.0 0.0
315.0 891.2048767560003 0.6752678368374057 0.5405676191710295
316.0 0.0 0.0 0.0
317.0 249.22465896300005 0.4763348500576384 0.27068566269597805
318.0 652.5867314009996 0.49043819306623343 0.3589322829371938
319.0 0.0 0.0 0.0
320.0 154.67471572899998 0.7777387864849784 0.8040763136299197
321.0 37.991111741000005 0.936427812037612 0.8701444619088505
322.0 903.8492940490002 0.7971195967048854 0.8796985196647956
323.0 732.8079885190001 0.2713849411912407 0.3865996857674707
324.0 166.73619189100003 0.8615647995403536 0.7354740278955902
325.0 0.0 0.0 0.0
326.0 257.29405570800003 0.6143974781820658 0.28297521012046783
327.0 13.628574344 0.9426710952674027 0.8809610009943262
328.0 33.735663415999994 0.8583199490561255 0.7737837679863783
329.0 870.0412554819995 0.5086743039411341 0.38968048906445807
330.0 135.350359277 0.8749996256479585 0.28619729821226636
331.0 522.3768646689998 0.9000984472611863 0.799495502545051
332.0 1052.2973361250004 0.5295457603482709 0.4822779456808623
333.0 1146.4021229560003 0.7084097916078205 0.5123623084895409
334.0 480.0173675700002 0.5484800238138783 0.7184391456156768
335.0 186.10462467499997 0.6770068903689188 0.23152595447127033
336.0 345.63327308999993 0.09670784827324823 0.4387388796415771
337.0 1491.0753945740014 0.4425707951136759 0.525750268041375
338.0 0.0 0.0 0.0
339.0 114.82165654500001 0.3013722153091478 0.30757169269304696
340.0 0.0 0.0 0.0
341.0 990.1766123869999 0.456282375794033 0.6587855318958595
342.0 52.35279160000001 0.5826528774049302 0.5878196018748136
343.0 1167.7909625800005 0.3260941277247841 0.1468368545119806
344.0 0.0 0.0 0.0
345.0 297.774430624 0.6490658310439357 0.4603898278372824
346.0 1263.1033268979998 0.4149364762048885 0.24061127480464845
347.0 2836.56001453 0.5040481353855915 0.2409436575815914
348.0 261.8652936790001 0.4724915801264732 0.4166720136200214
349.0 728.5441725179993 0.259486670261525 0.621607860239865
251.0 306.70149893 0.7380590949670205 0.7758312507534689
252.0 1059.2877460539999 0.709154497881562 0.7226156592030611
253.0 799.6769876260001 0.6786550499831072 0.25279141859512333
254.0 2953.649243004996 0.617498743571853 0.4593263100696694
255.0 1992.619151714 0.6363606040051482 0.33952797462574535
256.0 134.032217997 0.6595769355677417 0.48260758393742037
257.0 429.726523559 0.17806815396518064 0.019918632326512736
258.0 72.942683751 0.7058740919338244 0.5212000788349871
259.0 226.84121957300002 0.9194091946178097 0.8360490067595069
260.0 13.041335570000001 0.22131341148736333 0.19909317789365047
261.0 204.74730563399999 0.327260859148707 0.771315355317828
262.0 1054.127453306999 0.4966695098498822 0.6828696788449709
263.0 0.0 0.0 0.0
264.0 593.5194123350001 0.2820831742508425 0.401733982080238
265.0 314.18631031999996 0.3945380561443759 0.24502141582584094
266.0 0.0 0.0 0.0
267.0 81.707689887 0.4337930414552817 0.28136326726135436
268.0 42.54104469 0.9413607550634439 0.8735595496487525
269.0 0.0 0.0 0.0
270.0 1771.4006815720022 0.6460981920591533 0.6554757291573752
271.0 58.31958912900001 0.6245121339189237 0.37978692706768097
272.0 1240.2342797540002 0.532583866984954 0.22711646041634645
273.0 0.0 0.0 0.0
274.0 1231.4812673930012 0.5148937500829135 0.4347990515188395
275.0 65.902464257 0.40202145052803306 0.3041361124083893
276.0 0.0 0.0 0.0
277.0 116.224573518 0.9217260026215607 0.8370798948600359
278.0 2604.999812935999 0.6038277048281011 0.355002588176958
279.0 5.0759579299999995 0.5140071609582858 0.29471399976540735
280.0 2709.4001438609994 0.5155062707172948 0.7278990838664162
281.0 1164.7525422590002 0.3179079656447408 0.5821070991382192
282.0 65.133689393 0.48785031706743726 0.37430702610721606
283.0 232.42075481700005 0.5447321545868551 0.5755678292214533
284.0 779.6107917800001 0.1941757396975658 0.45852817788847605
285.0 264.910014262 0.4177981297501329 0.17875988530931627
286.0 1966.3770495590006 0.3449982099030256 0.16097360541983816
287.0 0.0 0.0 0.0
288.0 29.178325425000004 0.44926527518522397 0.22759289883239409
289.0 0.0 0.0 0.0
290.0 682.2698619350003 0.19504841333637124 0.5556569532531286
291.0 832.9716037939997 0.5776233805231299 0.6139595573292662
292.0 0.0 0.0 0.0
293.0 1528.0872936490005 0.6152360471524239 0.5763700955979949
294.0 1092.4378422940015 0.525734347266189 0.5406353582960646
295.0 1592.2605697130016 0.14691562955933066 0.46152282792196486
296.0 883.7857553639999 0.3751794217214307 0.5477432415905329
297.0 0.0 0.0 0.0
298.0 86.72976179799998 0.5772052669561312 0.41503486912126086
299.0 501.6682050110001 0.6319012540531862 0.45167215152125617
300.0 806.9500158779999 0.3563189950329662 0.11404812035616194
301.0 193.10240776699996 0.6592866330766454 0.32405433114844495
302.0 153.37874610199995 0.8220571823398262 0.3597250985864616
303.0 970.971773763 0.8214699979295137 0.4570303864955391
304.0 45.140878240999996 0.5577488747321366 0.36555716908614644
305.0 750.0361067310001 0.6113043530041115 0.5831673642652957
306.0 292.90369354800004 0.6544932664082599 0.5133624855627958
307.0 29.588400302 0.8119302783931204 0.6404857571389844
308.0 960.1828886270001 0.3456125455419921 0.22992821360898427
309.0 25.193059884 0.7740144056411685 0.8155557928400271
310.0 0.0 0.0 0.0
311.0 0.0 0.0 0.0
312.0 502.7993333699998 0.8360471941425319 0.6367930477901539
313.0 688.7472730710002 0.28471029734445213 0.5037139263698559
314.0 0.0 0.0 0.0
315.0 236.07358959399994 0.6982646183187791 0.4326407282607641
316.0 0.0 0.0 0.0
317.0 517.265708743 0.42384677862954584 0.7159253417445066
318.0 203.14591029099998 0.724089773522168 0.7695357392151778
319.0 1812.8167249490004 0.28522913378855536 0.42253705036414807
320.0 164.03880191 0.666032746267438 0.4450332396647062
321.0 669.5578268090003 0.7633460073233271 0.7259417790078081
322.0 893.6399636000002 0.660788869895383 0.7178846022457526
323.0 1230.9387135709992 0.17686079387187081 0.43122685786287235
324.0 0.0 0.0 0.0
325.0 0.0 0.0 0.0
326.0 953.689842819 0.23413561852691964 0.2530512942631291
327.0 273.23101374600003 0.7960604749040862 0.6246672550990663
328.0 358.4913047240001 0.09731852845754614 0.351361306961544
329.0 869.7914085189997 0.4979653080500488 0.37325562102566917
330.0 46.285501004 0.9533766448005359 0.9019365525370681
331.0 0.0 0.0 0.0
332.0 216.16076707099998 0.3632648775861861 0.3077015224576942
333.0 191.64168428 0.5450543667652398 0.3916035660700319
334.0 1039.7106700119998 0.11579155505434706 0.25458173742738877
335.0 0.0 0.0 0.0
336.0 0.0 0.0 0.0
337.0 30.849202598999998 0.7790127468590589 0.6060282895980026
338.0 0.0 0.0 0.0
339.0 491.08473917099985 0.4983952077495557 0.4917206048561514
340.0 775.3163116670003 0.043492385457097056 0.4307373979381271
341.0 232.51858401399997 0.7295812081724393 0.5158776783814598
342.0 918.7306387969999 0.17875735778788573 0.5527397712102432
343.0 21.303271232 0.7923246937262425 0.6381356062048029
344.0 1039.2628288029998 0.8399923292266485 0.11224985069287267
345.0 146.46577693900002 0.7813897880665223 0.6112940187595589
346.0 156.412898763 0.6477790532478066 0.4228028475390238
347.0 517.1947032899998 0.5234189854047631 0.3943949398102167
348.0 249.72841637200003 0.34693273384006484 0.2907424017409593
349.0 390.32633971399997 0.7604287890304894 0.5449827254538925
251.0 31.677725190000004 0.3073572333264366 0.21463871860573236
252.0 0.0 0.0 0.0
253.0 0.0 0.0 0.0
254.0 0.0 0.0 0.0
255.0 505.1009577829999 0.793898771251186 0.29432625332460105
256.0 0.0 0.0 0.0
257.0 489.96992901900006 0.7033646594297923 0.47623867318448104
258.0 0.0 0.0 0.0
259.0 616.3220980170001 0.49988107598446363 0.6612066003407618
260.0 1244.291657458999 0.25559762179232187 0.02579642012235528
261.0 326.02656800299997 0.38054141639096034 0.21049664942737673
262.0 1325.1958779889997 0.705741263782668 0.5715008899930635
263.0 160.92546127600005 0.4442128477184774 0.27132550473765915
264.0 64.526396895 0.5820047219592984 0.38836242022390816
265.0 166.403503563 0.6029278379254734 0.4125350998642653
266.0 430.34875340200034 0.8240327676404258 0.6386246381818367
267.0 0.0 0.0 0.0
268.0 90.761189747 0.8505099128603663 0.7206879396079994
269.0 892.3615360470003 0.33999091282253663 0.5623369341192547
270.0 466.6629275809996 0.5676835502721296 0.361734147572337
271.0 132.88288450499996 0.7985890430913715 0.6378758594690458
272.0 854.9352794029994 0.0561246664008522 0.2893211646963246
273.0 0.0 0.0 0.0
274.0 1543.539672715 0.7532776422981545 0.6831458502799389
275.0 0.0 0.0 0.0
276.0 698.9351592740003 0.5653445975947975 0.32888201784739224
277.0 0.0 0.0 0.0
278.0 558.0290995109999 0.41438547906783674 0.44863881905016045
279.0 245.89147950400007 0.6687345398384673 0.6283741756094254
280.0 0.0 0.0 0.0
281.0 1127.4857286049992 0.24275816028012073 0.233871416412098
282.0 1656.6473570300006 0.7541439085728083 0.6744022084318654
283.0 0.0 0.0 0.0
284.0 2111.046968070003 0.5473440522235932 0.2439315174045804
285.0 319.245687149 0.9240412423989524 0.8452247536526171
286.0 0.0 0.0 0.0
287.0 474.86188425699993 0.45914965260981616 0.5525730647747188
288.0 1581.797787749998 0.7288720871590814 0.5577931132894943
289.0 158.790895475 0.6570378047950115 0.35409096389513667
290.0 0.0 0.0 0.0
291.0 105.090806974 0.3465690122384909 0.0928406122291611
292.0 282.13668951299996 0.7335995074637919 0.23181327938878765
293.0 766.9649750590006 0.05513784632610719 0.6315472973014062
294.0 221.079513176 0.8355511105671388 0.3618942838186486
295.0 74.439112124 0.7394149265162816 0.5549536413257348
296.0 0.0 0.0 0.0
297.0 694.5555597080003 0.31952252922845364 0.6052314248467292
298.0 6.147679227000001 0.47771054476388325 0.16200982044228698
299.0 1506.520036219 0.48823506411378864 0.31906857417495504
300.0 1244.8707522379998 0.8296704873327668 0.5338666541366806
301.0 0.0 0.0 0.0
302.0 609.048851897 0.12962104136780764 0.4117147369130944
303.0 249.34973863599996 0.6260100821776584 0.5216571041110314
304.0 0.0 0.0 0.0
305.0 84.41738668900001 0.2846946251072104 0.14471232166499284
306.0 1155.955003145 0.35548087378488763 0.3171546624395902
307.0 671.5092074079997 0.37495060975947037 0.4654284864081977
308.0 1816.5289061720011 0.3897961353799777 0.16510280866497998
309.0 14.708089468999999 0.9309337296147264 0.8587577061706626
310.0 1172.3941113940004 0.7416069882975297 0.19478796456289432
311.0 154.31341149899998 0.9100911463505695 0.8555435266956426
312.0 319.95200244599994 0.6928873410887517 0.5878520201502794
313.0 978.1027800870008 0.8920930754477325 0.8685286548410993
314.0 0.0 0.0 0.0
315.0 256.61114979 0.5994460921238229 0.7092480147357757
316.0 2179.323257404999 0.2504025598236076 0.4821529963372828
317.0 1435.6451625890004 0.674474373747619 0.3328073343517327
318.0 300.58123531099983 0.5354819009722873 0.01495762922984638
319.0 0.0 0.0 0.0
320.0 1201.9262585229992 0.5572425486130514 0.35335449278408343
321.0 0.0 0.0 0.0
322.0 1908.9069253710009 0.5664474987261178 0.4819111396484588
323.0 1372.0334798350011 0.5800117309310684 0.4275673387065537
324.0 652.0965801409993 0.4932568481610522 0.416913194732026
325.0 0.0 0.0 0.0
326.0 564.8533760279997 0.5201009000801119 0.14262893683886418
327.0 1500.9879905050009 0.21672465803883711 0.45416380056750016
328.0 318.5259213930001 0.8198930459086294 0.6581828019950073
329.0 1206.7768719730002 0.5815305762191261 0.582412887499847
330.0 1114.382029023 0.2740677897904517 0.15822855327501376
331.0 0.0 0.0 0.0
332.0 325.2599651709999 0.23004398861888806 0.7755489289730593
333.0 1115.0244476229998 0.2363459387064507 0.39589014480378604
334.0 380.52414301000005 0.4997234070841581 0.47330963978789176
335.0 146.434161425 0.7188546210022059 0.6419789992949022
336.0 0.0 0.0 0.0
337.0 1426.8829405780004 0.3514433662388353 0.5649235230681161
338.0 228.5382026009999 0.5802337500873318 0.26378341873346944
339.0 144.721520064 0.6055935301213211 0.4350961891728757
340.0 118.11007356000002 0.7964952559068242 0.4138193105912376
341.0 1291.1695251059991 0.6428745916571189 0.5022014144150023
342.0 59.811866134999995 0.6073432445943843 0.6791301669102997
343.0 339.1218522219999 0.741533622197329 0.3009377297838179
344.0 1323.9607378269995 0.40049535196432773 0.43776513776006615
345.0 0.0 0.0 0.0
346.0 0.0 0.0 0.0
347.0 0.0 0.0 0.0
348.0 0.0 0.0 0.0
349.0 324.28657749599995 0.5505372186007942 0.49277077970806943
251.0 918.8297672160006 0.8679097065158188 0.7858670082535475
252.0 1646.2658773239987 0.1309331885084473 0.39471250316198564
253.0 551.4010306069998 0.7333433065633678 0.5348256265713148
254.0 503.25439695400013 0.20530150802812375 0.354857464385681
255.0 1321.9863634409992 0.22095791008248672 0.4231967048964498
256.0 733.252290222 0.8765032772431023 0.755601333721626
257.0 1613.3873288170016 0.39876059493781874 0.3184315116539049
258.0 0.0 0.0 0.0
259.0 70.650972204 0.45628509724405425 0.3278182892570527
260.0 0.0 0.0 0.0
261.0 1116.1334237410013 0.5543628386181468 0.05321474848725177
262.0 384.284144022 0.9286016405169638 0.8550073748775534
263.0 9.066231828 0.46449323931972847 0.3205556477571699
264.0 1143.7599305440003 0.4350183834272432 0.3642712729532737
265.0 1343.2491532990002 0.46138827702953467 0.5830868095817112
266.0 2165.520677199001 0.5488690744313557 0.4221722643001902
267.0 0.0 0.0 0.0
268.0 652.4408058430005 0.9065605090185744 0.9051115012905272
269.0 1244.783429873 0.7156917367947928 0.2803343294237055
270.0 0.0 0.0 0.0
271.0 10.681241112999999 0.5868795315821769 0.3660672991869337
272.0 1822.5858649380016 0.1696277162350418 0.38340713516954156
273.0 1312.818692762001 0.3020507371898862 0.21287861413363404
274.0 1351.90562643 0.1330540496632157 0.4209405741769948
275.0 2222.3508894269994 0.19393421197123611 0.2211691082403102
276.0 0.0 0.0 0.0
277.0 562.2016563499999 0.8525062376967263 0.7209067467324077
278.0 690.6619337870002 0.6729010266500384 0.5035164016162756
279.0 0.0 0.0 0.0
280.0 1288.4515371999998 0.42337008929223413 0.5248807474162372
281.0 430.97828160299986 0.3425718284119309 0.4696018161216319
282.0 432.91425976500017 0.9094972911477599 0.8176166660615278
283.0 44.676599428 0.6782663712667243 0.45265947196126527
284.0 120.99695574000002 0.20193837523734404 0.7084713264445816
285.0 1434.3752054139982 0.45741129954876625 0.2872021019049563
286.0 984.5403268899997 0.4066773066710855 0.7384528778601446
287.0 835.8610459050002 0.5047323593215376 0.3308883546697623
288.0 0.0 0.0 0.0
289.0 1254.6587839359995 0.4489468180380888 0.2610124186278756
290.0 391.72299519899985 0.7270295790243677 0.7265235627515205
291.0 0.0 0.0 0.0
292.0 721.5177414060003 0.7176418856361005 0.5624505842757342
293.0 1121.534232978999 0.5238685470029075 0.24151367578343788
294.0 6.52792283 0.6977062506459079 0.49254343953569935
295.0 1085.6629458839998 0.727924741608723 0.5888348426726323
296.0 337.9972001889999 0.37277934212754804 0.566576480264024
297.0 333.3214133830002 0.9021984683279092 0.7862683310091002
298.0 753.1016842139999 0.15457577056240088 0.4605747084445308
299.0 199.78120873699996 0.13696908588077655 0.5131997600400853
300.0 429.07019917600013 0.19427284602670622 0.19634782012319119
301.0 841.3049766070001 0.2827873334946166 0.1286765250901439
302.0 299.0483685119999 0.8024658804684763 0.6411977338121233
303.0 935.0043051159996 0.39715985805005344 0.17331473606256612
304.0 476.11775653800004 0.8391502854838507 0.7521168538928846
305.0 13.865221589 0.5680853347445762 0.3869846390242521
306.0 130.01898314899998 0.6377449708960656 0.670295760082653
307.0 126.44592510900002 0.9188186574498372 0.8481680864830622
308.0 288.59096997700004 0.8656843388145359 0.7360823147243017
309.0 151.487454797 0.9329420911059204 0.8621832544310717
310.0 136.58488569 0.9330141372353487 0.8647058539634583
311.0 39.331486911000006 0.3499163359203264 0.48510550416296394
312.0 658.2345502329996 0.8198646922063254 0.6670918229836356
313.0 297.23525756700013 0.4953709435278027 0.37351958911111177
314.0 648.6398283190001 0.13358810841870203 0.2438841486929871
315.0 1103.5739675510006 0.4094164442623592 0.21397054036206176
316.0 0.0 0.0 0.0
317.0 2331.9363547139988 0.47567256658611706 0.5419457569142467
318.0 2.300131808 0.5158885008768914 0.36584205621298654
319.0 120.09799468399999 0.9202742311108872 0.8351880616457232
320.0 509.86024267699986 0.33420185158567345 0.32431552533112734
321.0 1871.0634960829987 0.4702051032573079 0.6077701131344814
322.0 140.97149091900002 0.47559899483997503 0.18460135688024357
323.0 0.0 0.0 0.0
324.0 711.146765498 0.33183387983218116 0.340834539116446
325.0 302.76309424000004 0.2654627243899574 0.5912846567689352
326.0 1521.7233529060004 0.21075947795985894 0.22697005874551984
327.0 130.42069998899998 0.6469371572211943 0.3681969549251727
328.0 11.501800080999999 0.9090934927883911 0.8235620009398409
329.0 10.559727374000001 0.6673747886181045 0.5223125311995008
330.0 214.78367500900006 0.34548897799920353 0.3725537351002772
331.0 203.41498075800004 0.7867013666119598 0.2761900484525716
332.0 36.942761509 0.7081145390724837 0.6542510586608888
333.0 631.2612586020001 0.7350349919089166 0.5391034281177328
334.0 68.62049823299999 0.4640274552908251 0.21586337388252555
335.0 813.0110646690001 0.23638384824645212 0.20058566244043488
336.0 1506.9438075530006 0.4020345846477803 0.18512334596289332
337.0 30.278929179 0.9665554777287283 0.9267598702120172
338.0 417.7410528049999 0.3685076025351961 0.26355579565720777
339.0 0.0 0.0 0.0
340.0 1106.982326179 0.529271252837555 0.36933091562742765
341.0 0.0 0.0 0.0
342.0 1199.3810998830004 0.57049459781898 0.36670362218614994
343.0 0.0 0.0 0.0
344.0 797.3902711319998 0.5529480933447771 0.5506553450150102
345.0 265.237047374 0.6689066825819776 0.47805379226263217
346.0 2045.934477151 0.2758253742785941 0.3486154401041892
347.0 1169.427494087 0.49554475468421083 0.42537679331326955
348.0 1269.621468209 0.25256129505789837 0.43300377563330733
349.0 42.34472951 0.8356719657229594 0.6919605701669983
251.0 0.0 0.0 0.0
252.0 1170.5907239190003 0.6485621690975552 0.6831237677460945
253.0 920.7341265789996 0.5324923228249737 0.4459927000303634
254.0 1119.0364487369993 0.3720894648510038 0.7852909868056096
255.0 0.0 0.0 0.0
256.0 860.27019298 0.48710379923514124 0.1569031912995092
257.0 763.5193074779996 0.8061561321577692 0.7047092923487805
258.0 594.6226738730002 0.5598767486944991 0.6074021058898914
259.0 1872.6365678929997 0.2710975956200492 0.5088936047515846
260.0 0.0 0.0 0.0
261.0 38.40419426100001 0.8721595350101344 0.7556991785200028
262.0 1907.9701328910014 0.07166046461791369 0.4787902119088295
263.0 0.0 0.0 0.0
264.0 625.7849329670001 0.7080549280154382 0.21610957793246635
265.0 356.990150061 0.4132319249537827 0.16735890152016733
266.0 1169.0812324719998 0.5011407988494692 0.07882932295672916
267.0 378.98852389599995 0.7443226443767534 0.5831249097664252
268.0 383.9131027529999 0.7779813889623642 0.6706222782080437
269.0 1693.594291259999 0.6393446166569101 0.27454255880295864
270.0 1007.1460897149999 0.7086700123677607 0.812348052431703
271.0 705.7859411190003 0.12721542633892827 0.3456829532485659
272.0 317.51079439800003 0.7518070998123769 0.5580461464526375
273.0 106.65747360099999 0.1531821332766439 0.06325979148939359
274.0 182.408086405 0.6716549103988211 0.8098550923622757
275.0 2447.223009978001 0.4225305040664772 0.7845508133118215
276.0 0.0 0.0 0.0
277.0 654.6283101409999 0.48565070307213315 0.4237095135462157
278.0 460.58682710499994 0.6233410592927876 0.52806170671107
279.0 858.8671683310002 0.575304010800545 0.41221230157059824
280.0 0.0 0.0 0.0
281.0 123.32956986300002 0.42964650557525197 0.32556604149001855
282.0 708.6552899480005 0.8113897226982054 0.7464700460079365
283.0 451.3762113840001 0.435817991448684 0.26584570225578885
284.0 346.89298478499995 0.5010083099460755 0.4553406854800076
285.0 273.82821283100014 0.2413690222245444 0.5433918786684094
286.0 605.2068277119998 0.8847308147201763 0.6772091972102372
287.0 232.730724814 0.4390017815936033 0.3964058926584564
288.0 87.62405046099998 0.6245351418599479 0.04508830445399996
289.0 435.2575270140003 0.6440490461608902 0.5826458657277319
290.0 1084.6448194299999 0.5301229610359789 0.18472502627341308
291.0 317.629307972 0.08218987969896517 0.4431580018141832
292.0 47.210729439 0.5122404180282988 0.33468670563596586
293.0 0.0 0.0 0.0
294.0 54.066084554999996 0.744493967598921 0.5571292704028974
295.0 0.0 0.0 0.0
296.0 777.9488205339992 0.14337973674287993 0.11435093315890481
297.0 565.7604514019998 0.7014064794745306 0.42130069587367386
298.0 420.4037837469998 0.575037076971615 0.44813750982360334
299.0 0.0 0.0 0.0
300.0 126.62484124799997 0.4649389972354285 0.15015065483932827
301.0 405.079773542 0.2779898183944506 0.536420372580739
302.0 20.760404276000003 0.6001205075026663 0.36033911194754725
303.0 209.92564810000002 0.5298367728390361 0.36174822043183247
304.0 131.627797358 0.5623107798277808 0.38965434793691794
305.0 66.36295709699999 0.6897432155010531 0.4742355766295422
306.0 101.220564871 0.6293908154814188 0.3751115187608011
307.0 0.0 0.0 0.0
308.0 265.9696231040001 0.4811548661570233 0.6399430799852136
309.0 1400.5820734590006 0.2855421128461705 0.27456532120511873
310.0 0.0 0.0 0.0
311.0 1283.0638004579996 0.5133480845810964 0.1917428849604533
312.0 48.958196513999994 0.7554382654595215 0.563830294365671
313.0 1052.6801861929998 0.5154146316151768 0.19473486591895686
314.0 1238.5458960670003 0.6758881385574177 0.5096985202422046
315.0 1057.9681048799996 0.31795124448427836 0.33598268520204677
316.0 626.0077637690001 0.5987786753132333 0.7672405110854249
317.0 0.0 0.0 0.0
318.0 568.0505796819998 0.2715474938485582 0.17795956606857874
319.0 515.2343963919999 0.324826292044407 0.506092943500746
320.0 0.0 0.0 0.0
321.0 98.41993372299999 0.49264107466319645 0.44601950291115156
322.0 1816.0965891809992 0.2859912705493441 0.2514947740690458
323.0 1194.9513396109992 0.836659003962575 0.8000423453500335
324.0 23.200510326 0.9328592759547166 0.859385296645418
325.0 35.405477031000004 0.5480511656731931 0.3719136655368793
326.0 582.4260307429997 0.6928601343358082 0.3280494534900992
327.0 119.916052722 0.45934058296392183 0.1537098763269497
328.0 382.02139488800015 0.7996313047934744 0.6615428085101844
329.0 32.482412481000004 0.30936666346278746 0.08280974598491025
330.0 0.0 0.0 0.0
331.0 0.0 0.0 0.0
332.0 235.50691648699998 0.8415382917196734 0.6883581603941276
333.0 0.0 0.8441206884086816 0.7016284595456471
334.0 145.54285175500007 0.8147807106591852 0.7430985557682861
335.0 14.602922708000001 0.742948184493247 0.6218331809349809
336.0 0.0 0.0 0.0
337.0 2238.4992713030006 0.12363553762833444 0.6069260121234151
338.0 0.0 0.0 0.0
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 209.17466952599995 0.38624100941097533 0.6678936130762023
342.0 735.7043140610001 0.683875996523517 0.6280470199668146
343.0 5.230051465000001 0.7482069380937838 0.5689869848629675
344.0 0.0 0.0 0.0
345.0 184.74856073900006 0.6900843036094674 0.6245953218281388
346.0 404.3109884330001 0.6172882206623694 0.7016810905259261
347.0 1009.5449938269998 0.5690010954601661 0.3792830738085049
348.0 0.0 0.0 0.0
349.0 1947.5861644329975 0.36544855972815077 0.49703320425517095
251.0 1383.0215424000003 0.7126956721213574 0.41891335907223254
252.0 674.5644159979998 0.27998342442478863 0.6413102991753606
253.0 198.32063138399997 0.11121122328369701 0.5333158115172631
254.0 0.0 0.0 0.0
255.0 0.0 0.0 0.0
256.0 229.15640101399993 0.886193263462672 0.7656598164827817
257.0 949.8284981880003 0.5069460076183092 0.43814960729553687
258.0 1054.6116418360002 0.31905989135622076 0.1397668167426379
259.0 59.241294219 0.6939240044109971 0.49489940180517045
260.0 673.562290998 0.7580648888244549 0.6483041708203582
261.0 254.89648319399998 0.5917265735409707 0.7315097542013274
262.0 0.0 0.0 0.0
263.0 536.084939298 0.6741641637862136 0.5404066093264323
264.0 1263.1224437379997 0.7058617390176638 0.3973089762134772
265.0 184.317559882 0.19666002781842865 0.12925432006772372
266.0 67.568355689 0.2978777530580542 0.27529742862135115
267.0 0.0 0.0 0.0
268.0 2515.3993272759985 0.5072449004738557 0.3786920749458628
269.0 539.9650321950002 0.9610307712070444 0.9159366906432581
270.0 0.0 0.0 0.0
271.0 1238.9999954019995 0.6616404746791135 0.8205381242239245
272.0 2301.060156927996 0.6301489667337697 0.08439006073655735
273.0 88.74336653099998 0.8576341369209913 0.7226389717451319
274.0 630.2672985579997 0.8435041970752234 0.7549766457129563
275.0 0.0 0.0 0.0
276.0 1984.2839991319977 0.14554070973484895 0.3688843876429211
277.0 671.3752438920002 0.38430749348721505 0.6385086954328619
278.0 826.2670302220002 0.5132599360827381 0.09922967546411858
279.0 312.31343441700005 0.8071384718345919 0.6396097918801675
280.0 10.713285840000001 0.8620065094417632 0.7318138977229629
281.0 0.0 0.0 0.0
282.0 271.82869948399997 0.6957148919305475 0.5027272470252392
283.0 183.23053055000003 0.45357408943306066 0.469880673435391
284.0 1596.893698747002 0.3474784960315435 0.22708004395264486
285.0 41.309456179 0.5417862709913678 0.2991671600691895
286.0 788.8505559989998 0.788874143898532 0.6170429334331089
287.0 1490.41686261 0.09881708518785526 0.3663968826951898
288.0 14.370582318 0.85353498879779 0.7322925331413065
289.0 1115.547473178 0.4891699979842146 0.61560923481879
290.0 1883.8809650440012 0.2500946741809566 0.7250948302733052
291.0 0.0 0.0 0.0
292.0 1203.6982760619992 0.7616226260301953 0.6151026687700768
293.0 521.8668687850001 0.8863802266590243 0.7875662349054747
294.0 77.00920824199999 0.45400357772955446 0.19587424466383646
295.0 1094.917569805999 0.6616965860437007 0.2825585432638347
296.0 767.528648701 0.494511911401327 0.7394249863929288
297.0 28.243082931 0.7708321931948096 0.6012016629531363
298.0 408.9844898510001 0.6470470990637878 0.6692639690310903
299.0 107.79648227500002 0.3151397263824107 0.15815991770135723
300.0 360.715111035 0.6653643496095261 0.2692104794935386
301.0 1377.0130343540018 0.5248037536053421 0.35442919943486695
302.0 281.851560252 0.8554966578215638 0.7768004236974566
303.0 0.0 0.0 0.0
304.0 939.0808149539995 0.219875162471687 0.12748720827584065
305.0 0.0 0.0 0.0
306.0 977.8782998139999 0.13990717677915263 0.2458431088270432
307.0 26.702492402 0.42886923261904114 0.1851571649811258
308.0 0.0 0.0 0.0
309.0 0.0 0.0 0.0
310.0 0.0 0.0 0.0
311.0 0.0 0.0 0.0
312.0 465.955330076 0.19302757133271273 0.3788456466079798
313.0 403.07733374300005 0.6454267711838588 0.43619286330384055
314.0 1193.8215818609997 0.5350947697159354 0.4525614503211901
315.0 151.4033567 0.5173149376660127 0.31664006093746644
316.0 0.0 0.0 0.0
317.0 0.0 0.0 0.0
318.0 0.0 0.0 0.0
319.0 1819.543397622 0.310112311219365 0.32102655499561356
320.0 2703.3852197430024 0.29101037307163846 0.28006636637244264
321.0 229.471581066 0.7014130951819812 0.5608306320958422
322.0 108.789725871 0.618698232194175 0.34080929490478573
323.0 39.427724456 0.8097520109750835 0.6503770790159086
324.0 93.22955955499998 0.7098637372147271 0.5164994195783091
325.0 302.22347476799996 0.6077261528295098 0.49927375794505596
326.0 2950.5988541059996 0.5610664474937718 0.21067773896401448
327.0 74.28043566 0.6300643155936464 0.46639790425766403
328.0 1210.3322299149997 0.5023709974409761 0.6157652845120763
329.0 0.0 0.0 0.0
330.0 386.41878234199976 0.45235655813801146 0.4103481789199685
331.0 0.0 0.0 0.0
332.0 2891.660569249001 0.46225499170353 0.3990770988929039
333.0 0.0 0.0 0.0
334.0 172.276324323 0.4400718306389223 0.4210043958505716
335.0 763.8147929899998 0.6969703161977365 0.3772791277767036
336.0 1612.6255383289995 0.21129434535775432 0.3851901357466858
337.0 0.0 0.0 0.0
338.0 151.63700327 0.7153106035015652 0.44575676512563117
339.0 600.3546883380003 0.2513033313967891 0.0630070569574233
340.0 2569.156509548999 0.15735865055635564 0.6276550876578615
341.0 0.0 0.0 0.0
342.0 2113.6334761340017 0.4500166169649835 0.24368598276319026
343.0 1602.699211413 0.45949266872207273 0.22254137667759782
344.0 74.82935527000001 0.2898333495311189 0.18692664918618854
345.0 656.1294373189999 0.6813263839230053 0.6606102564659635
346.0 48.623939759 0.7206980696368956 0.500877469353465
347.0 0.0 0.0 0.0
348.0 703.9806560659999 0.4288787921537574 0.5751787088740862
349.0 647.0783831220001 0.10576492407508542 0.04269181694902172
251.0 231.4897211990001 0.7170951985350632 0.5918967866593728
252.0 159.938104396 0.851179432444252 0.7163152589834206
253.0 203.94156977199995 0.8254902457004448 0.6174068463928845
254.0 168.485753606 0.6936266930736164 0.4870791862808417
255.0 0.0 0.0 0.0
256.0 1018.267116989 0.30273631951401986 0.4091629876530772
257.0 1355.461847354 0.056845149784146114 0.37085095302759097
258.0 1275.3558872110007 0.14030316497726855 0.48872211968630885
259.0 91.928274234 0.4983301852900588 0.3328250883094184
260.0 0.0 0.0 0.0
261.0 1232.5779428269989 0.4243900993511173 0.5353192695916333
262.0 1382.3568226609996 0.7154966225903798 0.4515154513174125
263.0 779.8538532570001 0.2803674754004144 0.45365110792906904
264.0 1925.743405648 0.40602254261891063 0.361141479209212
265.0 546.2919341230001 0.6701485965704833 0.6819608870615335
266.0 1530.378330265 0.6236386315577109 0.6334831714575221
267.0 734.3621719749999 0.08651153976849925 0.3354914059925603
268.0 877.7076608620002 0.8440163684595846 0.7554906035755535
269.0 185.23085093400002 0.43026620399848203 0.2747304825969686
270.0 565.3704697659998 0.681656191804286 0.5917834830974704
271.0 30.980951006999998 0.8121498714224854 0.6298786708794937
272.0 915.7112184860002 0.40738274143194714 0.21073489638913567
273.0 196.72589691200005 0.4178078498755314 0.45785643500455125
274.0 1578.6728800730011 0.5455777645523547 0.18812510130301363
275.0 984.3342815540001 0.6104748133243801 0.04968094597953043
276.0 151.999777914 0.6229440542844988 0.4140106773564105
277.0 1259.0874604999997 0.10746566567969205 0.6614430377945006
278.0 73.37515960200001 0.4801744657885079 0.11860936538020368
279.0 511.36962371100014 0.5991119653823179 0.34643080471009496
280.0 1263.1128654930005 0.38139708145863155 0.11354540023119032
281.0 241.47879893400008 0.4664676798684465 0.3034418944217249
282.0 1278.2709749700007 0.6438017802411322 0.4546043856487572
283.0 452.2953689610003 0.37057476352890584 0.6350257301044681
284.0 521.591301203 0.10273835368180582 0.4391248790609572
285.0 874.7734335730005 0.2496148581280987 0.1856902954991918
286.0 64.022308729 0.7175751101901569 0.5340195489458427
287.0 1387.9695321550016 0.5874678510845834 0.5087989198410938
288.0 1862.7006596090014 0.46089701546896983 0.5071847488456488
289.0 18.226671849 0.572027337522479 0.450628944869488
290.0 586.108813915 0.6381504886720217 0.5190004572310108
291.0 208.14612627399998 0.7303718119085639 0.546053666819431
292.0 90.176988448 0.33819629379605687 0.2204987208877349
293.0 683.5273141309999 0.4437925340616298 0.6210146234983223
294.0 0.0 0.0 0.0
295.0 93.01057075 0.545971266181608 0.31254749239883634
296.0 263.7807061980001 0.19473401904710616 0.07484562991860647
297.0 552.2366703529998 0.727903469079017 0.5481824094284268
298.0 666.7880178689999 0.3204132548504017 0.2343195306143145
299.0 459.12195970300013 0.32863338343822923 0.5913428279276199
300.0 1451.023638093 0.4449966439694377 0.19206447277505787
301.0 208.48105999599994 0.7455254447859502 0.5438527305465097
302.0 0.0 0.0 0.0
303.0 211.1191858149999 0.6495074087035181 0.5073884684819189
304.0 1184.2953528970004 0.5193986350995909 0.5767447017165508
305.0 403.173115453 0.6853461505715813 0.17030966834848096
306.0 1223.3544728929987 0.7187589887228952 0.5856219541056613
307.0 373.8129041359999 0.8567007509724391 0.7209937362359771
308.0 261.88014991500006 0.8334979464547693 0.6885956445313197
309.0 70.307560707 0.6598376190274037 0.4382361357347141
310.0 0.0 0.0 0.0
311.0 305.8925842430001 0.7906219418031791 0.6167373357600165
312.0 1106.6392668509998 0.5831173280242953 0.2586501265678162
313.0 1033.4602256350004 0.2677909476179291 0.6039878349517152
314.0 2152.325213998998 0.25018239126451136 0.2194200996997441
315.0 1406.1331470940006 0.2605283096585199 0.24122011148951605
316.0 414.0695213470001 0.316290023840145 0.5314632165170752
317.0 250.106273804 0.7864618292216476 0.6076651314700982
318.0 0.0 0.0 0.0
319.0 1158.770292804 0.5178907112198966 0.43304359557123373
320.0 197.75368468699992 0.5687363311506034 0.5378812416129138
321.0 0.0 0.0 0.0
322.0 784.7726588680002 0.0544541488581534 0.32086380900474376
323.0 470.9930009100001 0.17850916204231676 0.4037129979761711
324.0 361.5873284300001 0.7011722988381579 0.5142577725692954
325.0 665.6236075319996 0.6985960109715912 0.11551231594816178
326.0 606.048107471 0.13792647555594678 0.5435958247455709
327.0 518.2305265670003 0.6672611006909612 0.44195368600172236
328.0 257.37900979700004 0.6546351644077846 0.4416261315026637
329.0 831.7814938640001 0.283734475088566 0.39645442158508487
330.0 644.556985869 0.08665457846973461 0.14668431225871073
331.0 39.579685903000005 0.8696331495112491 0.7499185381210387
332.0 279.75669032200005 0.43290427616128224 0.7906364864199079
333.0 926.2666637889997 0.7294951601402049 0.8250860212620759
334.0 140.30679834300003 0.7736752210715412 0.5805104972629137
335.0 84.92561994899998 0.35582462999065234 0.11195134773769186
336.0 0.0 0.0 0.0
337.0 1199.7896858539996 0.3277297670956368 0.4276380623361907
338.0 1075.9184858600004 0.86939029753738 0.7761333203440097
339.0 0.0 0.0 0.0
340.0 0.0 0.0 0.0
341.0 0.0 0.0 0.0
342.0 441.05410015999996 0.6518840411823299 0.4394090114328646
343.0 343.22218460700003 0.17175914347451407 0.10560488543731388
344.0 431.0479052669998 0.27058952541982056 0.5089770787407308
345.0 119.140161839 0.1559591504050352 0.12140492477344571
346.0 0.0 0.0 0.0
347.0 26.319614889 0.035173384593632284 0.08735044091740085
348.0 756.9522356150004 0.4628914321372327 0.4119443478824774
349.0 412.2122114249998 0.568775622871769 0.637795980805267
251.0 1022.2741958320001 0.4259022381822969 0.6134630381792597
252.0 61.40497373699999 0.794235628297462 0.7627616368112172
253.0 113.61892407699999 0.6756074944685321 0.5287189563515003
254.0 32.077499695 0.8166955583971378 0.6418677919449085
255.0 338.559544152 0.8226310505244759 0.7004825830813489
256.0 0.0 0.0 0.0
257.0 753.9009674170002 0.4788947667587606 0.48666421374200125
258.0 221.29759593300003 0.8462054835106964 0.10496351233294078
259.0 1972.8097865249993 0.4121434590625259 0.7017527821361561
260.0 0.0 0.0 0.0
261.0 1431.9725056780003 0.46587292404828 0.4240728969587212
262.0 949.3046192450007 0.20061588495459906 0.39879755544869744
263.0 162.10293441300004 0.7645828126688368 0.7191904338311328
264.0 1510.7988560899992 0.4207276746992436 0.7590485291578654
265.0 908.0423410220002 0.6265863913881728 0.3290996542553311
266.0 12.072006277 0.5706113708476052 0.3029425765771241
267.0 1279.8427328850005 0.3551891799503343 0.6095883665647749
268.0 946.7555845109998 0.9220318358349523 0.8400474321124204
269.0 554.9089636140002 0.771384776344238 0.5712716120527042
270.0 1258.575619644 0.25808454248341456 0.20278871670914356
271.0 78.61732703899999 0.09380010116546945 0.10166824776875391
272.0 426.307587397 0.6984913568778514 0.5529616212877838
273.0 294.8871300329999 0.8314362236744537 0.7111344002575931
274.0 672.935893726 0.9141932756363756 0.8237992185507751
275.0 1554.0316628889998 0.35258464932761874 0.14795650622094725
276.0 311.67157942900013 0.360621207764139 0.6345458812162661
277.0 1623.6310872340007 0.7360785755257809 0.217833691258335
278.0 2024.0528362799996 0.11834875416898263 0.43591105774858757
279.0 0.0 0.0 0.0
280.0 0.0 0.0 0.0
281.0 1121.5204491349998 0.4534978389597089 0.1783363570319498
282.0 830.2582062740005 0.7297480835504782 0.5740555753703679
283.0 0.0 0.0 0.0
284.0 1107.3344898690002 0.6903633193658312 0.33008550667859293
285.0 356.16270799800003 0.7712307775131907 0.5263257085726969
286.0 469.4279125339999 0.5651095288916691 0.44924775721429194
287.0 462.049753784 0.7161455223908566 0.710424641988711
288.0 2766.282556041002 0.37715229280358376 0.6624096437696184
289.0 955.4138298210006 0.8553630003249739 0.8477459190662805
290.0 22.567552362 0.9231342076895059 0.842304265225718
291.0 427.16896774399993 0.5540224088563647 0.42095927727276167
292.0 680.3824813979998 0.6685557641168602 0.6092106579592718
293.0 266.28223948400006 0.31633457194339265 0.1927418409823034
294.0 1384.1499301289991 0.40392325328759704 0.503206240970025
295.0 438.87179847500016 0.6285255552618678 0.5211232494623099
296.0 723.8473607180001 0.5194460662950718 0.5180398659584906
297.0 94.30668177800003 0.9249705252183027 0.8473513794546218
298.0 1585.6268315760012 0.4748224408669264 0.26406255790028227
299.0 722.0833218449997 0.4634178893238927 0.3140019643232005
300.0 0.0 0.0 0.0
301.0 521.910296663 0.5090522133955193 0.6549698139079881
302.0 0.0 0.0 0.0
303.0 475.4861457799998 0.7114177553840697 0.09564979062149634
304.0 8.14046769 0.6154328981136504 0.36144314518230247
305.0 1237.5194502139984 0.5230621548819592 0.40969178335825296
306.0 0.0 0.0 0.0
307.0 1380.3284987550007 0.2879012753396152 0.6895657791249266
308.0 536.213658508 0.20221045513235003 0.3092501613334135
309.0 2438.8506774840007 0.3628011625055344 0.31426078979853034
310.0 0.0 0.0 0.0
311.0 0.0 0.0 0.0
312.0 1107.176939937 0.1600321068060697 0.18694039332829218
313.0 104.056376176 0.8518384226823216 0.7299969874986415
314.0 72.84620271300001 0.435745956050384 0.44075398947705
315.0 211.80066401800002 0.49888587345934454 0.2652714530955405
316.0 0.0 0.0 0.0
317.0 651.0745948640001 0.21986836223795292 0.4674435493523169
318.0 1108.9575559200005 0.24772774137304765 0.3918857024313897
319.0 674.4623413299994 0.7361617040530479 0.5874388459111336
320.0 49.41638879600001 0.4258813489932615 0.22371299932215127
321.0 98.14267907399999 0.8107809596897273 0.6522219054748862
322.0 701.439660609 0.5062720105641685 0.36045058750776854
323.0 1331.1767437570006 0.3744901748143867 0.16820807626560264
324.0 32.535367142 0.8742686469758142 0.7599918004918418
325.0 179.726223346 0.6473644113571615 0.38352856678441694
326.0 87.24750110400001 0.5087580688600023 0.38169118023047505
327.0 746.0389604500002 0.40134176517802295 0.6866955097919081
328.0 1315.3127925999995 0.5601825759922928 0.5495527918845747
329.0 517.078135261 0.3476577893141846 0.16777625788985376
330.0 1424.0848175200003 0.45141266490850657 0.48752198396380597
331.0 0.0 0.0 0.0
332.0 323.78764082799995 0.6398923031295666 0.4086427930057979
333.0 247.1123696509999 0.5523583372435525 0.3533373887962957
334.0 1224.6896967640005 0.41278188418072115 0.34856794766520466
335.0 1068.4229041350009 0.5858644403274675 0.2667097174233794
336.0 797.2321690160009 0.32585732669083045 0.583952369992423
337.0 0.0 0.0 0.0
338.0 910.1812743290001 0.667765594379765 0.8607749687116827
339.0 1260.650180329 0.2453573294771475 0.35440487370758456
340.0 434.3252529310001 0.5773236085768836 0.5105435257279028
341.0 112.27246557600003 0.8969453874569971 0.8374713650459727
342.0 105.49681510899998 0.43399954675077324 0.3949464043621795
343.0 970.2313494710003 0.36453565869793103 0.23937848970121692
344.0 69.56874432000001 0.8799669416262325 0.7791019033234758
345.0 0.0 0.0 0.0
346.0 14.749899912000002 0.7825590931551887 0.5724725653541888
347.0 269.6954739499999 0.5135138267927712 0.5385625770739212
348.0 314.250543675 0.7836893950589792 0.626759966077512
349.0 1158.0340400530001 0.813928570529507 0.6730515203508549
251.0 80.61535389 0.9083489650852424 0.8079812302210116
252.0 507.5608562300002 0.7713713240013934 0.6273043221172719
253.0 585.6508583259997 0.4738577042454028 0.43866892816338526
254.0 0.0 0.0 0.0
255.0 124.92396686900001 0.6986402540750242 0.45146506271297526
256.0 270.758068964 0.5926667216546982 0.2373754874165791
257.0 262.937091954 0.8257843592784493 0.6720834709618723
258.0 422.06998557599997 0.4466037740965504 0.35388387745461697
259.0 1915.1696436279992 0.7076530713245427 0.6557853023462773
260.0 1681.075937842 0.33623978562733425 0.46306768450935815
261.0 1220.5364679580007 0.7306822104748862 0.5984719619272264
262.0 42.997907538 0.0475666557474003 0.15891855733420812
263.0 277.643758884 0.5635352246144976 0.2969545197068488
264.0 237.612231774 0.6801483480648112 0.6205689518478439
265.0 0.0 0.0 0.0
266.0 236.36449707799997 0.7133017296956995 0.44743034174539265
267.0 1871.3025042819993 0.6357519277511561 0.4581862043401431
268.0 546.3042292979999 0.13824337774652112 0.5013384628607386
269.0 87.076259129 0.5047156551414523 0.2833013595689264
270.0 1995.5660422500007 0.4398302239907975 0.13653645394730585
271.0 1.44414478 0.502629261703874 0.28330262843351534
272.0 30.245909700000006 0.2999697267206848 0.16291632224954813
273.0 825.2165304559999 0.4739276708454643 0.6267386616458764
274.0 709.3968386189999 0.7027674670386683 0.29214510241461433
275.0 0.0 0.0 0.0
276.0 71.948859502 0.3487782951740365 0.12443542483859883
277.0 663.7848543430002 0.2756892838682162 0.25559198683873424
278.0 1667.7769441960004 0.20064117331232847 0.11622347943889184
279.0 165.14784747699997 0.8446932465412086 0.7305914573545774
280.0 1817.4068562229984 0.6684559783862442 0.7514478097948711
281.0 328.0648938079999 0.2717793712258336 0.3972376679924264
282.0 20.44061954 0.9359207481691411 0.8627197603142914
283.0 1414.7510164110001 0.4842678170484402 0.15064963764558384
284.0 1169.6463795799996 0.6815924120784936 0.6388890800949438
285.0 820.4298600100002 0.6603697821952349 0.39142952711666257
286.0 666.3870104889999 0.7799889202033935 0.5989760222072968
287.0 2298.627224808999 0.6979556553790802 0.020037535798360227
288.0 52.351614805 0.5944077293270879 0.35265060425395917
289.0 0.0 0.0 0.0
290.0 29.023823002 0.30679305934096157 0.16961731192750998
291.0 1551.9042877589989 0.4967242539115201 0.25235165476649485
292.0 189.05403905800006 0.7831247013604999 0.6187840457368848
293.0 1035.2671359399994 0.5595312510609829 0.6484915364922297
294.0 191.88069252399995 0.6998061117269597 0.4492630395958126
295.0 268.0518539819999 0.809061529726724 0.6601105110162153
296.0 0.0 0.0 0.0
297.0 0.0 0.0 0.0
298.0 77.65032189799999 0.7275350021161683 0.42230118817277257
299.0 0.0 0.0 0.0
300.0 0.0 0.0 0.0
301.0 288.8981583439999 0.5580940999989636 0.2594005529481976
302.0 158.883207658 0.9255127710348728 0.8492139422660487
303.0 96.372316014 0.6272362034452892 0.391969562535674
304.0 2720.3205311950014 0.2704391915204352 0.6026318948319115
305.0 874.8749428380005 0.5820490570165773 0.5970919166900399
306.0 1342.4889771280002 0.4971520028839023 0.18002108888218105
307.0 310.944773381 0.9191052582039801 0.8588367704673271
308.0 453.503126937 0.6019298756833926 0.5732570004039627
309.0 0.0 0.0 0.0
310.0 0.0 0.0 0.0
311.0 209.69283693500003 0.5529363839736211 0.33213721700898147
312.0 2421.1906732779994 0.23975158313150455 0.5268013444574723
313.0 0.0 0.0 0.0
314.0 2226.519413978002 0.6408451755438335 0.21539264754853707
315.0 1100.9681580179997 0.7956198771567066 0.733413701999281
316.0 21.439024125 0.47426425213153245 0.19688327256638571
317.0 266.5928153790001 0.5907844001014069 0.33957404125352464
318.0 658.3480637580001 0.7545842301344867 0.10650424285190188
319.0 1408.5118148239999 0.4006137731314457 0.3438606930018414
320.0 902.521395196 0.26153487821058735 0.4025032653567442
321.0 215.19173768299996 0.754039414710994 0.5786846506301786
322.0 1259.187084745999 0.6484414967855545 0.45812650060311444
323.0 124.33477768099998 0.271646468568773 0.12916933526691196
324.0 1270.756501241999 0.4447437516119018 0.4009438155251003
325.0 68.77726940099998 0.34353966154156684 0.41378327921380437
326.0 0.0 0.0 0.0
327.0 1068.5044760399999 0.23539395669228802 0.42452009153065007
328.0 0.0 0.0 0.0
329.0 0.0 0.0 0.0
330.0 2152.125428106998 0.22571077744718648 0.2974095900171893
331.0 1762.0860817149994 0.4592769197471384 0.3387892921078719
332.0 0.0 0.0 0.0
333.0 0.0 0.0 0.0
334.0 776.5729223450005 0.43594900053534036 0.360484526013315
335.0 1278.7829851059996 0.7281562245071598 0.653707560859144
336.0 36.765088498000004 0.4561995785864231 0.6230479216592054
337.0 417.93655160400004 0.40825770332958095 0.08372205423819937
338.0 0.0 0.0 0.0
339.0 0.0 0.0 0.0
340.0 1082.25972243 0.6925856443642394 0.6047961917559012
341.0 179.50086445199997 0.8077920748874892 0.624279336290477
342.0 0.0 0.0 0.0
343.0 859.5616028229998 0.24293879337066285 0.6049710780407042
344.0 608.8665294660001 0.6231907416244606 0.42352696984502497
345.0 1258.6543598489998 0.7202044114173883 0.620552124818137
346.0 642.3831867079997 0.6335438202574766 0.7062015729413971
347.0 879.4576921099996 0.7475754076257661 0.40156754036229025
348.0 0.0 0.7531789512220317 0.5654132640591834
349.0 1341.7196820869997 0.06381176157511001 0.32467628391157755
251.0 0.0 0.0 0.0
252.0 0.0 0.0 0.0
253.0 0.0 0.0 0.0
254.0 0.0 0.0 0.0
255.0 231.2815840950001 0.28070491728907726 0.38481447069720065
256.0 532.6690311840001 0.8188004748466353 0.6527843801689321
257.0 160.04150690000003 0.6392068389688478 0.46252958786812853
258.0 1199.2744344860007 0.601327120749081 0.6842270413808713
259.0 0.0 0.0 0.0
260.0 16.447037701 0.7684341124791813 0.5765021273997263
261.0 277.711166346 0.833015369681334 0.6907751529674588
262.0 634.5963045769998 0.4027538356462914 0.4726533431181694
263.0 2064.9322745749982 0.5057798082874979 0.27147246101960826
264.0 1406.4586999080007 0.0852868325000317 0.46933733727612315
265.0 0.0 0.0 0.0
266.0 638.7243652249996 0.26048147662405613 0.15781774974481957
267.0 781.6512406109993 0.7283287055159198 0.5316285586384767
268.0 0.0 0.0 0.0
269.0 1886.8863300380006 0.6805078137019173 0.4470649288257865
270.0 1075.0180442740002 0.7628746730738835 0.6077095649548643
271.0 1417.0492601199996 0.34105864063078234 0.6817578820661953
272.0 823.2866239959998 0.6053413253606396 0.23086985121231565
273.0 1695.4282432719997 0.48128023892201266 0.3168652895030711
274.0 226.03404103800005 0.2649513811126644 0.46009392204726957
275.0 431.29658178900013 0.7156141199303452 0.5239521268463135
276.0 300.00550658500003 0.8599481464458014 0.7695378349290283
277.0 1320.6767136770006 0.3797726997138947 0.659383505495189
278.0 1511.5053426700006 0.5985269125299382 0.6120381627807051
279.0 91.295747552 0.5759265869639095 0.3831806934837007
280.0 0.0 0.0 0.0
281.0 1963.3924371510009 0.3575964308751211 0.14537861290584728
282.0 1459.7486147990019 0.8205960641618367 0.7085495773862411
283.0 1034.8667432300003 0.33773821477751903 0.5920421135564687
284.0 229.32185811600004 0.6790585200573261 0.5736797417229305
285.0 136.57782668599998 0.8882620010500402 0.7754653386759154
286.0 0.0 0.0 0.0
287.0 0.0 0.0 0.0
288.0 1613.104241372999 0.5624404200008036 0.2925159717648682
289.0 333.851042216 0.16425888949149367 0.167095990219043
290.0 0.0 0.0 0.0
291.0 1096.1764834110002 0.809593187531985 0.7997725799176988
292.0 14.18501647 0.7688969506235831 0.5948472029060626
293.0 0.0 0.0 0.0
294.0 0.0 0.0 0.0
295.0 132.50904643400003 0.4594816101830793 0.307144206174557
296.0 56.20554577 0.3499047947989794 0.16331691217321959
297.0 538.2896581820004 0.5426711305660441 0.2540005963669117
298.0 758.3130929470002 0.6053092307169188 0.366458751455979
299.0 478.834466614 0.8464157248007652 0.7655397476297714
300.0 155.70553764899995 0.6307497085301772 0.6184937525478527
301.0 440.1740006930001 0.7520831494074081 0.5239074574234448
302.0 341.75273867199985 0.40457306826071004 0.1852177894863327
303.0 2120.934998188002 0.46242486319761456 0.24742440565396892
304.0 484.8699705469997 0.5434447299565288 0.7846050355777427
305.0 121.39826917799998 0.506875497306834 0.47463297414841193
306.0 1227.826479057 0.3493519376325337 0.6200239158482104
307.0 0.0 0.0 0.0
308.0 427.644362477 0.2755022510703965 0.3823541711063871
309.0 46.26301414900001 0.6203236377685571 0.507779405139383
310.0 1064.6170314500002 0.33071989577427346 0.4304134426737928
311.0 0.0 0.0 0.0
312.0 336.3250512160002 0.4396691421317384 0.35014518047935855
313.0 509.2208741209999 0.5587302239373921 0.6856475032167622
314.0 0.0 0.0 0.0
315.0 1744.513000989001 0.17557140068740615 0.34868672665323036
316.0 811.5031559420007 0.71625082789092 0.2560501683239453
317.0 1485.541977015 0.5165939701748308 0.4888361424008754
318.0 299.6196125480001 0.6955957361506455 0.4655607784773958
319.0 180.380205568 0.724448813308831 0.5206739256378362
320.0 1161.9789449149994 0.5997056872834793 0.2750139417648559
321.0 530.940092686 0.16276530151914215 0.2162415455044973
322.0 0.0 0.0 0.0
323.0 0.0 0.0 0.0
324.0 247.97099552699999 0.6931798165804096 0.39447940648142277
325.0 0.0 0.0 0.0
326.0 0.0 0.0 0.0
327.0 267.740128616 0.4737931160663732 0.33531707418525564
328.0 571.8823276809997 0.9065790173856025 0.8269143961349781
329.0 393.07142669200005 0.5872218117104748 0.5302042239330108
330.0 1496.2937820400007 0.2408226808409055 0.2293160706224229
331.0 171.90850319300003 0.42526381865578566 0.1767160372308453
332.0 222.42994787199999 0.23220676616087782 0.5563737762469791
333.0 969.778881278 0.24884362507013288 0.18276252517620492
334.0 79.73098324300001 0.11370759313053659 0.10808175942061288
335.0 447.341197915 0.7268535790104094 0.579721583540553
336.0 0.0 0.0 0.0
337.0 0.0 0.0 0.0
338.0 876.0740840209996 0.4324297570889304 0.4524221641429677
339.0 960.1567972510001 0.10794215805336446 0.4373902958052554
340.0 0.0 0.0 0.0
341.0 1028.1769717519999 0.34109365249293205 0.2208695706735195
342.0 223.72787487200011 0.9609833534077967 0.9165035378243029
343.0 991.7105817790007 0.5647197749914009 0.19631468445639647
344.0 278.26884311300006 0.5068132628121959 0.5807867591803271
345.0 461.98817526600016 0.6408652606635133 0.35451039861170835
346.0 1355.2789202660003 0.7635517066943365 0.7047935470632826
347.0 369.48624738399985 0.9186576274625341 0.8345443101031715
348.0 1086.4268928930005 0.7312169971531628 0.738087265339474
349.0 0.0 0.0 0.0
351.0 1740.1104539300002 0.46417776781198583 0.1931314663304382
352.0 1435.347051059999 0.2838010135491718 0.402355361451987
353.0 346.94666483699984 0.5385155656464796 0.7680983599420033
354.0 0.0 0.0 0.0
355.0 0.0 0.0 0.0
356.0 43.541247946 0.925373450477856 0.848742408835631
357.0 588.0621394900003 0.6917011267126935 0.48455993727867475
358.0 596.625464278 0.8156927990255101 0.6371673533282329
359.0 755.6493507329996 0.4658428129581456 0.36456281252863704
360.0 0.0 0.0 0.0
361.0 517.606320494 0.6002332835746952 0.21004188330464374
362.0 1887.919944102 0.684686279612767 0.6757546532140482
363.0 0.0 0.0 0.0
364.0 95.83837929000002 0.397028852391114 0.28466265442126776
365.0 0.0 0.0 0.0
366.0 202.86311265499998 0.7288625163866503 0.5626598069534795
367.0 368.2609174139999 0.6283279192373349 0.42064917967702997
368.0 0.0 0.0 0.0
369.0 0.0 0.0 0.0
370.0 0.0 0.0 0.0
371.0 0.0 0.0 0.0
372.0 662.669349602 0.23875149316870825 0.3459421417890284
373.0 733.8631328069999 0.34756897424356453 0.31071682873056294
374.0 37.838790868000004 0.6803457133706614 0.41316327820405885
375.0 117.50018089300005 0.8115489995030183 0.7193539035325016
376.0 58.333888896 0.8978444502283895 0.792430878564551
377.0 426.378312365 0.3833479824152231 0.6964208012982956
378.0 230.86437892100008 0.6150417509262551 0.6535893234152136
379.0 43.869837631 0.8881181806286073 0.7713941999139345
380.0 0.0 0.0 0.0
381.0 0.0 0.0 0.0
382.0 107.704113164 0.7883362800505115 0.6480641629298947
383.0 934.1333718440006 0.6103035752574076 0.7683350823387253
384.0 255.18541791099997 0.8975934206870556 0.8788276487615982
385.0 113.37056621099997 0.8499529529379495 0.7273376210489362
386.0 112.52004496700002 0.7968813849353485 0.6463018424780554
387.0 767.5679784470001 0.5015463127898567 0.5969367208159799
388.0 790.3019661629999 0.34197165588588957 0.44109756102282616
389.0 230.620173653 0.7216608448586425 0.5180087029134655
390.0 226.10214894600003 0.9557553160206836 0.9042005200419585
391.0 815.2412138230003 0.35298916924100565 0.34041937222492624
392.0 510.9264256199998 0.38241023410080865 0.2907248214720397
393.0 951.2933342809999 0.7140639004341375 0.552978106648717
394.0 548.060928575 0.41815308729628986 0.3881106567646203
395.0 1460.9850846339984 0.5898458862796011 0.6743903462367162
396.0 17.647779516 0.8386911951139178 0.7038641353385628
397.0 148.35780068300002 0.7474300233966287 0.5709343433126993
398.0 166.36318586700006 0.7036064033582382 0.5974711720819215
399.0 426.69803393200004 0.6137124546486988 0.3751108460926047
400.0 505.9500308719998 0.722283691709962 0.5823873013128344
401.0 296.901549328 0.39745421888783045 0.30046011371381276
402.0 0.0 0.0 0.0
403.0 232.00694960399997 0.34440113106056375 0.14796973382238848
404.0 0.0 0.0 0.0
405.0 999.1633428260005 0.5809184204630495 0.29610116347756144
406.0 0.0 0.0 0.0
407.0 203.9082096680001 0.8341549599665399 0.5433036648084579
408.0 32.358480275999995 0.6208276385628985 0.4032627914252433
409.0 1624.3682479010001 0.19116705852926294 0.09821659579211703
410.0 0.0 0.0 0.0
411.0 2217.231605194997 0.19097585144119006 0.38645395908255403
412.0 388.5190818289998 0.7884925466274803 0.613406034660701
413.0 366.351412381 0.7315875505831174 0.21169455990884803
414.0 0.0 0.0 0.0
415.0 0.0 0.0 0.0
416.0 108.43075895000001 0.7543128913958079 0.6116002243792977
417.0 131.913889673 0.265791477347424 0.6381151634556036
418.0 665.6264096170003 0.6441515015020185 0.4364620053833905
419.0 0.0 0.0 0.0
420.0 0.0 0.0 0.0
421.0 1489.431849884999 0.6953205148581282 0.5712338484783155
422.0 470.13517261099986 0.550300880481205 0.5999746165808323
423.0 994.4126674339999 0.48147921031122953 0.2928711015287604
424.0 463.6844503180002 0.5535898971563462 0.6296230180216915
425.0 1258.6968684770004 0.4609724053233016 0.5627980363111558
426.0 993.8091072389994 0.3837468122762074 0.4969122820561783
427.0 1130.1784317489999 0.7449732098142163 0.5792984009695077
428.0 0.0 0.0 0.0
429.0 35.563700172 0.7629619152086778 0.6625642842087947
430.0 1171.3165043240006 0.5594445053928374 0.46908024061674247
431.0 199.38776102199998 0.769220717498976 0.6414624649236801
432.0 751.0187588259997 0.16968443789098017 0.13864789471832228
433.0 0.0 0.0 0.0
434.0 114.33373046199998 0.6085398490189224 0.5810395673090325
435.0 0.0 0.0 0.0
436.0 703.5495841579998 0.5937443051127141 0.17794418486723
437.0 1521.9889447150006 0.13926397887605524 0.6348449163093121
438.0 12.362368035000001 0.8862593483178102 0.8039255247670047
439.0 203.07706821500003 0.9528042010704545 0.9002592708734601
440.0 607.746264622 0.699365985563923 0.6129279752600684
441.0 0.0 0.0 0.0
442.0 1323.9735370849994 0.2702112708471688 0.5556692025791794
443.0 0.0 0.0 0.0
444.0 625.3043083370001 0.44430227358318675 0.28423795408221614
445.0 521.442633798 0.45641914175320547 0.3887271814726455
446.0 1569.591847937999 0.30273514986923594 0.17427137154927017
447.0 789.6171695940005 0.4529703614846806 0.3379857960098702
448.0 243.909075333 0.37917749149609764 0.3273789148132471
449.0 244.889192627 0.704055083605194 0.5835446653112467
450.0 463.313732434 0.5008259245225792 0.4138846883438628
451.0 1916.5132703250003 0.5539914190931088 0.6222987463515456
452.0 2477.371892264999 0.5013872391018108 0.5040287351328299
453.0 0.0 0.0 0.0
454.0 500.6565473450002 0.8065450560321863 0.6450710865251129
455.0 382.90115865600006 0.4670606446405029 0.3676706231339425
456.0 232.40163384900004 0.8007462670859657 0.63454041961763
457.0 549.9083873820001 0.81797972559749 0.7156002947153859
458.0 47.260987613999994 0.5103215956276906 0.23671516363364778
459.0 1340.8163726500002 0.3886419808822252 0.40069290254182327
460.0 931.5665757659997 0.3951096932179252 0.41606836348630755
461.0 0.0 0.0 0.0
462.0 0.0 0.0 0.0
463.0 0.0 0.0 0.0
464.0 718.8738685080003 0.30867199300472536 0.29164007715089607
465.0 860.487857324 0.5275559075395716 0.5198695497160788
466.0 505.7155188640002 0.496422240917778 0.4795818018802242
467.0 0.0 0.0 0.0
468.0 509.42042419600017 0.12353743704899997 0.7292153102298276
469.0 1413.5665085539997 0.5455067121598366 0.3738738125793735
470.0 337.39102681199995 0.48258863525598705 0.23227139924178686
471.0 0.0 0.0 0.0
472.0 283.48925013699994 0.5576122696042097 0.3369346938474729
473.0 700.0462027310001 0.48000175745947105 0.1970528104964214
474.0 922.5956583599999 0.8281340592268208 0.6242437131554859
475.0 0.0 0.0 0.0
476.0 0.0 0.0 0.0
477.0 91.948284914 0.6973112705683837 0.5137386018539024
478.0 199.58930704600007 0.36945437666159875 0.2803049212750105
479.0 0.0 0.0 0.0
480.0 477.0753201709999 0.6987597712285826 0.33444999846121454
481.0 198.93286161999998 0.04773401054708358 0.03339473043837737
482.0 313.93371613899996 0.5452939455996054 0.33274519970697497
483.0 293.23676815700003 0.881059131954026 0.7615784568092209
484.0 0.0 0.0 0.0
485.0 64.329792295 0.27201939740267694 0.027826206583518014
486.0 326.700817155 0.38541355231421975 0.37165006544492835
487.0 155.709758731 0.7658006060225496 0.5762672250775301
488.0 0.0 0.0 0.0
489.0 458.7604738149999 0.21349550453677452 0.3392259575460233
490.0 961.9457222089994 0.26225273487045386 0.13770497743843946
491.0 1068.0184231399999 0.495269355841534 0.43662771475552864
492.0 1248.783804329999 0.6470745935276239 0.42944522181713346
493.0 269.97392614099994 0.7348936750535437 0.5286471042176606
494.0 1278.3696505129988 0.6165277677191757 0.4116059087937512
495.0 532.348276376 0.7422357058097273 0.5432130055569064
496.0 68.90925175999999 0.6569630251466081 0.4043128419956794
497.0 0.0 0.0 0.0
498.0 0.0 0.0 0.0
499.0 1682.463813099 0.6447223154138821 0.6510330413259694
500.0 896.0403454770002 0.7618695941240453 0.8292161417050483
501.0 1138.3561971770005 0.09250382814030444 0.4638911241756209
502.0 88.74724728800001 0.8235864217464609 0.647074433716831
503.0 814.648005704 0.258501798793287 0.12115258495217274
504.0 264.644791058 0.57221839457506 0.5086110583449553
505.0 14.574690400000001 0.9404159893556319 0.8744645140458781
506.0 167.96605005800004 0.5660683561751585 0.34272123200261445
507.0 56.935842265000005 0.8286504200092606 0.678581037115021
508.0 890.0382010210009 0.33522398412427845 0.44412247903137586
509.0 767.5840689070001 0.4548167939602186 0.4751942574069444
510.0 540.8832724420002 0.8431346221535981 0.7061357983792615
511.0 229.12731784399998 0.8356610152021787 0.6951921237678116
512.0 389.172176958 0.40644976081934525 0.5356477913199094
513.0 0.0 0.0 0.0
514.0 232.44357320500004 0.8977907631017075 0.793816743404673
515.0 2137.8445972400023 0.18474292457078764 0.37928911994518705
516.0 200.51639241600003 0.9497471069963324 0.8930405673670262
517.0 317.45429684700014 0.5201102573947235 0.7473743736678693
518.0 328.6080868369999 0.47371627862492677 0.14554306567810502
519.0 0.0 0.0 0.0
520.0 1417.1210515939993 0.5979615787079086 0.27284848435956055
521.0 1086.5723754239998 0.4426355087142275 0.31543045362957506
522.0 483.383165479 0.7770186610103046 0.5960725587703455
523.0 0.0 0.0 0.0
524.0 747.9995046810001 0.5174579596252328 0.10688625587108146
525.0 1375.7143746259999 0.3607569863244607 0.5539536579900322
526.0 7.981964552 0.5449596235244824 0.31772970352354435
527.0 109.01516057999996 0.7509943895690888 0.5411831727810879
528.0 247.205329086 0.8354047859047412 0.6814175874339363
529.0 1077.754371539 0.6149467720416958 0.38781300176992783
530.0 65.851785551 0.8032716438699721 0.6581161934383426
531.0 99.19018001900001 0.6428731697976895 0.36995605933252257
532.0 671.189418522 0.7974375398500024 0.7373585136318576
533.0 0.0 0.0 0.0
534.0 553.8995465180002 0.562484889529956 0.39703738011542167
535.0 113.247863042 0.5426770798835915 0.33235048745291124
536.0 9.43017471 0.21964048307391598 0.24589679933115996
537.0 0.0 0.0 0.0
538.0 0.0 0.0 0.0
539.0 459.138558963 0.35169832149782776 0.45760417141728127
540.0 0.0 0.0 0.0
541.0 38.819739883 0.9603163341016521 0.9236054543527431
542.0 2162.698683032997 0.5041963647044332 0.6955252724728275
543.0 1133.2732829920003 0.3995153432678717 0.5119322844262734
544.0 1813.7473480069982 0.30174398012890685 0.2415731723042553
545.0 0.0 0.0 0.0
546.0 745.2326551000007 0.6465896248509846 0.6051383744337793
547.0 51.58541376 0.7709977157252772 0.40980159725139786
548.0 1659.8379898919984 0.484510132369504 0.562415664135965
549.0 1373.361900805 0.41516558325265673 0.29681486266385
351.0 0.0 0.0 0.0
352.0 444.2972226499999 0.7416940418572935 0.6818227539206406
353.0 1324.8921394900003 0.49355524264109296 0.2815825316331669
354.0 670.7735283909999 0.5298304910543999 0.42321033992667256
355.0 390.1634578080002 0.4922079844237306 0.5529582944894696
356.0 311.12926360100005 0.6549110232777979 0.44397174417934776
357.0 0.0 0.0 0.0
358.0 694.9336550509997 0.3864162836483328 0.47842343578368696
359.0 1120.9173034549995 0.4706758390122125 0.5034709371617607
360.0 0.0 0.0 0.0
361.0 324.5466823109999 0.40566847268452527 0.18361990298034353
362.0 0.0 0.0 0.0
363.0 0.0 0.0 0.0
364.0 0.0 0.0 0.0
365.0 692.9997047079999 0.3592279226696789 0.13085051831072822
366.0 1778.602009018999 0.37305546318915 0.45337276804886695
367.0 631.4986471050001 0.8281309206154334 0.6987811141936932
368.0 65.50529997199999 0.4984408797364013 0.462817090175431
369.0 32.612695849000005 0.8809224190695168 0.7609486986599162
370.0 0.0 0.0 0.0
371.0 0.0 0.0 0.0
372.0 958.3589884150002 0.2990896042254705 0.32484593816090995
373.0 0.0 0.0 0.0
374.0 0.0 0.0 0.0
375.0 0.0 0.0 0.0
376.0 400.07660956800026 0.8088692510385886 0.36378612781562414
377.0 1.688002865 0.6320627538456938 0.5219742547228933
378.0 250.791513742 0.8023116748032102 0.6820595458891254
379.0 0.0 0.0 0.0
380.0 619.77340256 0.8524751842844123 0.7229727901644448
381.0 436.9655235070001 0.9282037704717987 0.8485161146091658
382.0 322.692332264 0.645892684160147 0.47734793282747334
383.0 407.1903757440002 0.7864929319181537 0.49100117431034024
384.0 1790.4827782569998 0.22947118306986097 0.43241714894957445
385.0 373.488090117 0.7797926302760313 0.6528634052675301
386.0 610.1639221020004 0.6609129598606313 0.4431901626465061
387.0 0.0 0.0 0.0
388.0 1433.7887521959988 0.5317650174367532 0.7811458075316122
389.0 307.3957896360001 0.15737860269446804 0.2906610016149723
390.0 0.0 0.0 0.0
391.0 0.0 0.0 0.0
392.0 1579.6320919200004 0.372647292609622 0.23839112427091272
393.0 525.2798976870001 0.86236582814633 0.4758990877233489
394.0 1.96732896 0.03204844570322428 0.004316765973363633
395.0 48.43413758499999 0.8498967937035062 0.7262921510130688
396.0 60.26854921599999 0.22901964384522056 0.13419424678850528
397.0 0.0 0.0 0.0
398.0 0.0 0.0 0.0
399.0 769.70296975 0.42474806951905475 0.26750122471623367
400.0 416.4411324760001 0.7016306470316553 0.4899142732323466
401.0 0.0 0.0 0.0
402.0 0.0 0.0 0.0
403.0 0.0 0.0 0.0
404.0 644.2907003280002 0.6460564066264278 0.8098783031155525
405.0 77.245734899 0.8021743145031124 0.6342127971590494
406.0 1885.233884785001 0.21060494150486234 0.3632958354873811
407.0 0.0 0.0 0.0
408.0 202.74014582899997 0.6673479909323385 0.733446381126626
409.0 870.3507359820005 0.13466480834256309 0.3662172268316119
410.0 1115.850198098 0.24532957746569034 0.3241398735079516
411.0 481.0694241950001 0.2930037666727826 0.4211737041739578
412.0 0.0 0.0 0.0
413.0 134.07271161999998 0.5218933714599993 0.3841825424705666
414.0 174.53743388700002 0.6807774769260422 0.38734678718712506
415.0 312.14606535899986 0.7721135105786007 0.6135482402169363
416.0 27.255117136 0.40134375214829066 0.20001075137722646
417.0 11.05795599 0.8972283404244656 0.7927316954917213
418.0 0.0 0.0 0.0
419.0 45.54724208100001 0.6991250217605269 0.5023426163222819
420.0 1235.1278480499993 0.5345782245561768 0.5041819392135607
421.0 10.788303057 0.7280689813717356 0.6069031759228612
422.0 2488.2552155659964 0.4841461164503322 0.3793413483208574
423.0 239.95992955999992 0.566773820677051 0.42321184203212003
424.0 157.94399197999996 0.5721434782864657 0.369318445417973
425.0 629.6489854150001 0.2598330966360462 0.17730125227982524
426.0 334.2529457840001 0.277857904998793 0.20149641735639523
427.0 0.0 0.0 0.0
428.0 1752.837165430001 0.46473218634397523 0.34362364049773725
429.0 1659.8628268160019 0.3127850387729706 0.23981889856106067
430.0 3.172782439 0.9336684432584524 0.8645536348522219
431.0 161.459833727 0.7955431360903417 0.6318281097599291
432.0 437.3962545229997 0.2152904994209224 0.04386489285142357
433.0 0.0 0.0 0.0
434.0 161.707071584 0.6582158450836428 0.5995726232784714
435.0 1079.5820247930005 0.6550807723806716 0.36643878142692893
436.0 0.0 0.0 0.0
437.0 0.0 0.0 0.0
438.0 508.8224335569998 0.033036437799617104 0.0403105026729299
439.0 728.3194100729997 0.6153165044746218 0.547932206974172
440.0 962.8519576630002 0.8322118962381297 0.7481259801199778
441.0 1036.70479668 0.5751959595295544 0.35681501964167545
442.0 2222.9837272099994 0.34426452318520595 0.18866310087928365
443.0 20.917193340000004 0.9046729848902513 0.8064033731504154
444.0 368.428352443 0.42314939422958997 0.22863853999175024
445.0 212.167746589 0.27549636572270053 0.49339924968402654
446.0 1295.4151496140007 0.5464816944772091 0.6243265919324057
447.0 1155.017688556999 0.3802825029646155 0.6040904776696868
448.0 0.0 0.0 0.0
449.0 1435.211353219001 0.4324628431851844 0.3872508115526002
450.0 0.0 0.0 0.0
451.0 782.0401107390002 0.3978195990630204 0.22533184884299018
452.0 1151.858470268999 0.56548179616546 0.44310971272262567
453.0 489.807879058 0.28342670826891075 0.07298052525006671
454.0 24.018597701 0.6155761898582127 0.42287481630655244
455.0 701.9699676830002 0.6743628283973034 0.6556304859776596
456.0 247.95371948199994 0.3835953286875762 0.19526484474694614
457.0 1985.1720696930017 0.4306765606757184 0.6526950769725514
458.0 138.03005757 0.857278339495512 0.8349602337138778
459.0 88.276500551 0.7823022725661751 0.7166028716046946
460.0 0.0 0.0 0.0
461.0 418.5620283300001 0.148737523148859 0.024134379990130433
462.0 271.6483812960001 0.7847419109883029 0.7617004617374615
463.0 0.0 0.0 0.0
464.0 109.893073 0.7935200269451351 0.6941519676067937
465.0 1245.558037605999 0.5521254940502329 0.7400615974184401
466.0 145.795491495 0.346152550769725 0.22061782489529652
467.0 196.72034534399998 0.18675464011713322 0.5519425769491797
468.0 167.45633065599998 0.33142082730216726 0.2738089368888677
469.0 115.673484652 0.8820765324075731 0.7606939351636388
470.0 107.93798941599998 0.8649036923553017 0.735916313997168
471.0 1534.973168349999 0.4509229867533288 0.48804491455973864
472.0 0.0 0.0 0.0
473.0 978.5611956700001 0.7348412865520829 0.5546988566753801
474.0 499.78177166500006 0.6044634528453843 0.5615069641962754
475.0 1038.1569788169995 0.5416528180750431 0.5971696630710613
476.0 874.2661958709987 0.027040003354518775 0.6348292510786635
477.0 116.56356229 0.7282371913415945 0.5389568798100984
478.0 127.650872924 0.7488750905548816 0.564003971184661
479.0 45.632004495000004 0.8892203694441685 0.765426237548709
480.0 2167.1712330729993 0.34971092015915417 0.6790794477322828
481.0 265.55671445400003 0.7193023354532824 0.48509677158101155
482.0 1277.6356231739996 0.14385303249489284 0.3486543611882567
483.0 386.62358912499985 0.9061093520907042 0.8097171434888073
484.0 312.351826415 0.6833432734057128 0.5340288292095658
485.0 343.424008459 0.48826072759252326 0.6832239812958266
486.0 0.0 0.0 0.0
487.0 1910.6855299500007 0.5945649226735984 0.3889112140202723
488.0 739.1764035089998 0.08740359580603817 0.13829467134332524
489.0 941.6361113679998 0.27079361726225776 0.18297787299530507
490.0 1471.186365769 0.21235822218269917 0.16380622085522537
491.0 39.538256273 0.5048061360400117 0.26194961785807697
492.0 0.0 0.0 0.0
493.0 1631.559749486 0.5968045718018241 0.69133837061616
494.0 1421.587065437001 0.75262948032083 0.7701149813468319
495.0 0.0 0.0 0.0
496.0 185.01766028899993 0.7832168520488683 0.2723985035439675
497.0 496.26548401400015 0.805088514245168 0.7662837995139703
498.0 0.0 0.0 0.0
499.0 387.937024524 0.5728442906867199 0.2465571104946379
500.0 542.9468086610001 0.3377576877559741 0.5432841692423422
501.0 301.99253806599995 0.7349340100379739 0.5176428704606492
502.0 819.6784393199999 0.4512302607883044 0.6128868663726783
503.0 0.0 0.0 0.0
504.0 206.437798957 0.59021113855899 0.6690433018503146
505.0 142.781481834 0.6757893164745926 0.4881804822687703
506.0 138.92422443700002 0.6230258987182666 0.606160754576155
507.0 0.0 0.0 0.0
508.0 0.0 0.0 0.0
509.0 316.1452629920001 0.8314749335979951 0.7936454442016928
510.0 305.63210045999995 0.7070722510701001 0.5055844335513041
511.0 0.0 0.0 0.0
512.0 817.7033677090003 0.10235718036580033 0.1311923520337621
513.0 125.40643212699999 0.7993748739064394 0.6809226952096588
514.0 784.4930739660005 0.3156980520776521 0.14485961291765856
515.0 184.30917049 0.19307633490633005 0.4002009483330507
516.0 544.7887863889999 0.6799228937990555 0.4821727148450096
517.0 1880.6286778910019 0.6514458082876743 0.46680727694757745
518.0 767.366180323 0.27173884862333564 0.6159094824505605
519.0 791.9499119259999 0.40731358853948657 0.3803796207793694
520.0 642.95265476 0.5692787575311046 0.6921060902651625
521.0 480.668671491 0.7221075386623746 0.5014415640967145
522.0 23.039068626000002 0.8480572759298273 0.7007803206202534
523.0 1582.7711793300005 0.6401657528305966 0.14692803713007407
524.0 345.36887278699993 0.27939815217216607 0.2762734591688962
525.0 1870.3016150739995 0.5741578331767532 0.5417470044194098
526.0 404.60070049399997 0.19918335295084283 0.27168025495727305
527.0 1607.0288762029995 0.4735967643871732 0.23285051858102263
528.0 0.0 0.0 0.0
529.0 1993.8380252439997 0.22814672873191127 0.6415720105300134
530.0 474.8078971379998 0.7738223842922413 0.7069075988114375
531.0 2035.091717196999 0.6041877230398227 0.1495897235207332
532.0 583.7348236339999 0.4237157881712732 0.2687493403423381
533.0 57.995383083 0.7587384185811127 0.589303703912725
534.0 197.482956103 0.2511646601285983 0.4504551387097041
535.0 173.792245391 0.12973731358892282 0.5587385814770482
536.0 0.0 0.0 0.0
537.0 159.238622102 0.34431733691009225 0.102998056924345
538.0 427.0544734820002 0.3349017405503961 0.20476689902190415
539.0 325.29199842400004 0.35274474085227736 0.18981359526020306
540.0 13.833505286000001 0.9570508221760281 0.9100113440909124
541.0 285.318499192 0.7284262475957132 0.29387294590796004
542.0 1312.510514359999 0.8112280923142641 0.7756251415114507
543.0 428.39294080199994 0.18652755061662435 0.20780888995809943
544.0 1298.573352994001 0.21744544529019622 0.5194403918605376
545.0 0.0 0.0 0.0
546.0 187.21920243099999 0.7192992519908887 0.6545713030942404
547.0 0.0 0.0 0.0
548.0 0.0 0.0 0.0
549.0 319.36004919499993 0.4056839242482293 0.2565999619825096
351.0 1730.654150873999 0.49648033738405456 0.34709328203774703
352.0 1272.595636420001 0.6982712196698023 0.5092059366940606
353.0 20.242868803 0.9073598979449119 0.8040749085071907
354.0 0.0 0.0 0.0
355.0 1549.42471659 0.5360776853549449 0.3437470763845291
356.0 0.0 0.0 0.0
357.0 793.8769013699998 0.8058271930727274 0.6819977954091008
358.0 85.067867473 0.8272956700104304 0.4503272892815007
359.0 880.733146009 0.4287866124664449 0.37062441987827627
360.0 1518.9215592739993 0.3417795962293498 0.5859273001605882
361.0 156.46653026500005 0.36296529445218606 0.2653800617554963
362.0 0.0 0.0 0.0
363.0 0.0 0.0 0.0
364.0 8.192527318 0.7547264091748395 0.5546710147479976
365.0 108.79658093899998 0.8905016599139126 0.7875183248434137
366.0 73.47277465100001 0.9136680576646885 0.8255115500479733
367.0 0.0 0.0 0.0
368.0 177.03387206799997 0.7854662235303644 0.6168887430884463
369.0 290.22201762 0.7458213082827251 0.5573456693619236
370.0 0.0 0.0 0.0
371.0 10.226129271999998 0.3701042169240227 0.11812346158742928
372.0 576.4687737469997 0.4693105219019397 0.3463115380273309
373.0 482.52557700100004 0.8015666323113958 0.7948503419806033
374.0 0.0 0.0 0.0
375.0 0.0 0.0 0.0
376.0 0.0 0.0 0.0
377.0 0.0 0.0 0.0
378.0 0.0 0.0 0.0
379.0 101.287461751 0.025519878395971796 0.026721344619192317
380.0 143.38357549600005 0.37768026720415826 0.23313788196432722
381.0 434.53901292499995 0.68654409559442 0.45757379068237897
382.0 361.8015752200001 0.4263256724830862 0.41788129500732313
383.0 1620.8396694820005 0.6025100744685618 0.5945084534479758
384.0 64.713807253 0.48756772896938305 0.6158531053021248
385.0 635.9773254670001 0.6869115813481567 0.440649567007393
386.0 280.9443663770001 0.45993703684746895 0.2681166951493942
387.0 183.28233097700004 0.6442987457035626 0.7255147671764393
388.0 1403.1364469740004 0.7615293965357751 0.2994673750707425
389.0 718.7840720729993 0.6799511049772473 0.5972099092928127
390.0 538.3701241360001 0.8949859399424328 0.8194721313581692
391.0 239.69614718399995 0.3713168301757382 0.4042385875163742
392.0 414.94218418400004 0.5051271467112319 0.4496098568784688
393.0 0.0 0.0 0.0
394.0 0.0 0.0 0.0
395.0 0.0 0.0 0.0
396.0 0.0 0.0 0.0
397.0 1193.8563762230003 0.188582211982991 0.19032312032058346
398.0 1041.0784063800002 0.7177729947120388 0.6937074379065489
399.0 630.6721816699995 0.5567633948185859 0.06505790959973026
400.0 83.427990593 0.7942762475208281 0.645764781922143
401.0 1330.8878165419994 0.5399301726656529 0.5978525406829941
402.0 146.64320207900002 0.6943363781765121 0.5400038944277068
403.0 1479.0534295420002 0.554912393382116 0.5442819565594934
404.0 1150.872989169 0.7000374095096927 0.732967682910229
405.0 671.6596425750005 0.14710287100368735 0.4530916209998125
406.0 91.26516142199999 0.8769649515544589 0.7685679572912222
407.0 164.66047993999993 0.8552847931718034 0.7415651427865586
408.0 35.23339452399999 0.26307027553335055 0.14197115071110541
409.0 665.2086127160001 0.7351425027554027 0.6070879004481179
410.0 699.7701238159999 0.8276311569201015 0.6789456361890329
411.0 4.983234036 0.5477465089614832 0.3232810412676436
412.0 173.88439910500006 0.8732345733098454 0.7507698145550741
413.0 51.104325013 0.6242240659732532 0.49703516733674186
414.0 207.75975922399996 0.3650968479505434 0.8244849316415036
415.0 371.96662923200046 0.6159557837676152 0.5948946165155456
416.0 405.63882171400013 0.6359158171026452 0.3759097215215125
417.0 0.0 0.0 0.0
418.0 0.0 0.0 0.0
419.0 450.2241069330001 0.5655382227156944 0.31826853137894373
420.0 336.969151611 0.699588729211079 0.46788233714243843
421.0 955.9664427319999 0.8224166604239086 0.7148164802940797
422.0 0.0 0.0 0.0
423.0 887.3971909229994 0.5603569387211302 0.6182087509599714
424.0 1605.5369156489987 0.30789016413511106 0.3103313476749204
425.0 1464.0958936490008 0.3114023849618862 0.3087796038326441
426.0 387.50992647200013 0.7837237783593888 0.5965704365724873
427.0 1730.7217374189997 0.3464863241265994 0.487301792352859
428.0 393.67629882500006 0.7766060479662067 0.6000776692637051
429.0 27.992355315 0.6383758850624645 0.40358079354785065
430.0 1044.1526012690003 0.4314803976339951 0.45032070604510915
431.0 32.059235579 0.3101002375763065 0.15609925638645308
432.0 1386.1119756610015 0.5554696325319285 0.07064713535558069
433.0 165.09444764500006 0.4257243237999867 0.2401686212105009
434.0 0.0 0.0 0.0
435.0 2193.1888168190003 0.2889733856522653 0.2123309348254698
436.0 1226.4681560480008 0.2166966013181905 0.4399878109464324
437.0 246.346416927 0.4375586343269661 0.20900668537959802
438.0 626.5824313579999 0.5868532173051221 0.394451732988382
439.0 1744.3720410739998 0.6654231893192294 0.3587602711093474
440.0 1069.2802554169996 0.475310887869845 0.5904613577925796
441.0 948.7722859799993 0.4912119201764553 0.23656379081907178
442.0 415.5591785539999 0.3155975801609574 0.34499435199646106
443.0 265.460467011 0.2771687229781686 0.3014702813825901
444.0 2193.873972554002 0.4409712490619743 0.6524670017536642
445.0 0.0 0.0 0.0
446.0 930.6080535930008 0.43681976917259396 0.3466356257939327
447.0 663.4599466649997 0.6531983671651228 0.744552685928663
448.0 91.65728279699998 0.881203012226737 0.7657725572134756
449.0 125.148504144 0.710899366619265 0.5023937175722453
450.0 255.99130453099994 0.8877227953115401 0.7751327541023494
451.0 0.0 0.0 0.0
452.0 643.4171820980005 0.25112952754443835 0.36029654154604984
453.0 224.2406644449999 0.586521259775995 0.7588449552632734
454.0 252.50430389900004 0.13920465564069456 0.6560507388280801
455.0 165.45675330999998 0.8850715789723744 0.7763776476591988
456.0 1536.5997193230003 0.4298707124728424 0.3488995289855761
457.0 484.95608288800014 0.7731056379237743 0.6068130275507048
458.0 5.808052772 0.8818386708097692 0.773869207035631
459.0 147.72806509 0.9262486511124001 0.8496896378592047
460.0 609.0864290519997 0.5720151518675743 0.5012646259492342
461.0 0.0 0.0 0.0
462.0 0.0 0.0 0.0
463.0 1132.9354305709996 0.7358282769754598 0.6361629741242217
464.0 1307.9918601579998 0.46215202485783397 0.4665416402572402
465.0 676.0042601270003 0.8212900889302401 0.7097125451870056
466.0 4.52395973 0.8371103398232851 0.6905911304366406
467.0 552.8606242129999 0.1835131346208315 0.3019867672392864
468.0 903.4172829760008 0.5315873596261635 0.4393344135867969
469.0 131.9470686 0.6138504948367296 0.41218801444820574
470.0 519.1575045290002 0.4643733852291324 0.46470073657620786
471.0 1627.5338602279992 0.390396833166884 0.3605461656659643
472.0 0.0 0.0 0.0
473.0 449.70378953200003 0.4364796535808546 0.22345354396657066
474.0 10.912184329999999 0.5474516549874298 0.3692459785995274
475.0 165.68616455900005 0.7982359262995762 0.29599331977575416
476.0 0.0 0.0 0.0
477.0 188.695694965 0.6686412904053844 0.4872108708276254
478.0 686.7184648989997 0.5965759009109164 0.30750493548176105
479.0 1254.801730876 0.7273079816911402 0.6909466265387675
480.0 641.1102640600003 0.5118253257705013 0.6170629604573327
481.0 1391.8134417510007 0.1518216331708896 0.35818942175638696
482.0 0.0 0.0 0.0
483.0 696.1666663029998 0.5735324725073383 0.2997187450459756
484.0 380.11054399399995 0.7231580116145865 0.5613127408477425
485.0 1154.7035211319997 0.6589349729649087 0.36998990265070747
486.0 1787.8195770299997 0.7947589526436829 0.10291137368445362
487.0 88.38024372199999 0.8280088484313826 0.6926471428260297
488.0 1052.6494702800003 0.5459506892615706 0.47486351151440076
489.0 303.2447769230002 0.3611138590552618 0.3850709140436782
490.0 1840.3026551340006 0.4549468175272041 0.2807782715237417
491.0 0.0 0.0 0.0
492.0 0.0 0.0 0.0
493.0 476.21225340200033 0.29245814340211923 0.04220077803129964
494.0 0.0 0.0 0.0
495.0 90.33177424400002 0.6803208033973345 0.49869989913921614
496.0 31.978614295 0.9143363317814251 0.828741898619632
497.0 2027.4558132970005 0.4247390316027779 0.15608217546943587
498.0 43.25821161 0.9033226237830769 0.8047702435931462
499.0 4.780507578 0.7112249961684242 0.5889015557068767
500.0 0.0 0.0 0.0
501.0 369.406141158 0.5878267295822188 0.4462771491302654
502.0 1430.4930431579996 0.36664323139134275 0.5655329052961162
503.0 1605.2840050519994 0.296026806978568 0.383931023258106
504.0 877.1961816730003 0.2559208377352682 0.1480497411380633
505.0 5.680599923 0.2972479472945774 0.14506621469856007
506.0 256.63950263999993 0.7068531315744722 0.5063811329737662
507.0 149.47031421099996 0.5158808620973488 0.28766767018281597
508.0 1555.4999277820002 0.312993392499091 0.23393327976616923
509.0 129.585636846 0.6722943378307563 0.48107529850252967
510.0 748.4495878010001 0.5045928931359339 0.6379860005660412
511.0 668.7508589309999 0.7707376927771539 0.5998289068848138
512.0 318.21101097199994 0.47247227695385613 0.5118733394144368
513.0 150.97408351999994 0.8925185877521381 0.785809020097692
514.0 0.0 0.0 0.0
515.0 0.0 0.0 0.0
516.0 32.814299319 0.3282596896319217 0.15821279593722298
517.0 474.751453341 0.5903034619670817 0.3769760765086064
518.0 128.70052828000001 0.8011331909391556 0.775698431365637
519.0 37.885819434999995 0.8853025543795363 0.7710645812714466
520.0 492.37488302200023 0.3968851605836178 0.3468431051980916
521.0 513.4239723320002 0.7887118820715706 0.5899845645781813
522.0 0.0 0.0 0.0
523.0 0.0 0.0 0.0
524.0 440.88205242900005 0.7391758724308315 0.80884646147248
525.0 613.0299141390001 0.5482227376206925 0.43285188242641287
526.0 1158.4650346950002 0.45429181614368974 0.649124680932709
527.0 1632.5365362280004 0.3302042947330792 0.27111415014014106
528.0 841.1685087689995 0.7791786616077778 0.5991047124766451
529.0 1051.6791910260001 0.30126341586489924 0.5166384494658649
530.0 790.3824839400003 0.4455624400999516 0.5419919389447566
531.0 370.03386926 0.4644186126732108 0.5280423899872502
532.0 492.42516178099993 0.7340502211570402 0.6281410264307403
533.0 0.0 0.0 0.0
534.0 67.548713865 0.5102447444401841 0.1260633980267956
535.0 10.723080409 0.3145735897917434 0.25345806297249013
536.0 58.50042737500001 0.5843160201694998 0.5262489683325265
537.0 817.1848644969997 0.35391736501636994 0.33750840176654323
538.0 298.24321927 0.0998155531038707 0.08612633310987783
539.0 0.0 0.0 0.0
540.0 0.0 0.0 0.0
541.0 287.069450407 0.2368471213028436 0.4831124613314883
542.0 198.49071458600002 0.688627120789076 0.7376997830243078
543.0 854.716775497 0.5065772199445494 0.4952719033203314
544.0 130.124694757 0.6759235929305886 0.23890372319970216
545.0 155.43459285600008 0.8319964427981946 0.6815780412750083
546.0 619.9421163419998 0.40844584410312823 0.37078065072691857
547.0 42.390831307999996 0.856757667511053 0.7400926733478593
548.0 0.0 0.0 0.0
549.0 1126.0414121220008 0.6193804753541088 0.5411340540153978
351.0 0.0 0.0 0.0
352.0 128.084639129 0.9036422260633692 0.8039130574491486
353.0 1241.2090998980002 0.6868625236691406 0.37772014282162797
354.0 962.1304319149996 0.7181104450948764 0.2570651982710148
355.0 771.5582587259996 0.629713807132185 0.46885986905851346
356.0 0.0 0.0 0.0
357.0 259.04694979100003 0.7817187453484239 0.6186732930465055
358.0 17.424776027 0.8473247117699787 0.7007183127412471
359.0 0.0 0.0 0.0
360.0 653.4740150940002 0.6233501543022185 0.6235347723469253
361.0 1723.2587043630003 0.9072997621960599 0.8424434045459852
362.0 662.0969528950002 0.7527561783108508 0.6858972964759379
363.0 347.68942544499987 0.6972784597505075 0.49191832406642405
364.0 294.76805850499994 0.5336652776981438 0.2604519036743392
365.0 262.232343761 0.8033034646237077 0.6638597924785195
366.0 1028.3878385469998 0.6687645990466929 0.4579672615343336
367.0 114.442373509 0.8460929734963862 0.6999496246249746
368.0 730.047594466 0.8018474257888705 0.762927395307248
369.0 279.355127051 0.1695814838348981 0.4338051556699425
370.0 545.3008634630003 0.5260827849050946 0.4478964538175138
371.0 478.7045984510002 0.6231371901267891 0.5758381386968011
372.0 28.856572329 0.5793647526692391 0.48949996752868674
373.0 2026.4621746520004 0.45368862312107977 0.6382091340538234
374.0 1445.8552584460003 0.4898395760281945 0.5789539096718326
375.0 186.870975634 0.8737426461292028 0.7872506209106022
376.0 27.399833860000005 0.2094481560223279 0.03538370755366932
377.0 751.2352890970002 0.6976307786954619 0.5582983942400788
378.0 0.0 0.0 0.0
379.0 759.9861904140004 0.4246705316877272 0.6811238038987163
380.0 824.142143203 0.7966287660080269 0.31959009301788843
381.0 0.0 0.0 0.0
382.0 12.102327921 0.8567903143863727 0.717499975506768
383.0 13.997665872999999 0.8202465301131237 0.6752042523827141
384.0 0.0 0.0 0.0
385.0 0.0 0.0 0.0
386.0 623.9426797450001 0.597386420002542 0.26645039979360197
387.0 1285.8098098579987 0.24964661155802864 0.2812158345834317
388.0 1442.2435595440002 0.5423255182106758 0.2868347960730844
389.0 54.280276705 0.8704059371498694 0.7463296961860123
390.0 68.98084714999999 0.604363054716611 0.4772238874165258
391.0 0.0 0.0 0.0
392.0 2.14938728 0.14242934899846643 0.17516161156491475
393.0 46.80969327099999 0.2725424615854642 0.25689572598930316
394.0 2252.8695341350012 0.10497933625069848 0.17566953184658543
395.0 873.6328017989999 0.7928610974765467 0.7215710790069948
396.0 1817.1859503189985 0.17869352056900514 0.32220570871422705
397.0 25.877058925 0.17789399502026904 0.18036481009504726
398.0 6.9522656529999995 0.8241819636727485 0.6698412270176088
399.0 966.1113797339991 0.42372528539927684 0.42986975899593965
400.0 0.0 0.0 0.0
401.0 0.0 0.0 0.0
402.0 257.05572139800006 0.842729828947259 0.7153999840593807
403.0 1084.1994975939997 0.41122650615359796 0.5479379746681287
404.0 352.86959834399994 0.5132170312999044 0.4625562702381602
405.0 484.2398154670001 0.7854651327240223 0.41485916869724415
406.0 364.213339813 0.7204089577734033 0.49710573885245957
407.0 411.18656542600013 0.0816620797471709 0.04803907833405737
408.0 496.9170606139998 0.5791484305665991 0.4998022079407232
409.0 76.113903581 0.608532749961796 0.4039608449461983
410.0 803.8609976529999 0.7859125720652899 0.7288455747861634
411.0 1345.3832104479995 0.47680254930630195 0.5647237352617808
412.0 271.11181648400003 0.07594291840106825 0.26906859193100247
413.0 300.39879536100005 0.6241802430534119 0.3876696572858223
414.0 968.0179953070009 0.6549424462670232 0.5591635983646757
415.0 37.897187103 0.8462295282295127 0.6923166111088388
416.0 357.930360992 0.589063716370074 0.8341870077060781
417.0 824.6524048120002 0.27836675673816214 0.3213798835632151
418.0 0.0 0.0 0.0
419.0 1208.6746807040006 0.4566755232333643 0.5378732134563864
420.0 1142.7329586350004 0.38782091724526047 0.2127528685860404
421.0 77.24267039600001 0.5878866998202565 0.404060845597604
422.0 35.254173293 0.7849191737877169 0.6019990298941008
423.0 0.0 0.0 0.0
424.0 1322.821858211001 0.33665804224181395 0.18696408806186415
425.0 989.3817482739998 0.48227662148167316 0.5414169877851441
426.0 508.3079729280003 0.5565871631560442 0.43500265866573273
427.0 1337.729169616 0.23787233378077421 0.119912473023665
428.0 0.0 0.0 0.0
429.0 0.0 0.0 0.0
430.0 0.0 0.0 0.0
431.0 709.9374735360007 0.7313250388551298 0.4467034737944184
432.0 0.0 0.0 0.0
433.0 211.36009276499996 0.4995382325700951 0.29848083569188005
434.0 421.1614638870002 0.721888784165636 0.5701373961093099
435.0 595.1809672090004 0.3792146568201644 0.18950500108839913
436.0 1038.9349836970007 0.6032396958571237 0.5329881229393841
437.0 418.772824813 0.5215891024979323 0.4685018282093933
438.0 1240.8252249079997 0.33388283837123756 0.6819800080899492
439.0 1083.280770155 0.6577083368578484 0.468487084491286
440.0 0.0 0.0 0.0
441.0 1468.3817235709992 0.808901197870178 0.8671061390008615
442.0 63.33914205600001 0.6298825066481596 0.3964062961615145
443.0 257.7368730199999 0.6524685633202392 0.31917439581191104
444.0 350.278823472 0.6253107695587038 0.559110305373467
445.0 84.05061809899999 0.29009339011865637 0.16370010855302874
446.0 258.80145395100004 0.7309080069361197 0.5690523136365403
447.0 1164.0756129320011 0.6740602076917108 0.8288408046275749
448.0 0.0 0.0 0.0
449.0 760.2357144460004 0.7340989739070941 0.6902668546917995
450.0 117.956829392 0.3656828634329718 0.14546822480942084
451.0 0.0 0.0 0.0
452.0 437.1516100990001 0.9055865880725366 0.8855889678015942
453.0 0.0 0.0 0.0
454.0 680.558261454 0.5794415639510779 0.6493292375064575
455.0 8.09076917 0.7762265784948957 0.6445125204915473
456.0 1621.287864914999 0.7593834798261844 0.6461171810757317
457.0 471.863458281 0.8394949233662542 0.6185485742939035
458.0 549.2377114310004 0.5962561354021831 0.23877193183266354
459.0 95.472040482 0.11349957092286841 0.2334290871036863
460.0 984.9104027209996 0.7160303948655539 0.8155051297116743
461.0 879.5261977840003 0.4488701210784856 0.3250999298942946
462.0 1789.358977715999 0.1486747168790932 0.181871930763705
463.0 0.0 0.0 0.0
464.0 10.101954835999999 0.3154856616899227 0.15456776574654027
465.0 185.552906 0.6371802375488461 0.41529767815377955
466.0 0.0 0.0 0.0
467.0 1362.3292453329998 0.45740044020878873 0.27148537705998416
468.0 1171.2494717839986 0.5655549564817413 0.4790138892050664
469.0 76.868398169 0.882468455243781 0.7759394979149806
470.0 501.02103303700005 0.607127855528935 0.4037001546422993
471.0 410.1740051610001 0.2852525239360465 0.05648647712885843
472.0 697.8645517049999 0.862791734100509 0.7314833354811953
473.0 82.38546462700002 0.8077611668225215 0.24920354724875435
474.0 89.89789422300001 0.5686847957477305 0.7738620999051861
475.0 401.38468013899984 0.682588034303068 0.44265818422082304
476.0 2038.0760743110006 0.6932401868977206 0.715297280085656
477.0 535.4853317850001 0.3996048740738714 0.5073841405289884
478.0 407.6562642249998 0.17041025502786006 0.63330568760284
479.0 267.03030084000005 0.2526616643920323 0.2400261553630931
480.0 301.992127366 0.5214854836520246 0.5063686164048385
481.0 571.2455348249999 0.7596516487255689 0.3775323503070667
482.0 400.413366851 0.7777752644912118 0.46283023155844166
483.0 567.0974964539998 0.18403766550776218 0.12353190178629346
484.0 0.0 0.0 0.0
485.0 1240.2951654090004 0.5252187472542793 0.6506929034931429
486.0 0.0 0.0 0.0
487.0 98.516933716 0.7131387457397602 0.5248296014005921
488.0 0.0 0.0 0.0
489.0 0.0 0.0 0.0
490.0 1162.4100521599999 0.027405806977497487 0.405654364883271
491.0 30.575626392 0.7240421979418905 0.5148913547090919
492.0 40.84692003000001 0.20773841880242871 0.10917497532730219
493.0 1135.0656051109997 0.7622920525615271 0.406495609090046
494.0 17.094777233000002 0.10345544827067815 0.0456446041259639
495.0 574.3663464929999 0.8123358820116398 0.7297952346693886
496.0 709.3852422950001 0.38447911704173304 0.31985161190083444
497.0 75.80375955499998 0.5722261808136366 0.37258680346461376
498.0 745.2872265819999 0.42687425436074905 0.5361520574487378
499.0 1241.2943742559999 0.797092821838112 0.6894918943562557
500.0 0.0 0.0 0.0
501.0 733.3834995320002 0.2595286689358143 0.2356360701239298
502.0 0.0 0.0 0.0
503.0 760.7275145009997 0.5855995475743452 0.527623668562132
504.0 0.0 0.0 0.0
505.0 0.0 0.0 0.0
506.0 526.6063682420005 0.6468175458440412 0.3524219112499126
507.0 2101.4996990249983 0.5760174976303001 0.6469065299427912
508.0 1514.153316905001 0.4687059221398382 0.2657366290537093
509.0 264.030224563 0.7927197107457622 0.34565599183488277
510.0 249.33091815299997 0.4346482113458551 0.2715890221993166
511.0 668.7294392810002 0.5727115390147185 0.3767391194776925
512.0 509.94771536999986 0.8267446558305448 0.6887058935159504
513.0 349.71828798800004 0.6648330925641192 0.47949571190488294
514.0 1100.029486711 0.610615216019104 0.7255949556714755
515.0 361.89793440299997 0.6736028509294244 0.46250152381456106
516.0 220.39987153300004 0.8102305076466506 0.7312960466389332
517.0 60.071789125 0.7551175687998222 0.6589932429471438
518.0 12.272799569 0.7554606144994083 0.5671022758714535
519.0 606.5118672079998 0.29875475105910265 0.4713442090429788
520.0 34.951969218 0.1335157215994847 0.0917110315534556
521.0 73.748803317 0.5321197814543209 0.32195595691958434
522.0 0.0 0.0 0.0
523.0 45.575284474 0.441166868593633 0.316344459955798
524.0 38.19556985799999 0.5520877269289007 0.2828374434058275
525.0 4.32821942 0.3922088822984418 0.29546488312209135
526.0 811.6328951830005 0.17197970552475952 0.1464761940273125
527.0 0.0 0.0 0.0
528.0 140.650529818 0.47314432540392304 0.22972529940505118
529.0 121.16006967199998 0.20943857815993433 0.09557569357974488
530.0 927.5573375209996 0.5136211652965275 0.3659312897946007
531.0 107.36397981399998 0.6730440206535385 0.520356984615655
532.0 332.3519831080001 0.613688524194257 0.43777356001709405
533.0 156.59177873799993 0.6939352519527535 0.4848760362622384
534.0 1688.9183161539995 0.6479412852544544 0.5754516924433711
535.0 0.0 0.0 0.0
536.0 0.0 0.0 0.0
537.0 32.372394901 0.6120915195703893 0.418315061343038
538.0 500.8821150180001 0.2644051000722745 0.4990027467917443
539.0 186.65037460300002 0.6652344842510989 0.43348886175294293
540.0 261.078814652 0.35291024539989735 0.14314288508313402
541.0 0.0 0.0 0.0
542.0 181.00947252100002 0.6381912849280394 0.11864415721681866
543.0 975.395142222001 0.5652266504500639 0.42021137872686315
544.0 955.7436681599994 0.2867578239219702 0.7075505497462955
545.0 464.70326425499997 0.4317957092189367 0.4552347905064395
546.0 10.590771055 0.1487164887072834 0.15213876362872497
547.0 223.87464915399988 0.6426767777974856 0.6435035952252262
548.0 1093.2807735099998 0.3894549095084096 0.498608519152266
549.0 467.7449972559999 0.23211496391343645 0.5442541742274508
351.0 1405.5979050160015 0.7162974110798332 0.30224461191790025
352.0 1216.0218135680009 0.706990401708388 0.4695044432314483
353.0 210.06792162999997 0.8940057648656321 0.7879830236767733
354.0 284.919026499 0.7574070359388464 0.7419329478787896
355.0 904.7450386359995 0.05637590282824257 0.2162004708715893
356.0 149.70074203499996 0.8162923130302321 0.6377486211499255
357.0 236.93594336799993 0.8896827857598867 0.792924716555618
358.0 0.0 0.0 0.0
359.0 529.9546813790001 0.7321384543607856 0.5079677940906053
360.0 88.04925007199999 0.5684612262763881 0.3331323690984791
361.0 189.48721387199998 0.8010447168806883 0.6372223694334903
362.0 26.918564803000002 0.8964538747174888 0.8040795267208032
363.0 71.667987029 0.3293919333630059 0.26947212989762676
364.0 248.10342260700003 0.7912535978229205 0.6152987187214084
365.0 627.9919615910001 0.5479442667594845 0.31824996066031963
366.0 2268.1229933799987 0.5234849539705131 0.24912488559034976
367.0 981.9087637350004 0.2974625878564628 0.3634169512533909
368.0 296.10906979500015 0.8415984922640368 0.7889273596749604
369.0 37.23194281 0.24483280176526057 0.25303303867336935
370.0 0.0 0.0 0.0
371.0 0.0 0.0 0.0
372.0 949.3016777490009 0.2349462090530698 0.3022107941582939
373.0 199.62445173600003 0.9070754916584802 0.8051777817554949
374.0 0.0 0.0 0.0
375.0 0.0 0.0 0.0
376.0 22.538023864000003 0.8962896227904882 0.7888923839451173
377.0 0.0 0.0 0.0
378.0 56.358185855 0.728332018976859 0.7374244640242632
379.0 92.95141441399998 0.47817043313595337 0.265520214617013
380.0 4.352414233999999 0.32465393587969477 0.16174037745632486
381.0 516.6284676139999 0.7804397542263077 0.6400263230038685
382.0 0.0 0.0 0.0
383.0 820.7638303589995 0.13928660243409435 0.3714729519712896
384.0 590.1650737 0.8616742544414935 0.8177895300213724
385.0 742.1278623939997 0.8339523324426056 0.7270288986419846
386.0 1580.668161504001 0.5902971703049458 0.40751349820277016
387.0 17.764712238999998 0.941252806762278 0.887888179810644
388.0 208.83316794799995 0.8308347230628997 0.6940723349896677
389.0 1277.3064299529992 0.38334523133015225 0.5369117167608028
390.0 0.0 0.0 0.0
391.0 140.96714918599997 0.6536368096688165 0.5731689983975898
392.0 1098.6722177690003 0.7041642586392776 0.635825987958533
393.0 5.754208172 0.932254762952284 0.8679605758574652
394.0 0.0 0.0 0.0
395.0 1383.020897009 0.5350491865857858 0.40551943825101266
396.0 1080.6347261150008 0.7035829367341894 0.8075630426598255
397.0 164.793233343 0.8195323742720213 0.6964889591216384
398.0 0.0 0.0 0.0
399.0 474.79620874499983 0.6265201746457256 0.36453793733306356
400.0 769.887623757 0.6732709121640901 0.48034150347822296
401.0 444.492229413 0.8157258233294119 0.6072412558027692
402.0 68.83025318600001 0.8215776217175321 0.672975101818505
403.0 535.2258804949998 0.7689113479313169 0.5098196239305088
404.0 851.4250707450002 0.5538747730651336 0.16664699008030545
405.0 705.633296459 0.8088270563419032 0.4167048682800106
406.0 1604.2656140940005 0.549897423250752 0.7003432807010272
407.0 84.793902156 0.5783763272795868 0.3158239253258726
408.0 0.0 0.0 0.0
409.0 994.583026784 0.5330838726332582 0.5237032006434897
410.0 172.933667846 0.7257443979892441 0.5723969024500998
411.0 0.0 0.0 0.0
412.0 0.0 0.0 0.0
413.0 2039.1330052189971 0.28760014035530124 0.6049662054944097
414.0 20.745795349999998 0.6113335739757496 0.37344083311501225
415.0 1690.3185046490007 0.7972310131120341 0.45896955101439146
416.0 113.87600153199999 0.3988469158048632 0.20645000581404466
417.0 1264.5619165980004 0.20723955011255177 0.3752469653283326
418.0 0.0 0.0 0.0
419.0 85.132518435 0.7398387766458828 0.2264731706989161
420.0 0.0 0.0 0.0
421.0 426.87915779799994 0.5136681699324387 0.33883958690897326
422.0 1114.9212063640002 0.21485621197475324 0.1933472123635834
423.0 1046.426890088 0.5539496801241559 0.27696019509485637
424.0 28.391740680999998 0.727926063919767 0.5003909590192405
425.0 0.0 0.0 0.0
426.0 408.35942521600003 0.6708465399149813 0.5307610378984842
427.0 40.58567624 0.1812912838045534 0.15697472036987328
428.0 1316.0549146970002 0.8133194025439855 0.5192815196205359
429.0 138.31513497699999 0.8569026693028083 0.717991431172808
430.0 20.162521069 0.7405054356014394 0.5466275912563471
431.0 509.6813315580002 0.6701084150364643 0.6209716144429094
432.0 5.45722128 0.837445672525489 0.6908289061963148
433.0 13.79136453 0.8385101324477509 0.7238707591993545
434.0 1471.4722348209998 0.5818882398510405 0.4116119418553883
435.0 1087.5331844239995 0.1222915282136748 0.4370082954764085
436.0 1076.2009517420001 0.3011381570560823 0.16030650276702774
437.0 0.0 0.0 0.0
438.0 459.3692612200003 0.6572522565280505 0.4465864615400015
439.0 769.76141496 0.6094882093881466 0.17438093907826266
440.0 2089.6709671510016 0.2669603325096545 0.07283872009852731
441.0 0.0 0.0 0.0
442.0 875.2030815069999 0.6061597882740278 0.36919675070895935
443.0 0.0 0.0 0.0
444.0 913.1671660639997 0.45567251371028616 0.5651943193011663
445.0 1315.7169191020007 0.07261271222568007 0.03857869943434245
446.0 452.6438238749998 0.21514238417804107 0.27623224592933243
447.0 1159.3989469990006 0.5847767523614716 0.47824575270026365
448.0 213.19839196799995 0.7090113571690587 0.20812503693539824
449.0 832.1776791260005 0.7748277818410654 0.736804149581742
450.0 128.765852893 0.437580355856806 0.1964650816820918
451.0 58.90583848799999 0.8309254679594538 0.6908490133731724
452.0 142.741922832 0.7974135641490223 0.6769829042878794
453.0 574.125858816 0.39456015011020357 0.26689463406598535
454.0 424.88904547199996 0.65209418989873 0.42995075431461555
455.0 1630.8283343729995 0.4683700784011614 0.7035106700959834
456.0 292.902103817 0.7670666949968564 0.5542401228131345
457.0 113.545736345 0.6653484904595871 0.49039476389228165
458.0 452.414605553 0.19720698303740974 0.160705026923163
459.0 152.73517915600004 0.9434746944435896 0.8845983026668649
460.0 1064.1304845150005 0.24269835103350354 0.39056932637039565
461.0 0.0 0.0 0.0
462.0 0.0 0.0 0.0
463.0 114.908842862 0.7991611005831283 0.6336730260158894
464.0 308.624000808 0.5175094791633494 0.6054370518920057
465.0 1026.0710254440003 0.5525960362023125 0.28435753537157793
466.0 0.0 0.0 0.0
467.0 881.18933264 0.28094764854369536 0.6698906229962234
468.0 0.0 0.0 0.0
469.0 225.49762520000002 0.7562742499526685 0.6062181912264704
470.0 0.0 0.0 0.0
471.0 1535.548594084 0.939221348594426 0.8980391154339344
472.0 0.0 0.0 0.0
473.0 292.178191158 0.18742617469705763 0.07576214266177264
474.0 3.65002848 0.918082049821066 0.831242673644061
475.0 542.184807467 0.21682376481749974 0.4986888931167282
476.0 58.122323945999995 0.7781459747112308 0.6199512918156544
477.0 492.877267348 0.722661594595548 0.5515981110916676
478.0 207.29718546600003 0.21368061411128383 0.15351087066938623
479.0 6.49685279 0.9173455031927452 0.8298545321285664
480.0 842.8047298390004 0.35537744584511993 0.7088420507192188
481.0 31.40269074800001 0.8158362365703001 0.6484183127678261
482.0 795.3002675499998 0.5782991361522781 0.4336055147325078
483.0 100.18780244900002 0.5897968920635387 0.4836447008570481
484.0 1217.053583252 0.5354610818454019 0.43453181821595876
485.0 995.5496904689992 0.7288401046063507 0.8020502656673983
486.0 613.3898338820004 0.21381795710450546 0.2804006031849963
487.0 133.39694116899997 0.8130668347145076 0.6438599528481461
488.0 929.5729680769999 0.2761399418153491 0.41130030848272103
489.0 39.261786907 0.33674677622064203 0.1635882842013785
490.0 115.674654248 0.9288437881802529 0.8525476214934076
491.0 0.399014092 0.938149612914061 0.8698923063206306
492.0 0.0 0.0 0.0
493.0 961.8006303149997 0.8149634724696504 0.5219138969637829
494.0 1215.8533043730006 0.23931174768351035 0.33411531938363204
495.0 12.669909222000001 0.7570076536596925 0.5669132935032489
496.0 1305.3253438899987 0.8557713763077419 0.5319232024110015
497.0 78.89576554899999 0.6831729338275458 0.47446665335687543
498.0 2344.8207728219995 0.2511679104189036 0.3300913600380329
499.0 1578.8166255780009 0.5433796937296993 0.1986309940299494
500.0 0.0 0.0 0.0
501.0 740.7217728529997 0.5887891784998635 0.39754942205776755
502.0 320.98346704200014 0.70878412906223 0.7341143274894102
503.0 902.319055678 0.6623312339138796 0.5512100206183485
504.0 801.7529491019997 0.45188497877057193 0.6914251209006029
505.0 154.730918383 0.8404641734327841 0.712404716008698
506.0 0.0 0.0 0.0
507.0 205.849425025 0.6384178387351248 0.6152998451787616
508.0 1125.2018702010005 0.5257377957822901 0.5272052631081592
509.0 1037.3616802940003 0.4499891223895373 0.38869736898510693
510.0 898.3332696010002 0.6482037098214568 0.37178128891953827
511.0 945.0448923900004 0.491141009298462 0.5637276394436059
512.0 377.118361604 0.5228790519004503 0.34079139914453743
513.0 1545.2615931710016 0.15289362248663627 0.2747427797082975
514.0 42.808582322 0.8318572916811413 0.732499345904367
515.0 185.86561434600003 0.9429629763405888 0.8992957807384231
516.0 40.522809494 0.8450717448472105 0.7044029015366081
517.0 577.798521408 0.45327450321561386 0.44005171051472913
518.0 0.0 0.0 0.0
519.0 1766.9111791939993 0.29486473196255525 0.20287620518513994
520.0 512.123674709 0.3917439835576558 0.2706674283464731
521.0 233.93419271300002 0.13127953939155126 0.5014133421048619
522.0 148.05047715800004 0.8135934452575123 0.663527325882098
523.0 742.2736158680001 0.4259224356391109 0.3620949530303531
524.0 682.1295043579997 0.5500582182366373 0.5360120159433226
525.0 267.87482084999994 0.5471814975203254 0.1838582684802219
526.0 701.9526323530005 0.4168429487029093 0.5239573165922775
527.0 182.397784131 0.720791969976004 0.5341695074748366
528.0 1589.6506175400011 0.2338516203325123 0.48139455587051405
529.0 1862.4539320650001 0.5470004891072665 0.507437946466264
530.0 524.8776971079998 0.2323534163344576 0.506818407807353
531.0 147.326930362 0.40140035171478655 0.21000391228168053
532.0 1505.6019924110008 0.4700438892502472 0.5167501536551624
533.0 538.2751935390003 0.8536933241843574 0.4674218606236123
534.0 0.0 0.0 0.0
535.0 0.0 0.0 0.0
536.0 201.70613838800003 0.8520316630753944 0.7477276199137936
537.0 47.786575058000004 0.8976949407360655 0.7938917219590009
538.0 432.03853066000005 0.529646801176048 0.2881277199223437
539.0 659.2210569480006 0.40560640112552315 0.29286725957176346
540.0 0.0 0.0 0.0
541.0 463.2346221710003 0.5079109164235353 0.5361694818456813
542.0 745.3084643479997 0.6717762989795089 0.4374964261685876
543.0 465.2894654680003 0.524040233233884 0.20800880801486446
544.0 833.0651691180004 0.5762805967694222 0.5724917606975785
545.0 51.56118503500001 0.39217839265761284 0.5556508116328481
546.0 421.79210098000004 0.34109934169124534 0.40955300554699686
547.0 180.624490614 0.6076998874303607 0.4299652176954984
548.0 1524.3891532025996 0.3850398270660442 0.5645257981849364
549.0 0.0 0.0 0.0
351.0 317.113919441 0.7490535640093064 0.6811870140361425
352.0 1487.7927176559995 0.316787726112321 0.6923587721502538
353.0 14.685636268000001 0.8263836917830503 0.6856775648448432
354.0 661.6939624830002 0.37316071019228586 0.4769918056869469
355.0 0.0 0.0 0.0
356.0 370.6627292740001 0.2903689705993151 0.15148468650581579
357.0 228.47800002099996 0.9007807465741249 0.819425806138329
358.0 0.0 0.0 0.0
359.0 214.58201869400003 0.28453998630583377 0.4087389817962294
360.0 0.0 0.0 0.0
361.0 736.8890045580002 0.42530021199270185 0.4480220172381641
362.0 745.1347688320003 0.007598516655184847 0.5683431199542291
363.0 0.0 0.0 0.0
364.0 0.0 0.0 0.0
365.0 0.0 0.0 0.0
366.0 0.0 0.0 0.0
367.0 387.94021738 0.6766124560203118 0.6952288517436211
368.0 0.0 0.0 0.0
369.0 1381.898247187001 0.6502877371163648 0.43828740060371063
370.0 0.0 0.0 0.0
371.0 612.4553619649998 0.717463071780636 0.3357499708485802
372.0 1443.6413198719986 0.4832443988073181 0.5485859690546459
373.0 30.942579965 0.6794214092160287 0.48062008385896854
374.0 693.2870795420004 0.5171123003160719 0.2655877544541165
375.0 277.87148379800004 0.45194481411650894 0.22766901281781057
376.0 19.575221362000004 0.9272382351993851 0.8526986144195574
377.0 302.366298217 0.7694304886996359 0.5913611591140175
378.0 719.8443130540003 0.9429952221503197 0.8790040619906953
379.0 0.0 0.0 0.0
380.0 263.51558085500005 0.7874582474013714 0.7554216456350438
381.0 1719.6768636349987 0.7026046013685731 0.5568712255280015
382.0 0.0 0.0 0.0
383.0 0.0 0.0 0.0
384.0 475.4874914379999 0.30299127902961587 0.6582319328398755
385.0 110.64854921599999 0.2325385160036015 0.0966352969245724
386.0 910.2037174920002 0.5216513075497347 0.3752958811586026
387.0 1580.6926896719997 0.6376951722440843 0.3934020661932141
388.0 0.0 0.0 0.0
389.0 2405.444382501 0.6659283158280468 0.24876449011616786
390.0 232.687617197 0.8537851892920879 0.7232610272842598
391.0 133.91693213599999 0.9267939997409542 0.847282672098689
392.0 1240.243647928 0.7968635993594823 0.48460112985475184
393.0 637.2953374480004 0.1857305261885295 0.5919746219890697
394.0 1234.8128159269997 0.35690624354270245 0.5409486139755926
395.0 878.2709341450003 0.4929157446967872 0.5653530579516695
396.0 1014.8514324600005 0.551323793096258 0.1876074214873387
397.0 1840.6132860760013 0.17056013136857914 0.18378867736146828
398.0 571.799041515 0.8184523326478241 0.7216047600666402
399.0 897.1830051370004 0.2291156385383068 0.09590089936663854
400.0 251.83165680300007 0.4851500080615666 0.5188094975259324
401.0 401.3422203640001 0.5424184645914558 0.3281817382327454
402.0 1161.068720243 0.7803145691827199 0.7233552082581068
403.0 1118.4354906730005 0.18534421366174875 0.2818843295383559
404.0 222.30605823700006 0.7954407576466354 0.5613154489853096
405.0 0.0 0.0 0.0
406.0 63.49131198399999 0.7088733757083426 0.46679791966556256
407.0 1009.1246271879997 0.1722801080978939 0.2650311553790484
408.0 593.5585728089998 0.4283932538526266 0.29819264337171614
409.0 844.2913025409997 0.3899122340250718 0.42031273172585204
410.0 83.97699509299997 0.7031310377166583 0.5283131969208138
411.0 1647.4261753779995 0.8015865321835913 0.5737616664471068
412.0 796.1836105170005 0.659398764899733 0.1877888398110852
413.0 448.18559652200014 0.6124078113738849 0.4113767965740295
414.0 0.0 0.0 0.0
415.0 41.350540646000006 0.8693183919121813 0.7532544305667532
416.0 2673.0633474900005 0.5017912132791498 0.2841661061036201
417.0 601.6305883719997 0.7374722291688756 0.7354436978670333
418.0 234.455356127 0.8045189831491777 0.6351508053538947
419.0 1320.6048438269997 0.38152969972770556 0.3614831543688103
420.0 0.0 0.0 0.0
421.0 0.0 0.0 0.0
422.0 109.46593423799999 0.802887491090334 0.5650313634622351
423.0 1108.2682292690001 0.2317783535452186 0.6678953810075475
424.0 406.92984402700006 0.543218899910297 0.40860178796607366
425.0 408.418383079 0.6866772304771103 0.5211060200632452
426.0 0.0 0.0 0.0
427.0 1743.6522175139985 0.3572099218215814 0.12854602274319446
428.0 538.039558465 0.26937829369175503 0.3269159519011445
429.0 168.748623597 0.31494249956136605 0.19600586245412616
430.0 466.210087308 0.756974537538495 0.7323643570271465
431.0 879.0771596389997 0.6864460790358821 0.5635444632058928
432.0 799.7979581709999 0.6273770018647058 0.7708079473986349
433.0 1784.2809301459997 0.7226120870437303 0.12976250010606352
434.0 6.656423316 0.7888936741372994 0.6151444436423048
435.0 428.52686116400014 0.31988373403872716 0.10476953942036722
436.0 323.27612343399994 0.8920694117306912 0.7800798990251395
437.0 0.0 0.0 0.0
438.0 251.614833806 0.5775964860047325 0.342113194667312
439.0 343.20513383 0.7676008096960468 0.5928802956094993
440.0 179.45594688399999 0.26403447792758067 0.12555873331247946
441.0 179.135430782 0.5897633937183138 0.479376705594719
442.0 650.3215771729997 0.4816886660650874 0.36483913537919926
443.0 0.0 0.0 0.0
444.0 423.31714814200006 0.8487301589082608 0.7370660441559526
445.0 1120.5998628880006 0.67833484279038 0.45952161952676807
446.0 0.0 0.0 0.0
447.0 554.9180553430002 0.40633649885813966 0.41179656209382043
448.0 8.669247866000001 0.656543304343167 0.3971826363699815
449.0 498.29835502799995 0.7789946487161425 0.8215516323738968
450.0 424.278036315 0.670201394887114 0.6038103358552687
451.0 43.706157532999995 0.9298120814701057 0.8505924176796543
452.0 0.0 0.0 0.0
453.0 701.8660331629998 0.48491637875988647 0.056044647814863534
454.0 570.522860999 0.2035322642308415 0.43840056207541006
455.0 194.541506713 0.6883218845377044 0.8529028735838748
456.0 850.1920166139996 0.4703061356307099 0.2813629874706683
457.0 1528.028143785998 0.4204285736942249 0.5636884240433296
458.0 0.0 0.0 0.0
459.0 846.1904508399995 0.9141892384863773 0.7699791738530641
460.0 0.0 0.0 0.0
461.0 521.684360739 0.5693408426994329 0.2876407961871945
462.0 23.730855736000002 0.5225510738774787 0.3782576801940728
463.0 643.7199719199997 0.6653992947071244 0.44900091420213506
464.0 26.398104672000002 0.9524224469845192 0.8985947024707026
465.0 838.8306236239999 0.5177699579571678 0.5607546899564471
466.0 569.8950478070001 0.5289808831296446 0.48710646844803046
467.0 159.834541891 0.9113070046210103 0.8512414474800464
468.0 91.26835893100002 0.9545730101565395 0.9039192460213417
469.0 0.0 0.0 0.0
470.0 0.0 0.0 0.0
471.0 0.0 0.0 0.0
472.0 605.7901777509998 0.8869245583228517 0.802798214673801
473.0 787.6312068380001 0.5421771883078212 0.4944184699857753
474.0 321.65170155900006 0.8136526096815874 0.6821387699041748
475.0 499.3633341300001 0.6191083137281408 0.6509337175001638
476.0 0.0 0.0 0.0
477.0 0.0 0.0 0.0
478.0 381.55780428800006 0.6414029942007647 0.4437577253585915
479.0 207.263547821 0.6660080894235443 0.4675348970969746
480.0 0.0 0.0 0.0
481.0 325.25995810300014 0.8843585906941762 0.7900009205741109
482.0 70.870576695 0.6609373783607432 0.3923132586856222
483.0 0.0 0.0 0.0
484.0 0.0 0.0 0.0
485.0 101.57993957499997 0.5323260631602779 0.3282784592825655
486.0 601.3090430539999 0.8086374076840767 0.5201013279284215
487.0 1044.9918297149998 0.49671688379391565 0.5758820058118473
488.0 496.6603198150001 0.4039499302432418 0.3523036883429355
489.0 1826.77405573 0.4592663046019655 0.6724413939417128
490.0 0.0 0.0 0.0
491.0 556.9378333029999 0.4601028724880055 0.6038476324048326
492.0 561.4921815999999 0.7289721072246976 0.6959895688040766
493.0 558.220951721 0.8216333527564897 0.6568106728850647
494.0 0.0 0.0 0.0
495.0 337.9288653050001 0.14495638745083422 0.2102031718608416
496.0 1232.0668123269995 0.621711353995743 0.3791768449936473
497.0 1618.928588357 0.3599244711085651 0.2706336495944568
498.0 228.960821384 0.4332619933337458 0.33018525021542394
499.0 395.9429361510001 0.22204102963923744 0.34742604084646617
500.0 0.0 0.0 0.0
501.0 618.9775442049998 0.8574364591952592 0.7221424162085862
502.0 1023.3500254430002 0.7165528357313491 0.7427422424389372
503.0 469.0390810960001 0.704493252507842 0.6001075856809355
504.0 822.8282165089998 0.7272593494264668 0.47198228788155083
505.0 0.0 0.0 0.0
506.0 0.0 0.0 0.0
507.0 127.89904572800003 0.8541395822495538 0.7252068995808745
508.0 161.19527927599995 0.7119464983377547 0.5540743756776636
509.0 1134.3855886739993 0.6829266688055611 0.6507921622715981
510.0 651.4671365420004 0.5926047669475295 0.6379850429859072
511.0 253.90671455799995 0.6671006077842763 0.48243600163933475
512.0 1435.859942924 0.3554602873693666 0.4751281130641596
513.0 257.70816386 0.4193663959765768 0.5016713748149325
514.0 130.25524318299998 0.10623622789499339 0.45726240944909646
515.0 126.42338347199998 0.7763566104033908 0.6609521051844252
516.0 142.11578776 0.7517433495846738 0.7328912376715011
517.0 583.4130244459998 0.6718019393667717 0.3163857219754903
518.0 1431.9118411500003 0.33087132094141314 0.4279947515143554
519.0 2824.5146795150026 0.44444936255696516 0.5347641283948714
520.0 0.0 0.0 0.0
521.0 288.9101285980001 0.22514284243201507 0.15102007888465088
522.0 1266.135376256 0.08464042223259982 0.22101510362610224
523.0 123.60470923000003 0.3177073824513826 0.5097195219186572
524.0 783.3222547590002 0.4967064630312734 0.2670080048621972
525.0 692.0285634149999 0.7629357616092346 0.5686267301573191
526.0 30.652873460000002 0.6503199145272713 0.3972242735346929
527.0 0.0 0.0 0.0
528.0 146.20401706099997 0.9236707950272222 0.843301691392314
529.0 1067.1380893310002 0.5904347632550271 0.6353103967330411
530.0 161.042849366 0.9119776718490992 0.8240599097388136
531.0 49.924299987999994 0.6241667385980599 0.4164958649594041
532.0 70.72541361399999 0.9554315444560371 0.903860525392983
533.0 0.0 0.0 0.0
534.0 145.18363976999998 0.8665185722419132 0.7828222618987531
535.0 1221.7797350120006 0.794763341564542 0.768609870377875
536.0 0.0 0.0 0.0
537.0 189.55389802499994 0.8230716969371831 0.6728080419812946
538.0 1803.7674180740007 0.25777273767959447 0.6700242749298365
539.0 122.05259019699999 0.6335779839988885 0.4263582969916886
540.0 1134.0009895779997 0.8796652288611472 0.7976754906817403
541.0 0.0 0.0 0.0
542.0 1256.5710562179993 0.38350794415606787 0.5158340876497013
543.0 1814.552426863999 0.5632866485580557 0.4149137244953358
544.0 306.31636448599994 0.7329005907414128 0.649811498936131
545.0 402.633896925 0.41605913052932786 0.25306667180588666
546.0 314.931823177 0.43985562513718024 0.5540845937835326
547.0 489.3830727720001 0.19508870993097396 0.22808301055657593
548.0 0.0 0.0 0.0
549.0 474.74111774500005 0.6198976672761015 0.7632353978676705
351.0 0.0 0.0 0.0
352.0 0.0 0.0 0.0
353.0 329.6824191259999 0.8689327578369929 0.7464980320124981
354.0 1023.654106987999 0.4268021338021253 0.208122334276448
355.0 0.0 0.0 0.0
356.0 0.0 0.0 0.0
357.0 588.7021681530001 0.5018257038226968 0.26205841408643393
358.0 7.45131664 0.7647290296516264 0.5814926263420191
359.0 483.48098601999993 0.15825710995117584 0.12874761324467607
360.0 1310.603671867 0.3126483348746438 0.33450658449183335
361.0 100.449170593 0.9031441467095896 0.8559504529500803
362.0 476.7631183029999 0.2312132405972001 0.37087726135619187
363.0 1130.2503375999995 0.24569636585832388 0.26335212508793876
364.0 1023.5540451710006 0.32759202561413636 0.5309892373901838
365.0 160.10083393700003 0.6310016812346372 0.5680259457810936
366.0 764.2613212890001 0.68668084514775 0.5370627676129817
367.0 983.5590640730001 0.5051189630999916 0.2941857262833247
368.0 872.6581183570001 0.5147342274749341 0.46734599556231393
369.0 103.562827748 0.6169917339218689 0.40287931103108676
370.0 0.0 0.0 0.0
371.0 643.34692669 0.6256546456892956 0.3298520065865861
372.0 1277.9160492659996 0.7957037633671968 0.5761321822640048
373.0 207.707060663 0.5921257596251592 0.727870556305073
374.0 1322.54135317 0.5551347752911334 0.14467930939393292
375.0 1292.8135886380003 0.7416009452116418 0.6314180584663973
376.0 275.0464190880001 0.4899962087664586 0.5964682705402812
377.0 1736.107663589 0.3104198392822749 0.32765166465790935
378.0 828.519258815 0.5452389264443527 0.24751148870513862
379.0 0.0 0.0 0.0
380.0 89.364046289 0.4842011837653735 0.33885423097771117
381.0 0.0 0.0 0.0
382.0 252.43414211599998 0.6591580971094663 0.7748473913762052
383.0 0.0 0.0 0.0
384.0 1125.5778461989999 0.44847694858544224 0.7466285877141463
385.0 1476.5586113530003 0.4074739071272145 0.4424456690760175
386.0 0.0 0.0 0.0
387.0 31.375707873999993 0.8008713460580084 0.6511734470008473
388.0 1299.1284234039983 0.4310294268009452 0.4418349434597879
389.0 0.0 0.0 0.0
390.0 362.27503722800014 0.5436161409571213 0.5786318008304037
391.0 67.237031572 0.4896961096751336 0.2259682609969292
392.0 1434.2662089450005 0.42571357183662933 0.6204174591114655
393.0 0.0 0.0 0.0
394.0 0.0 0.0 0.0
395.0 360.90317449400004 0.33177266448033843 0.5255760445748814
396.0 0.0 0.0 0.0
397.0 537.7637880820001 0.581712555340002 0.6634379399073081
398.0 6.533266947 0.731745370371092 0.541416824963934
399.0 379.8186873489999 0.7200946416757431 0.5368535273105338
400.0 700.3856557729999 0.6851165791873055 0.5733368282596338
401.0 499.44562575099985 0.5421980556727233 0.6235951881864128
402.0 659.1742994289998 0.4266658551216612 0.5979134283488079
403.0 1667.1258848650011 0.3129683811516185 0.31929084431336613
404.0 1440.0615747700003 0.39409645936279913 0.48036780757841685
405.0 0.0 0.0 0.0
406.0 0.0 0.0 0.0
407.0 9.764755019999999 0.904197312007644 0.8158149091826598
408.0 0.0 0.0 0.0
409.0 12.789693383 0.7738021977423898 0.6240243947797933
410.0 20.122257497 0.8828198441374084 0.7716695184405992
411.0 1651.724328100998 0.16566970658226077 0.5556440061278408
412.0 1077.048305287 0.6400241942459803 0.6468818600650381
413.0 550.6932534789998 0.8356194473819362 0.7125748182460657
414.0 897.0300738810002 0.747123129997564 0.4775102878420309
415.0 260.79729477 0.618301068048683 0.30274755550500904
416.0 1473.8028127410003 0.4248776668263347 0.2992949257425575
417.0 374.70122307400004 0.5520051007940759 0.4319878161479217
418.0 0.0 0.0 0.0
419.0 160.134959763 0.5688166796702284 0.3515599674783059
420.0 1071.9438584320003 0.6123915651859317 0.677350323710665
421.0 0.0 0.0 0.0
422.0 605.3259074680003 0.6647516007896264 0.14732670189438618
423.0 48.39399398100001 0.6593022659780662 0.4143462688391501
424.0 1911.259571599 0.49249277980841055 0.21575098705873239
425.0 489.1883378490001 0.6534940550228167 0.5586854759021992
426.0 882.5798287400002 0.58938447670377 0.4179909701149259
427.0 322.4368681930002 0.6655160966194665 0.5268034886783667
428.0 203.853060313 0.6522499858841609 0.4398138709162707
429.0 343.101047955 0.6493118220835222 0.6588560092843601
430.0 1041.4842836880002 0.6952012843064744 0.33014372830659017
431.0 653.9012665450001 0.5167486940144007 0.3545415417241939
432.0 197.80952550400002 0.6411827937353721 0.3679504842532719
433.0 1108.2412758569994 0.42613950458001576 0.8068350027646968
434.0 1709.2823271340003 0.07751600171535517 0.23506589207167647
435.0 928.6097832510005 0.9311082723089643 0.7824852781013684
436.0 1558.4548009959997 0.5284176764667403 0.21446183363826532
437.0 399.9047719549999 0.8102246426170187 0.7518440189519029
438.0 632.5891568790005 0.6247156821405012 0.5207096797427044
439.0 609.928971189 0.9130229150963666 0.8224799545039783
440.0 272.49198536100005 0.6506616508547522 0.4342428054267449
441.0 0.0 0.0 0.0
442.0 0.0 0.0 0.0
443.0 0.0 0.0 0.0
444.0 0.0 0.0 0.0
445.0 146.96959343700001 0.34832668001392936 0.5452315582919139
446.0 0.0 0.0 0.0
447.0 269.1558221419999 0.7079928951361175 0.13496398172476973
448.0 1048.0384098519994 0.5503629043769028 0.11809726480082818
449.0 205.36529867400006 0.7615571710919189 0.7757459857937252
450.0 1768.7588353090005 0.618814345171876 0.11234396986018642
451.0 1462.7226892400004 0.45157690211670354 0.6138671019696439
452.0 14.199323731 0.8643317934618906 0.7275831507613862
453.0 0.0 0.0 0.0
454.0 668.4247676509997 0.4761873356274041 0.27295687887576503
455.0 212.36123419999998 0.8094481868549098 0.6777085192994154
456.0 1300.3284823020003 0.5232915313499571 0.31447936155667655
457.0 2106.3040167740014 0.27953518435794444 0.4019647746704807
458.0 13.410872872 0.2317706478953207 0.13884660932340628
459.0 15.560639271000001 0.8424365436608676 0.6953637130534273
460.0 1196.9058415799998 0.7613050076031656 0.5243251361510732
461.0 0.0 0.0 0.0
462.0 283.75909939799993 0.529478041746284 0.3358056385099529
463.0 1153.0564202949993 0.12149692291610407 0.2340191826246111
464.0 34.458512756999994 0.8987085860354671 0.8099591169569097
465.0 36.848768961000005 0.5838124326114509 0.5313954022886308
466.0 445.26708744300004 0.7220370145219887 0.6974002606738191
467.0 1907.362007761999 0.776124065361618 0.17621492124229776
468.0 3.5139082439999996 0.8493059224998502 0.6890116677363959
469.0 1234.8040792879997 0.168116226753237 0.46165363822421746
470.0 0.0 0.0 0.0
471.0 97.591063095 0.49357456396357824 0.27544166348462684
472.0 333.6139051909999 0.8151982210552903 0.6746379336718463
473.0 165.807343371 0.36644999865075756 0.3252370545186737
474.0 15.674941252 0.38138374647160045 0.16209945227133396
475.0 606.063883399 0.8649020041134765 0.8360429555801747
476.0 0.0 0.0 0.0
477.0 770.2476208039998 0.6107009084142742 0.3646376141308423
478.0 937.1290511010001 0.3316480902138366 0.31797769811154547
479.0 1298.7624408949996 0.493385819897326 0.479025058729878
480.0 472.315670186 0.3698401040089342 0.06648465710162982
481.0 0.0 0.0 0.0
482.0 140.09974979499995 0.8327531763528548 0.7078171673995115
483.0 278.781962111 0.4194434189597021 0.5369153044024257
484.0 1147.7121129729999 0.4993194566455892 0.3272065277767336
485.0 32.655577930999996 0.5763088062960063 0.3967331963444031
486.0 239.86062039100005 0.8558448444409976 0.7292465627126886
487.0 524.6574424020001 0.2047056676354055 0.3339329896162829
488.0 42.779369773 0.5554987429084065 0.44067263918284083
489.0 59.71971247 0.1724007193392198 0.05606396324291818
490.0 27.909438629 0.5136157045086757 0.20893177217097528
491.0 0.0 0.0 0.0
492.0 2863.442204761002 0.43918584557786033 0.16202777865447868
493.0 1040.9382971870002 0.1888247554747961 0.5818303258612934
494.0 0.0 0.0 0.0
495.0 6.523116842 0.33843687736262335 0.29403615079392886
496.0 12.408115824 0.4647450154098755 0.21696270894502545
497.0 592.8713638149999 0.8186737162184148 0.5431911944768748
498.0 344.0118327539999 0.5136852330545073 0.4725320174992324
499.0 0.0 0.0 0.0
500.0 3.636026276 0.835868216027609 0.6640813839579331
501.0 0.0 0.0 0.0
502.0 1069.767800913 0.6047043218113068 0.2948925088816021
503.0 2263.7016453070014 0.560259385551417 0.5004537370089226
504.0 407.59581801499996 0.6277400435493389 0.6590165017052978
505.0 1986.7850785710004 0.6488904026405833 0.2012000601441199
506.0 343.68649999900003 0.3981717101076527 0.08678331602327645
507.0 224.781579435 0.8954101295014674 0.23853482384556327
508.0 710.55261002 0.6916812340052908 0.39021181527585497
509.0 0.0 0.0 0.0
510.0 43.213400822 0.8025451703129256 0.6413508332143385
511.0 0.0 0.0 0.0
512.0 0.537078038 0.8770979440648436 0.7570761425294409
513.0 228.693023443 0.8424357994850464 0.7275784242067356
514.0 4.567849734 0.9529072184301783 0.902763420159295
515.0 830.6648198759999 0.7274413573978696 0.6359372559848184
516.0 1307.7167324630004 0.3424445234555889 0.4277577737131569
517.0 0.0 0.0 0.0
518.0 743.811427509 0.3708814082021573 0.18969676533263807
519.0 140.54807275399997 0.6005906762577314 0.40033193327503935
520.0 1999.3208012190014 0.03351935572673633 0.3178676652269316
521.0 1421.5341099639993 0.8819438470522234 0.5414389271248827
522.0 73.298323098 0.24060901909215787 0.4868248260064305
523.0 0.0 0.0 0.0
524.0 127.08267765999996 0.6725781639105103 0.4138601936096594
525.0 514.3808129359999 0.310374504907563 0.5791596546818679
526.0 371.47332279000005 0.7428728591233819 0.6909914861686387
527.0 1142.5551306089992 0.9054882218780684 0.8574591009291204
528.0 8.100859662000001 0.6902129206730001 0.5335910078335734
529.0 500.4681353209999 0.508865857759472 0.698051254056329
530.0 853.1530597860004 0.327785224237304 0.1510963500812975
531.0 0.0 0.0 0.0
532.0 0.0 0.0 0.0
533.0 0.0 0.9623811010510867 0.9187947810813126
534.0 330.1718893970002 0.6777384782713477 0.5218564416962714
535.0 135.34997700999998 0.8830258800786839 0.7601358253673831
536.0 550.7822494980002 0.2661818145509143 0.6432853516066536
537.0 1027.415408102 0.6661144318542479 0.39598229680199387
538.0 341.647808689 0.8895828710837315 0.8112998899116267
539.0 0.0 0.0 0.0
540.0 382.152753205 0.35229990587123955 0.6039027469772427
541.0 0.0 0.0 0.0
542.0 173.38656226700002 0.9382354653360575 0.8738356012265459
543.0 102.26409971200002 0.3176201317385937 0.1458621478621028
544.0 402.7881804160001 0.547346064058343 0.3410959456240819
545.0 1042.992243766001 0.8251037647956423 0.8032864282138618
546.0 464.02698957000007 0.7882461775799076 0.7298156859258712
547.0 689.7389526329997 0.03905502405913767 0.5873326966458338
548.0 75.306470019 0.5452979538795867 0.8271319770687335
549.0 539.18800945 0.1987935326514055 0.5512074472557849
351.0 0.0 0.0 0.0
352.0 958.6727460800004 0.30282667244907235 0.40205776303854185
353.0 0.0 0.0 0.0
354.0 236.2826498510001 0.6443039170613074 0.3441092515872867
355.0 224.13654281500004 0.6698185308679933 0.4740337437975758
356.0 0.0 0.0 0.0
357.0 1970.9431477150004 0.606213651782384 0.16572357161724696
358.0 1163.5076637469997 0.4941092243416636 0.6864262864296944
359.0 0.0 0.0 0.0
360.0 0.0 0.0 0.0
361.0 151.536307164 0.8949885721820129 0.7937704715737915
362.0 323.641215751 0.7772561156980652 0.6530684264193274
363.0 871.098038362 0.39219170179369395 0.6901665474182074
364.0 114.81407869700001 0.46852548605936956 0.24490138814488874
365.0 1814.0644313670014 0.6174196786605107 0.1796067924569678
366.0 900.954216535 0.6399888923244659 0.49107735488282706
367.0 617.1474179749998 0.2678664228771573 0.5499181358096622
368.0 1061.8587328830004 0.8451685537632693 0.7494685366741793
369.0 225.36897204599998 0.9126873002390845 0.8203277062134384
370.0 40.326648793000004 0.41600618298032255 0.18528548438857145
371.0 135.49227189400003 0.31357497730960815 0.10823597094059137
372.0 0.0 0.0 0.0
373.0 30.44890712000001 0.7714719486986071 0.6262099430386817
374.0 0.0 0.0 0.0
375.0 86.678309544 0.8403802911057788 0.6888735004095583
376.0 942.6937944329998 0.5729003045074236 0.5452827737468599
377.0 0.0 0.0 0.0
378.0 405.4491986769998 0.14770234043803374 0.18489362656141514
379.0 126.29004899300003 0.9208259660668103 0.8419555543746515
380.0 0.0 0.0 0.0
381.0 639.4062417760003 0.3764160255155744 0.4603098780241612
382.0 688.8385451710001 0.6472417735197166 0.27202655876579224
383.0 0.0 0.0 0.0
384.0 0.0 0.0 0.0
385.0 0.0 0.0 0.0
386.0 0.939150231 0.746035164741011 0.5482935109910616
387.0 1190.7532327200006 0.748175865158951 0.5248752305569507
388.0 18.209264507 0.13361109274142036 0.03569054475496928
389.0 888.4952219960002 0.4511142183247599 0.4485691292419223
390.0 1073.380416467001 0.12680717768630095 0.48297127428107056
391.0 536.8515846500001 0.5053736768554722 0.5604734306196589
392.0 1546.0174795589994 0.2663899975384161 0.30458380956648995
393.0 1368.4940596329989 0.6061788597538519 0.16970203236467224
394.0 661.8074548549998 0.5925489639820328 0.5313814643207573
395.0 421.56311430899996 0.7243835833884574 0.5066139151390019
396.0 350.6856832909999 0.8140975387529467 0.6449518014196894
397.0 360.6093958920002 0.3483965031269107 0.4165266381920699
398.0 0.0 0.0 0.0
399.0 901.0019164279996 0.37467649438995054 0.6789469148579572
400.0 1310.120072130999 0.4104438358461647 0.17531932631636776
401.0 1087.0804474130005 0.4676978197040786 0.5711081541209945
402.0 160.17442085800002 0.7128807654091862 0.7173668595674069
403.0 129.077485005 0.7913901810133325 0.5987477561852601
404.0 0.0 0.0 0.0
405.0 683.9362308069999 0.9324907607908557 0.8624279493723801
406.0 182.70252964200006 0.6859982352967889 0.13236029149792325
407.0 659.3500018659996 0.16217070985037918 0.6613923116939144
408.0 0.0 0.0 0.0
409.0 1032.079789277 0.515125359100355 0.5039847014285042
410.0 0.0 0.0 0.0
411.0 0.0 0.0 0.0
412.0 74.35995531699999 0.8243391733637787 0.6751098299575908
413.0 76.78577443600001 0.8332801269173631 0.6914189718571361
414.0 5.489664309 0.7715357130875755 0.6129948225552452
415.0 273.827398404 0.44257300527252913 0.19839549882353819
416.0 1515.0832784840009 0.5250230999175277 0.44093143300086696
417.0 740.3569975339998 0.7456008883573186 0.7057954438549535
418.0 518.997601075 0.6533999226416661 0.7386517401466745
419.0 783.8702191110006 0.3203018755210836 0.5605783670996591
420.0 47.559582591 0.8885825261547089 0.7744294101592866
421.0 0.0 0.0 0.0
422.0 0.0 0.0 0.0
423.0 873.8175024410003 0.5998141101592919 0.44101520056140076
424.0 32.910139191 0.9386087639523862 0.8672131212532739
425.0 88.882127434 0.07323597221184612 0.155103643543469
426.0 50.385823003999995 0.4406278098056105 0.7069811042310395
427.0 42.005318383 0.9230755085838208 0.8418370244319182
428.0 0.0 0.0 0.0
429.0 117.861247086 0.6398678962592232 0.501219859251158
430.0 2.8410671460000003 0.3704264628734668 0.10477488150118466
431.0 26.395126395000002 0.6469421901110783 0.43276050152000645
432.0 0.0 0.0 0.0
433.0 0.0 0.0 0.0
434.0 2089.475243660999 0.6130168072831437 0.48800586328657264
435.0 1050.1802283139998 0.6204142579443765 0.6796867180901375
436.0 1357.812857695001 0.38832894020594655 0.5457523192566625
437.0 1227.1347033449997 0.5772834488301903 0.3848371644998741
438.0 1724.4058109509997 0.3602539212379894 0.3491491333631458
439.0 0.0 0.0 0.0
440.0 603.0920546340001 0.9089310062597831 0.8476349949733907
441.0 26.182624328 0.3433695569195488 0.19342847669033783
442.0 180.37290134199998 0.5749701357948604 0.40549978383317004
443.0 906.6058462169996 0.6360871561337753 0.49530221140373915
444.0 274.10477310899995 0.8883334031147997 0.7810935122267408
445.0 1452.065127994999 0.11981126620237292 0.584893547586567
446.0 636.7896423749999 0.7585685342039454 0.6338906511493952
447.0 282.2834311969999 0.6848140093467552 0.4730531707162965
448.0 60.1439436 0.8278556671278313 0.7007545240842185
449.0 981.2483314579999 0.5295684580763867 0.34838970435026856
450.0 0.0 0.0 0.0
451.0 886.9605794790002 0.3723053677145783 0.5150049945493492
452.0 165.00892543799998 0.559930025873671 0.6558434844147375
453.0 139.446061341 0.7618022660618092 0.7601961961186164
454.0 819.7787742600001 0.36074599316748923 0.445888014519809
455.0 347.433570889 0.4240042833749581 0.19852382380062306
456.0 0.0 0.0 0.0
457.0 0.0 0.0 0.0
458.0 1447.059664382 0.6725488261716982 0.7731167243847878
459.0 1114.321630218 0.13450598828333687 0.5452330899783812
460.0 1608.1820281199996 0.4649172383833339 0.4019209779551929
461.0 0.0 0.0 0.0
462.0 205.33124423399997 0.7904867957216407 0.6194849259620396
463.0 387.01742868099996 0.7948111168486197 0.62709818073754
464.0 215.74483838700002 0.7384486763448973 0.7400609521519912
465.0 130.61534144499998 0.7199926772842336 0.5599077729064306
466.0 115.789732531 0.400671100097913 0.16353278689168513
467.0 128.14537369299998 0.7851273050609049 0.6812778188011542
468.0 1438.0382877439997 0.7277059489628779 0.506330560789722
469.0 748.7427640330004 0.837213602493726 0.8556612057196274
470.0 417.8352642450001 0.5042862238965035 0.4499801044317287
471.0 350.27014218700015 0.6388290212505285 0.5989879674002881
472.0 643.760345589 0.3002678946563914 0.3185138992283373
473.0 0.0 0.0 0.0
474.0 2419.86493463 0.4567942308991787 0.43800662420523684
475.0 0.0 0.0 0.0
476.0 57.47866775499999 0.6524951523038532 0.5302834637372867
477.0 230.72656559900005 0.6335423734382442 0.7137479909622886
478.0 1751.0887788350024 0.654186266606464 0.7133240432122397
479.0 31.840893529000002 0.6904108520502882 0.5245748981030751
480.0 426.56751068499983 0.4580948070170507 0.5745316534571688
481.0 43.865044319999996 0.869894843593547 0.7528939362731406
482.0 0.0 0.0 0.0
483.0 43.520200513999995 0.7874498575037295 0.6086701848067686
484.0 780.9900869240004 0.7413542488239161 0.0728259727426938
485.0 165.17810136799994 0.04774104778661811 0.21304510648737546
486.0 597.054491611 0.5984424899716403 0.3045406824562395
487.0 587.6926167889998 0.7796460966949328 0.600839509635792
488.0 491.79642362300007 0.9237901524499 0.8550496843480214
489.0 214.128556781 0.7895537316022925 0.7305286282489096
490.0 134.365879943 0.8889792219475436 0.7747134986770975
491.0 1946.9046202130007 0.45673434902337284 0.2874909460411177
492.0 0.0 0.0 0.0
493.0 351.274320593 0.5455708815799447 0.4001477905140316
494.0 831.9855483589996 0.08192364900513983 0.4399875603218225
495.0 1056.7354010409992 0.6088228350677342 0.36019122994929414
496.0 212.99134581 0.5653104864870363 0.35341782740568656
497.0 171.040206607 0.6032042757544228 0.5208067797254551
498.0 1193.5464448200012 0.2772243340783134 0.48317447805115
499.0 1345.582851413001 0.3687579649527657 0.3593194706179572
500.0 23.636753134000003 0.42012600733602024 0.20065154580758882
501.0 396.6389295049999 0.8435752984991731 0.696446829201726
502.0 659.1280960340002 0.6935339424130865 0.29140241883710477
503.0 883.5940559739996 0.535120199232439 0.6276158199357996
504.0 0.0 0.0 0.0
505.0 366.139438045 0.23262650028951448 0.09529759295347118
506.0 593.287149193 0.5598657972209785 0.16364011200426448
507.0 24.599690286 0.36242418838815343 0.11870367966747614
508.0 1678.413533626 0.8265186416818378 0.723867537232544
509.0 229.73090646900002 0.07380120105169907 0.1185120042565924
510.0 391.84031947 0.15485757057696445 0.1597429984148109
511.0 1856.9435806239983 0.14175904999297864 0.46694905302445644
512.0 937.0861328570006 0.5405295816125152 0.6908168316800715
513.0 0.0 0.0 0.0
514.0 0.0 0.0 0.0
515.0 0.0 0.0 0.0
516.0 1030.0472728819998 0.5965712173376968 0.3998436383244832
517.0 214.73472041799988 0.46635366001190903 0.5188973300210824
518.0 0.0 0.0 0.0
519.0 976.1805676600006 0.48183945366122527 0.10510103143624548
520.0 187.62235767800001 0.930329999657996 0.8585523106236758
521.0 556.4536676189998 0.5559623198901686 0.31020636353854475
522.0 560.3735577610001 0.3405867519355967 0.5774038724969419
523.0 0.0 0.0 0.0
524.0 659.9107229580002 0.2684663548864167 0.25768823274092906
525.0 0.0 0.0 0.0
526.0 624.4305170870002 0.42514544540650395 0.36022794639771905
527.0 154.049352416 0.6663403967113264 0.6697883006343861
528.0 663.2574996580004 0.735875752929947 0.5460253210496073
529.0 2108.307051486999 0.4408425751365849 0.34787199170475075
530.0 0.0 0.0 0.0
531.0 1677.5386787740008 0.26969653075033007 0.2562802682836385
532.0 441.82122264500003 0.6666095609569846 0.3017778438892223
533.0 1648.3052368190008 0.38130052187553304 0.31686811676081694
534.0 0.0 0.0 0.0
535.0 96.026241341 0.8350300461028037 0.6773570595950559
536.0 1550.2325867890008 0.2845790552779253 0.46612050055767945
537.0 541.3639779229998 0.09556877257042566 0.18164025780788717
538.0 784.1043179049998 0.3769343046745515 0.33173253410775333
539.0 582.3383836840001 0.2852949658134287 0.11100285365185245
540.0 1310.7807739819993 0.3513999610746533 0.5532862746860229
541.0 0.0 0.0 0.0
542.0 1837.2002355460006 0.3001069011501141 0.21569476539414661
543.0 228.325987578 0.7776701914843053 0.7287526535984707
544.0 812.5944813389998 0.3317999731982829 0.15899653280979928
545.0 325.76817148399994 0.6252774791275317 0.5249106105036508
546.0 998.9417699929999 0.7087786258659805 0.29677980496177486
547.0 35.24042791 0.8464998721668979 0.7181317611163313
548.0 94.47996154700002 0.41607465352646333 0.15369133087271525
549.0 0.0 0.0 0.0
351.0 32.537372968 0.4370778877588121 0.3097710444994595
352.0 561.9077148409999 0.8835521347214209 0.8714206025382815
353.0 328.0351262949999 0.7150647072192265 0.5175529778022344
354.0 131.07290970500003 0.5281658071035631 0.25699628436317845
355.0 25.577244600999997 0.8821512767071017 0.7683071574270283
356.0 1130.8735716830006 0.5344014398018476 0.39672199671285696
357.0 838.6934216760003 0.12135715565853192 0.18951372356729218
358.0 29.663835743999996 0.8161354624126917 0.6461750360002622
359.0 88.41819956299999 0.2950401130915113 0.11641425662816285
360.0 46.947798490000004 0.8708128623092145 0.7508880539459464
361.0 162.90655267499997 0.8452604446948312 0.7073616547422671
362.0 0.0 0.0 0.0
363.0 316.03728769799994 0.8202850195074551 0.6789812122987519
364.0 52.956765155 0.6812514735269449 0.47431890562384865
365.0 0.0 0.0 0.0
366.0 204.92442299400008 0.6981590672201312 0.5326094914208863
367.0 118.62773727100003 0.6987367134664197 0.47067575805660633
368.0 875.8027171560002 0.25774136050043267 0.6782201719148567
369.0 0.0 0.0 0.0
370.0 398.9890642599999 0.21080215636965152 0.19655793912067734
371.0 259.869676994 0.7372081329557757 0.5315119799133023
372.0 1485.202576968002 0.76950825962729 0.8178966705548109
373.0 145.64042489800005 0.858525754140627 0.7341300518298307
374.0 155.03613002699996 0.5308714108284669 0.33586573665580516
375.0 2124.6801941199983 0.25054789663022947 0.32945023727151357
376.0 460.24278338500017 0.4416157629384746 0.1744623700084281
377.0 564.0611906969999 0.19758589115050296 0.26399968333486606
378.0 652.9742885709998 0.4318447707016635 0.11186748083204132
379.0 40.588917982 0.18568591367526333 0.1857899714226732
380.0 789.4419505159996 0.6812545544158954 0.6132786452432434
381.0 1226.8096785509993 0.6486727930081138 0.634257685798619
382.0 0.0 0.0 0.0
383.0 382.8731025070001 0.269158081302012 0.8092870268149798
384.0 769.9055126580002 0.7733659931193062 0.7836508810514826
385.0 120.237057803 0.5984844905870905 0.45645580473272734
386.0 1610.4370252990007 0.7909703263622189 0.6687920439374724
387.0 88.406787598 0.8270117954386277 0.6523250353267058
388.0 0.0 0.0 0.0
389.0 0.0 0.0 0.0
390.0 75.681403649 0.5634847332900712 0.5453140424371233
391.0 1333.3736674980003 0.2469521779691404 0.2627988366287069
392.0 1693.599084501999 0.25198236316182565 0.7185834715092522
393.0 156.34398238600002 0.8011512439263009 0.6214720505996482
394.0 218.0313163649999 0.9150288661426529 0.8324564486064971
395.0 326.5871621 0.6709985271785732 0.4971486782914515
396.0 98.49818492499998 0.7860014401537451 0.6927251817298572
397.0 1489.0654607320012 0.26625574835447147 0.44089852534785207
398.0 16.894499868999997 0.798534730062098 0.6450846801128979
399.0 539.1464253000001 0.4121911763234999 0.5127971840891471
400.0 66.587755584 0.38939851442133966 0.20797103711849807
401.0 783.4957628420005 0.3436026582925917 0.4286389184352749
402.0 551.8823633019999 0.1736458605173967 0.4262136320736867
403.0 0.0 0.0 0.0
404.0 30.084210962000004 0.6951022372106002 0.5500831122420383
405.0 1556.6374555830002 0.38874252053199154 0.5585885490457371
406.0 388.3690142290001 0.65029674873385 0.6379976698110252
407.0 0.0 0.0 0.0
408.0 0.0 0.0 0.0
409.0 509.43136879200017 0.5733099025281797 0.48239915498273367
410.0 53.963354509999995 0.8586280587636519 0.7333855306784506
411.0 170.74032550199996 0.4846652521970861 0.5845663575506875
412.0 1676.2426617910007 0.44397637284981295 0.439489678597445
413.0 183.01040692 0.8174878841600145 0.413845060865362
414.0 768.4902208929996 0.13889154218126679 0.19147120754793487
415.0 738.256801115 0.414027918748443 0.4995131000577795
416.0 18.040410076 0.7065255972179519 0.5425875313266046
417.0 402.70139763000026 0.35112153891322473 0.3422724589579126
418.0 570.5198477299998 0.2622772113129883 0.3698732026874742
419.0 0.0 0.0 0.0
420.0 62.41694408400001 0.4336099531175905 0.2551104906418037
421.0 0.0 0.0 0.0
422.0 470.881583513 0.7060054910410669 0.6635114621587268
423.0 109.42579106900001 0.6391514587822065 0.40988290071425193
424.0 530.163162182 0.7292050529090511 0.5507228232484163
425.0 35.019100808000005 0.7338187190254405 0.5461733558816138
426.0 737.9557559109996 0.585542936815859 0.5229990734426876
427.0 744.1367785030005 0.4999117219488016 0.31087129625048643
428.0 405.1006003529998 0.4370823432117539 0.6594164453632059
429.0 1189.5613873170005 0.25260895382103404 0.3659472216475392
430.0 1012.098208163 0.13350624936190977 0.3464145697189553
431.0 779.786219638 0.5799325142917466 0.3401372722766273
432.0 284.667938235 0.2547395954801735 0.3382311083554932
433.0 293.37608278199997 0.6062312998273769 0.4250045496765156
434.0 0.0 0.0 0.0
435.0 172.70367966100005 0.7693753876043601 0.46278581631746046
436.0 244.452598662 0.8554656388614033 0.7199315053396049
437.0 243.14712922499987 0.7238134080778843 0.4829874273882543
438.0 47.5815169 0.39782966761684985 0.23232153294640004
439.0 92.214667865 0.8783147156276248 0.7676740441399391
440.0 962.0010755260002 0.482942315491641 0.4300190350518487
441.0 16.463609533 0.39606431894151417 0.16788839653226575
442.0 340.5723296319998 0.8386686252916803 0.7537405049749524
443.0 40.442866701999996 0.7939910556974759 0.622989769026301
444.0 684.976676279 0.6794654210972254 0.30454575344085194
445.0 552.845335686 0.9107237868510035 0.8175573162076447
446.0 754.2683992020003 0.33553811271316514 0.5445872727040093
447.0 2573.343717484 0.477823067063415 0.35877034206333425
448.0 127.12931788500003 0.2927813467726531 0.10357658237888889
449.0 595.2824666990001 0.7237985436235254 0.6714809619687003
450.0 1476.1995280859994 0.5677866820640598 0.5657170402265642
451.0 225.04865447600002 0.08763113308061021 0.27976056884481126
452.0 745.4182760720001 0.4956374050749199 0.45015641408340806
453.0 307.7584314990001 0.6514628672142555 0.450075892211333
454.0 312.24424524299997 0.805856178861266 0.38027261061620526
455.0 0.0 0.0 0.0
456.0 1307.8658737009996 0.5479451415312784 0.28361441988123764
457.0 547.2675253059998 0.42613040968236354 0.1528238783166335
458.0 940.8904012540003 0.4205963072375911 0.5492274269488734
459.0 628.5239846960001 0.4492190750300811 0.5474860567253818
460.0 1677.979932493 0.49369883783504154 0.3564873570465973
461.0 22.739116183000004 0.7332873058837532 0.793944815663377
462.0 816.5521622780001 0.5941297769404572 0.295477236385054
463.0 394.27819280100016 0.6372462780344571 0.3445809514242087
464.0 431.32685840900024 0.31551431995457196 0.39692931208166454
465.0 57.466518609000005 0.8472745847436688 0.7130021870692355
466.0 1327.590954628999 0.156511601727825 0.3754980844737364
467.0 40.810599816 0.759990285582155 0.5900685387952332
468.0 74.404488962 0.8806016919536028 0.7657012936524044
469.0 386.42395603 0.812981770978885 0.21502495279993894
470.0 138.70847480800003 0.7294791526477246 0.6112116891737988
471.0 590.3765356239996 0.8169803932882083 0.769062468904083
472.0 1002.7730312809998 0.5546657616204717 0.48184708428371076
473.0 486.00608767700004 0.36810929128240105 0.5505443759475702
474.0 1244.2734108519996 0.19909360150454 0.35382574814251616
475.0 115.62789515199998 0.7683043228548071 0.6034134231089798
476.0 100.224549384 0.3041173309342394 0.08423316100449421
477.0 83.48319580399999 0.2828836631578337 0.06261842308205404
478.0 240.95453131399992 0.7140290493956568 0.5597880475701096
479.0 1407.361672292001 0.199207331171345 0.34797061223610265
480.0 0.0 0.0 0.0
481.0 953.0712616929999 0.6285606189354127 0.27745762116793815
482.0 775.883594360001 0.45985196630965297 0.4666364413325021
483.0 1127.6005257370005 0.38043598586685 0.43544277014270205
484.0 471.007901986 0.8645008405740062 0.7962743137549321
485.0 2164.5925162299977 0.26074822572429707 0.21020840491165504
486.0 0.0 0.0 0.0
487.0 134.124615209 0.6951798267423253 0.4890103756154126
488.0 305.791212691 0.19105897923144216 0.2994828436819736
489.0 606.7833157379998 0.48560136592058506 0.14468518040295622
490.0 860.2584115849999 0.6727997784131828 0.6929244205510946
491.0 1429.2486511370007 0.6442070490537933 0.4861055804426703
492.0 850.8181683920001 0.6070920207448689 0.6361031190717764
493.0 30.413077109000003 0.6179851483427887 0.3980197892093768
494.0 8.529643615000001 0.7109443234683106 0.5145055893829616
495.0 62.42591975899999 0.8383042201895059 0.6856230020708411
496.0 120.620577111 0.8185346867054145 0.6649502812554339
497.0 566.6827619399999 0.8878529643795043 0.8031826318660873
498.0 979.1602702439994 0.7210984411083982 0.23530947603113295
499.0 43.089454515999996 0.56658973919211 0.35708866076715184
500.0 1316.865186446001 0.10815033513514122 0.06561055370692116
501.0 6.445658881 0.3306052040942389 0.16395499420161413
502.0 1438.0059690670012 0.31331322041922 0.26635288276888697
503.0 1710.567562874001 0.6601385184511023 0.2287216752281033
504.0 0.0 0.0 0.0
505.0 515.347825888 0.40846722103521854 0.191209260530389
506.0 71.029305841 0.903392162697352 0.6531049414735979
507.0 0.0 0.0 0.0
508.0 356.8086676910001 0.2902280889564039 0.23615972638124905
509.0 509.5498404159998 0.3804663717887564 0.6356863775519861
510.0 36.015382313 0.7596077220748365 0.5511862555355562
511.0 198.525818406 0.8698957173397013 0.7504105854177283
512.0 571.9716627979998 0.56529456177179 0.35361229934755695
513.0 27.229562037 0.22453751966964744 0.17224913037739387
514.0 0.0 0.0 0.0
515.0 220.7882527820001 0.7616253941418338 0.634668636289865
516.0 103.24101184100002 0.7345453157627739 0.5491544131559328
517.0 208.12275308000005 0.831666583140864 0.6735001468581989
518.0 1380.508050805 0.476569134353468 0.3104982591199849
519.0 863.2333219779999 0.6987296215602964 0.43669803939597845
520.0 412.73130044199996 0.5379255980140965 0.3497507652251869
521.0 178.264833836 0.41618373152531596 0.20581263783782475
522.0 1050.8866168110007 0.5678807884356464 0.19662173684601103
523.0 103.41944642100002 0.8772367309449425 0.7699235758822389
524.0 0.0 0.0 0.0
525.0 1931.1545000989984 0.5162865008182094 0.4355006377330403
526.0 282.0918417400001 0.7379997607911895 0.7722366667901762
527.0 26.874570367999997 0.2901303860046724 0.11958074547931997
528.0 1288.689818615999 0.26775486464526643 0.6585835482741031
529.0 0.0 0.0 0.0
530.0 1825.6802944860008 0.6873054680330497 0.42002084884631924
531.0 820.0121018429999 0.7410824090357669 0.6628609038770499
532.0 732.2827176260005 0.41650693659052007 0.40286434893851225
533.0 315.91560465 0.4266589415218126 0.18719621951943127
534.0 1485.1139316490005 0.519069487830966 0.1020462186294521
535.0 0.0 0.0 0.0
536.0 1525.3715292670006 0.40098124121910844 0.3208847388297732
537.0 163.14351953199997 0.49174808934409775 0.5046084852815362
538.0 25.907981777000003 0.9143523180425089 0.8346946702185688
539.0 0.0 0.0 0.0
540.0 1051.5232611989995 0.15070855609522726 0.13209661552575874
541.0 1954.4365824129993 0.3783231960257552 0.4439856010736222
542.0 1573.5436151610006 0.3990609156505199 0.5732054126305971
543.0 0.0 0.0 0.0
544.0 0.0 0.0 0.0
545.0 46.971433409 0.9177490703515819 0.8826959731991911
546.0 1260.9677197250003 0.42080050944580966 0.18297239283928698
547.0 0.0 0.0 0.0
548.0 2452.7683558270005 0.2081316544088508 0.3368368151820021
549.0 159.360445356 0.8752145915676798 0.8257625095597115
351.0 712.9400918640005 0.4489856925053581 0.5800403081717737
352.0 732.5705984369998 0.37260561807912523 0.1524722989537264
353.0 0.0 0.0 0.0
354.0 610.0433413450003 0.2537833261241844 0.28299935437476936
355.0 0.0 0.0 0.0
356.0 441.03112159899996 0.45017746335710224 0.26584205593921095
357.0 57.620495332 0.8610998839585771 0.7372140563660393
358.0 155.62345797999998 0.7719968240164263 0.5761431450975883
359.0 0.0 0.0 0.0
360.0 144.399432472 0.8468023459427794 0.7064176338380498
361.0 1169.0943534070002 0.282939883789421 0.13808290078108185
362.0 759.2437967499994 0.4942666021884813 0.4289802250549433
363.0 0.0 0.0 0.0
364.0 607.6990160699995 0.18883542936575215 0.03187134797314834
365.0 291.74184126899996 0.772122462529824 0.6142712018796765
366.0 57.14773899699999 0.652441750740331 0.42531706327575264
367.0 235.81180617000007 0.6184471336941021 0.38598675775767843
368.0 1370.9584261289997 0.42859008782566144 0.3387762353868881
369.0 373.8387426909999 0.6706118641888961 0.4706668973608146
370.0 50.838241413999995 0.24250340534451767 0.11796907171899589
371.0 1190.4304159549988 0.42539470503982035 0.4901031456842606
372.0 0.0 0.0 0.0
373.0 486.67429192599974 0.24842071473652855 0.05789028106120892
374.0 1198.576136741999 0.19537585190601614 0.5153809213508534
375.0 0.0 0.0 0.0
376.0 246.52490234700002 0.5510596123060506 0.6083203351157864
377.0 1558.0509777939997 0.479554888077173 0.7008607201392749
378.0 1131.4546452640002 0.656116937614531 0.5893996511585579
379.0 222.998244774 0.6804362182169681 0.7472266895970232
380.0 59.390137288000005 0.37181904414619366 0.33146663148547345
381.0 697.923898482 0.7738720623879526 0.7407628088172981
382.0 29.638183900999998 0.9361740973523242 0.8668446430673806
383.0 574.595786557 0.5058315269958401 0.4107146706760467
384.0 278.077975795 0.5643511828505396 0.360476027319114
385.0 1976.0743624710005 0.7971630564062434 0.5104164773069721
386.0 45.30228925100001 0.2452770283052673 0.7862224404346211
387.0 40.80206229600001 0.9252579337586696 0.8489757417467585
388.0 0.0 0.0 0.0
389.0 213.144053365 0.7462823415354426 0.6700769767529443
390.0 1782.2714896270006 0.48402771336033656 0.38328654282946417
391.0 742.9955029130001 0.5192275319504942 0.5872934601571416
392.0 556.4179690089998 0.740692813184833 0.5579537877445309
393.0 532.4112928540003 0.34247087620885336 0.41643151961177055
394.0 0.0 0.0 0.0
395.0 364.51927922800013 0.6699315703668148 0.6331833210590497
396.0 357.27260280300004 0.6600887880592421 0.4393645918191948
397.0 595.687453395 0.617214945130316 0.6107090037056915
398.0 0.0 0.0 0.0
399.0 33.512589784999996 0.6565739390767625 0.582534749839182
400.0 311.04522247499995 0.6956999007165288 0.2395961846885575
401.0 288.68386839899995 0.8511909466642985 0.7046189517385049
402.0 1361.7916999629997 0.2904082918032232 0.33491253495585604
403.0 0.0 0.0 0.0
404.0 580.0344655199996 0.08772568096141371 0.33247810893501
405.0 0.0 0.0 0.0
406.0 315.030417935 0.5060403797673058 0.16743876811546643
407.0 91.60702143999998 0.0969471934179159 0.0718577818280363
408.0 567.5745854729998 0.38377983680490746 0.13605194950741614
409.0 1418.188355101002 0.10363933497424098 0.5034525589741262
410.0 1636.1409401639999 0.6746173944723093 0.3895447202236631
411.0 1014.4227979309998 0.6740173953522794 0.7795492043319939
412.0 1048.1886491190005 0.25192520341321095 0.2989528438175667
413.0 2187.183567027999 0.5168499372980482 0.25711628700385053
414.0 0.0 0.0 0.0
415.0 81.494913774 0.8874857502773489 0.7701081308831143
416.0 694.6306439460006 0.8199986258838968 0.7054793761044278
417.0 703.7643081909997 0.7389911383398967 0.5340886525512015
418.0 0.0 0.0 0.0
419.0 283.32188541299996 0.8207945486855719 0.7359988488616308
420.0 211.41537686999996 0.48153965946850424 0.2707672166898346
421.0 1654.6096942660006 0.5770063793328822 0.4753875212572013
422.0 76.13539691500002 0.7893434569671575 0.631230435568931
423.0 2134.6499740090003 0.12424503786841452 0.2526785498375505
424.0 6.581327055000001 0.7123191624952051 0.5781753909196825
425.0 313.87762112699994 0.5792797283202121 0.2822780888905846
426.0 3047.7394758510018 0.6094388316897955 0.12879139170248932
427.0 0.0 0.0 0.0
428.0 60.077856127000004 0.57478664965227 0.39467163939078453
429.0 45.567356036 0.7786681639917943 0.5710316553751396
430.0 1763.674665306001 0.379245038320252 0.34029671729286065
431.0 0.0 0.0 0.0
432.0 47.024885135 0.4689302138771225 0.4892879517988738
433.0 0.0 0.0 0.0
434.0 2599.852193054998 0.12769202973287855 0.4852770840334652
435.0 800.6000740719998 0.8212047285854537 0.5588389096415893
436.0 1470.7518938740013 0.8009907647027039 0.32400442222599557
437.0 0.0 0.0 0.0
438.0 0.0 0.0 0.0
439.0 544.0275428300002 0.3944993761199101 0.50282571319727
440.0 0.0 0.0 0.0
441.0 103.52612042 0.6896157147145477 0.42347244590622074
442.0 1576.013253774998 0.5070117530248767 0.3147246006139645
443.0 29.435521441000002 0.711771128709201 0.506507118589943
444.0 289.00317116400004 0.6581959608837745 0.44376433920433
445.0 891.5258259710005 0.16688323894086687 0.483428151857132
446.0 24.031948429000003 0.9314645417212026 0.8549933956869253
447.0 456.56115861299986 0.40809194165432705 0.3308162779518267
448.0 203.25862723000006 0.6230281211986888 0.46398658706851864
449.0 1109.8842883230002 0.42638482012420625 0.39968539535505165
450.0 45.495102458000005 0.9626341673871084 0.9205861317604555
451.0 0.0 0.0 0.0
452.0 360.5739672679997 0.7667907244745458 0.7830469508139875
453.0 237.7880559900001 0.8283979918534466 0.8661180756497573
454.0 301.41755984200006 0.4771338882089685 0.6704910150235838
455.0 0.0 0.0 0.0
456.0 0.0 0.0 0.0
457.0 152.71765972100005 0.1506936387295849 0.45447153726074807
458.0 837.2587699470002 0.36709937461813213 0.09840709886944073
459.0 524.363800369 0.18403119883760125 0.12191865934033125
460.0 423.27621314000015 0.05329377980904991 0.07681303868407935
461.0 0.0 0.0 0.0
462.0 187.61643265499993 0.5719407124912729 0.6704313896869383
463.0 52.668627388999994 0.8525388662958974 0.7180920966824483
464.0 125.785489572 0.9325088255947589 0.8588584686507963
465.0 745.9959999869998 0.5582429473476327 0.5897744967818913
466.0 1174.0579464430002 0.42151323788743894 0.2516585696994658
467.0 605.353782986 0.6299688930114989 0.2325519163052007
468.0 2702.5870601469983 0.6479023288910489 0.473343828083551
469.0 1087.9095517149997 0.5190349020733844 0.4735275543019762
470.0 1117.636474098 0.14178518738130996 0.26396065150803094
471.0 1569.3733067930007 0.21389004252319324 0.5483356203466692
472.0 49.359410513 0.7702654544730384 0.6158605969516188
473.0 307.897728205 0.714346832052995 0.5482985426132183
474.0 1727.5651360849984 0.7395555350311867 0.6097397286819827
475.0 755.3100355820001 0.7259505295862008 0.46523391089485105
476.0 15.869749344999999 0.8088329571092023 0.6408267572487095
477.0 660.462560867 0.49141385664945875 0.4620309842892788
478.0 280.3465115380001 0.5238094055482134 0.3337710830561732
479.0 364.96475838299995 0.2857651289220531 0.10691323575267787
480.0 1167.8992897489998 0.6602617050173757 0.40520947199899293
481.0 0.0 0.0 0.0
482.0 0.0 0.0 0.0
483.0 812.8967166600002 0.5356007149693897 0.28528267569120846
484.0 880.2300038990002 0.39377140751021944 0.18844805373624307
485.0 1351.7009579079995 0.5066771755069667 0.6077755503210985
486.0 1749.6647873739994 0.3833135274610103 0.3397626868915079
487.0 7.985258550999999 0.9683599865044684 0.9332845156521938
488.0 201.85617987199998 0.7503672061007525 0.5596579097274827
489.0 0.0 0.0 0.0
490.0 103.30039118199998 0.8582106578405958 0.7230526264749925
491.0 169.96807631000001 0.4976509323986883 0.2919172909542713
492.0 66.36722756300001 0.6434549697161285 0.6110721364255955
493.0 363.1849398989999 0.3734680305799229 0.3516983942803605
494.0 354.09726040099986 0.2623019441524642 0.5279696352072923
495.0 789.5137596680003 0.6572933668390757 0.05111660049788474
496.0 1053.5427596409993 0.5452276637082798 0.704117217676223
497.0 156.65359627700005 0.8345130319831868 0.7816116170998355
498.0 53.454246246000004 0.801491218410504 0.6297082460338937
499.0 1119.9876997929998 0.49773689277539723 0.7977415816993091
500.0 1522.3067326380012 0.38746869394365757 0.42490281895642196
501.0 3.9270990209999996 0.279916163796918 0.050744538797643804
502.0 894.072039326 0.7881061610330665 0.27466096801680256
503.0 0.0 0.0 0.0
504.0 0.0 0.0 0.0
505.0 303.2833141269999 0.6409866425303389 0.28026860141329024
506.0 20.87991111 0.5155849819824156 0.3005660993599942
507.0 0.0 0.0 0.0
508.0 519.896914619 0.6002787584400301 0.3318607554500514
509.0 550.2379325029998 0.4442859374737548 0.41649433427382604
510.0 1363.8841953029992 0.9244011653796714 0.8967762984576257
511.0 927.7022038980002 0.8620626301229033 0.41432539564674287
512.0 7.099065822 0.5398621604712609 0.410410506604868
513.0 2376.3996590659985 0.13631793068960787 0.2894329400114341
514.0 2038.0035212340017 0.5941050973864581 0.576577604141285
515.0 0.0 0.0 0.0
516.0 235.22312934400006 0.5549986443679705 0.3256689770937484
517.0 1859.7535072380003 0.49118674472979235 0.47712305254398496
518.0 0.0 0.0 0.0
519.0 636.9317828489994 0.7750671087338508 0.5249519607749397
520.0 355.71601217499995 0.5419722971796633 0.4695126845219832
521.0 170.981320498 0.3703780823868908 0.7440364297035724
522.0 690.5645999950001 0.6304771732145619 0.5066996340795107
523.0 241.787383454 0.31158835536042123 0.4282245597038014
524.0 25.566693236 0.7996664326850481 0.6509122971897028
525.0 145.67034354200004 0.6333118705882947 0.4940946948078822
526.0 600.0643866150003 0.6719519910552657 0.48716846780891443
527.0 524.005489917 0.1613218722088767 0.04085328549074611
528.0 879.3338459920001 0.46210739989725985 0.45405287352012585
529.0 64.547653826 0.7514025171193452 0.63746191181508
530.0 1484.8387421619996 0.5378819715850188 0.43816482419828756
531.0 34.000253331 0.3124840712515314 0.15118949024940168
532.0 1606.7944031150005 0.16972456031600694 0.028884200522749266
533.0 291.841991541 0.50533126052437 0.8051501556581008
534.0 0.0 0.0 0.0
535.0 223.13192501100005 0.7701179797485282 0.5991176911817944
536.0 1085.0656625409995 0.7189322707305354 0.5684682196621959
537.0 929.6282728800003 0.5526669053011057 0.5976606722182556
538.0 382.209599139 0.8473239285412514 0.7053260779267512
539.0 55.119612593 0.6632398114814312 0.4465897543155927
540.0 544.3014878559999 0.39995095150707505 0.18117493511013769
541.0 247.96395485800002 0.6142911268897528 0.3764126287724706
542.0 212.64031098200002 0.5411746947722749 0.31223895539278773
543.0 164.839316887 0.8201806381590839 0.662760571466396
544.0 104.82004089699998 0.6636522751927165 0.33445555040359826
545.0 0.0 0.0 0.0
546.0 1070.1186975449998 0.7610877890947244 0.6104648908746634
547.0 0.0 0.0 0.0
548.0 32.335812798 0.4583242444853011 0.31240265353100294
549.0 969.4685254959995 0.6700676356257269 0.49905593081240673
351.0 94.982695372 0.5594423020994361 0.562409268664252
352.0 1514.8378346480006 0.44467970459581635 0.6162830732573608
353.0 679.1663978410004 0.8129491984765779 0.2738507712557203
354.0 817.9240232249998 0.45250848731460575 0.7892386006648229
355.0 297.493990655 0.6998329373449592 0.05907328879849428
356.0 1013.5208863200008 0.4855588094339828 0.585032516522659
357.0 47.794540783 0.5340453489987207 0.30902446809957085
358.0 765.6443689870005 0.7373052398943716 0.6636682425945277
359.0 863.4464706799998 0.21218566456307147 0.4549816881213912
360.0 555.9408264179999 0.7625526054216006 0.5937737334140073
361.0 0.0 0.0 0.0
362.0 39.357940670000005 0.6710299288654281 0.20822860140028723
363.0 1432.9072297300006 0.42329064776452135 0.6397015882918933
364.0 27.870511754999995 0.7213517594483336 0.5182485705859032
365.0 0.0 0.0 0.0
366.0 0.0 0.0 0.0
367.0 1136.1140275079993 0.5799538949995365 0.5068166965709937
368.0 0.0 0.0 0.0
369.0 1484.224698404001 0.16282340460795197 0.5043401543510222
370.0 1845.2760259899985 0.2696141329026951 0.5617052245291813
371.0 686.7603743299999 0.35012937228874247 0.511824689036026
372.0 710.5254831950004 0.2121425617274602 0.24580933977712036
373.0 689.0397715549999 0.41706482745918955 0.5497264920752067
374.0 861.2791585689994 0.38766502607622566 0.09945293428905323
375.0 297.19769294699995 0.15109086581826967 0.3497503932585541
376.0 923.2206872200003 0.452878814051762 0.6268228011597022
377.0 0.0 0.0 0.0
378.0 0.0 0.0 0.0
379.0 905.9401605454999 0.2701758642415361 0.16303501292716932
380.0 0.0 0.0 0.0
381.0 213.62278837 0.8063508895541661 0.6423529127017749
382.0 2528.9031874219972 0.13394970748184037 0.31971443111541026
383.0 0.0 0.0 0.0
384.0 2140.5226900220005 0.19818996871654784 0.5442228760424976
385.0 5.6983446099999995 0.8692210602970607 0.7755494324920247
386.0 0.0 0.0 0.0
387.0 1064.30644851 0.19728756415179716 0.10827078591727729
388.0 11.159826316 0.8818729526621856 0.7674735714529235
389.0 1498.0729733369992 0.48143483397284537 0.17297456068164146
390.0 249.726710964 0.09531287577870319 0.0804661194534426
391.0 0.0 0.0 0.0
392.0 54.315003832 0.8741030233196888 0.7457484762481505
393.0 930.7881620139997 0.14919686865289428 0.11874275552860669
394.0 452.4796243289999 0.5738082335481486 0.4126800320499436
395.0 54.682995694 0.2350419342163851 0.47678410451884856
396.0 71.85568634900001 0.5776930076817949 0.38297832931859416
397.0 483.9286602929999 0.40468136142681155 0.2512678245492385
398.0 155.02575084600005 0.8146537869260664 0.790145401418004
399.0 1885.3449423410011 0.803345593601875 0.7472782885688852
400.0 2085.5770020920017 0.6495352822038057 0.5258213077926011
401.0 26.863288208 0.5246513883354953 0.34231641232379184
402.0 149.89826512299996 0.3752244151867523 0.48016483678281296
403.0 820.5270869599999 0.8327960637898938 0.6713817218508621
404.0 0.0 0.0 0.0
405.0 856.9141606210003 0.4161543384372616 0.6187775440468036
406.0 892.9823710950001 0.4447600190686374 0.5599885255037426
407.0 1529.7167735859996 0.55627510447567 0.6160594117571093
408.0 1098.826851357 0.5001952110029494 0.2827489991894558
409.0 1224.6908352520006 0.26520898373919183 0.49587961482697823
410.0 813.1528018600001 0.8194932951986815 0.6827132808398411
411.0 1689.5493259990014 0.6567249210555446 0.4516005007455652
412.0 551.5288813920001 0.5534329429006756 0.4308006220819947
413.0 0.0 0.0 0.0
414.0 1844.121081856 0.29914481734422865 0.5447249558689118
415.0 948.939674661 0.2778294466396773 0.2874863018687593
416.0 0.0 0.0 0.0
417.0 856.9249483410007 0.5202873514278774 0.18369072904934508
418.0 0.0 0.0 0.0
419.0 178.889687311 0.8500828341049455 0.7164276275069629
420.0 231.26375646499994 0.31268509035190367 0.3058801775680544
421.0 0.0 0.0 0.0
422.0 315.1846178179999 0.41422451892889306 0.3831593092423463
423.0 1564.1427724490006 0.5084769357769788 0.4912386647253399
424.0 0.0 0.0 0.0
425.0 140.012260064 0.6443189735551851 0.4237704325149739
426.0 0.0 0.0 0.0
427.0 699.7905100119998 0.733568574338125 0.5551322600280952
428.0 15.667801586 0.9233086460314405 0.8422252218327221
429.0 1374.206856261 0.7757516885389915 0.12343836386364686
430.0 1001.3603256100001 0.15784941770097927 0.21285208552192403
431.0 478.240567226 0.5923896278388535 0.41294523625111135
432.0 0.0 0.0 0.0
433.0 18.782158881 0.6283155075370112 0.4575351488060664
434.0 193.54757938 0.6200047182473454 0.41582592003586555
435.0 0.0 0.0 0.0
436.0 88.25540694199998 0.8033478362838279 0.6466031013981285
437.0 129.375949327 0.4065778554505247 0.1777694742485547
438.0 519.1405833550002 0.4660321625007182 0.3000539525896226
439.0 247.79155124000005 0.1417913049808965 0.33974673746308665
440.0 1126.6102457069994 0.326451337284178 0.7915470731348909
441.0 759.8577835789999 0.8426002782008147 0.7960944569173358
442.0 57.59414857499999 0.5067884529471239 0.3001008292384109
443.0 2.393265467 0.8600600675494181 0.7223500641667534
444.0 1625.5960118229987 0.26521279362238026 0.5723532273903763
445.0 37.393903751 0.705019088363359 0.8716765539941214
446.0 0.0 0.0 0.0
447.0 0.0 0.0 0.0
448.0 479.000506875 0.42635653338302293 0.7209196501130624
449.0 0.0 0.0 0.0
450.0 0.0 0.0 0.0
451.0 154.19158397800004 0.21666490189334528 0.3154707003267698
452.0 0.0 0.0 0.0
453.0 1512.1191848579986 0.5776862280820665 0.7121358698190985
454.0 35.716302919 0.9073242301446732 0.8131067695684125
455.0 513.9378138180001 0.6931786067585376 0.48687294753971994
456.0 2.81112516 0.5728020260711512 0.395776465101414
457.0 0.0 0.0 0.0
458.0 0.0 0.0 0.0
459.0 1167.2694680779991 0.3438306549580061 0.34719244111897585
460.0 0.0 0.0 0.0
461.0 590.658138947 0.45797723121755524 0.40236988566764187
462.0 165.10751718699998 0.8974604705411153 0.7920706229781809
463.0 927.8921771160003 0.5105625647178538 0.2156024576401364
464.0 222.28017459699998 0.2000438874699915 0.5426742937846913
465.0 245.80419433700007 0.5185279728399483 0.268331024516161
466.0 2332.4367322939966 0.09605954459273171 0.043427770120216896
467.0 623.1671399179999 0.701448007489582 0.7728438467394066
468.0 788.0531370400001 0.8017013856833692 0.4641647280864346
469.0 55.751147792999994 0.649324814446532 0.32101396406750043
470.0 0.0 0.0 0.0
471.0 756.8474892579994 0.35427355622064105 0.573003670472095
472.0 558.1005575679998 0.6622845012345375 0.6465930343980535
473.0 44.374470763000005 0.6434132941682734 0.44263269499290747
474.0 628.9350782500002 0.3067279751121656 0.2359413440907753
475.0 339.157732751 0.48609123337933013 0.34663262399435896
476.0 4.602815026 0.7995602598781288 0.6291489500995711
477.0 979.9820381959998 0.6476635380821216 0.44521687502739205
478.0 0.0 0.0 0.0
479.0 222.20981955700003 0.4537328048725247 0.36833707781065245
480.0 225.2443342680001 0.45074938318677293 0.49768947857851437
481.0 0.0 0.0 0.0
482.0 910.6078402039996 0.5172760566843898 0.5542738476803541
483.0 594.2712684750002 0.910503337632553 0.8403953845713162
484.0 35.719012955 0.16039967365136662 0.08036391712605535
485.0 0.0 0.0 0.0
486.0 334.9518765699999 0.540471532186287 0.6788569155242392
487.0 1339.5797439900002 0.7973458211539646 0.7623113210835939
488.0 750.1983946370003 0.7351100684511626 0.5458007030497963
489.0 251.745584598 0.5021709434017777 0.6209124717713187
490.0 26.954518970000006 0.8107345695371 0.6670616894051306
491.0 35.660236764 0.817774598899144 0.6494824155931027
492.0 47.08670430400001 0.7282470830224024 0.24913097284675972
493.0 1144.0024988139999 0.18036806069982633 0.7200308234864434
494.0 1221.5603902289993 0.37711842716409216 0.38097039016122797
495.0 0.0 0.0 0.0
496.0 1069.681856121999 0.043807408886893905 0.2886250718920625
497.0 0.0 0.0 0.0
498.0 981.6250075759999 0.4367395238672232 0.44341665363245514
499.0 668.855889971 0.7903099222187696 0.2802851654201176
500.0 1566.495653861999 0.08969239533369175 0.29474662936096624
501.0 102.56308121000002 0.16956015804727462 0.3531171423940968
502.0 83.666981327 0.2876895697382379 0.35962915053694156
503.0 672.4472099559998 0.19253989259399507 0.18431038286283338
504.0 1475.0177490269984 0.8480278827195565 0.8192691900846204
505.0 0.0 0.0 0.0
506.0 282.26613916099996 0.8033374925284718 0.6178554216347798
507.0 1101.2561363519999 0.5315328185561509 0.6328328222186176
508.0 517.892762921 0.6296729964190871 0.6170178038178038
509.0 100.543087271 0.4546034533214721 0.2142137228945704
510.0 24.159224028999997 0.8829321058560688 0.7645017419277179
511.0 1252.6553597430006 0.1598496465704571 0.17195395213318806
512.0 0.0 0.0 0.0
513.0 943.1768927680001 0.24083165464285644 0.2708113085682011
514.0 97.06549268399998 0.8505003544411733 0.8130399786918878
515.0 383.208058359 0.811466971717945 0.762554425053372
516.0 62.02603842 0.8585544051713317 0.7157538814438701
517.0 168.88886596599994 0.10672565025382438 0.20574981637782394
518.0 2063.9864000419984 0.3177056030434926 0.2950150558491557
519.0 8.240200139 0.8568317400752891 0.7197403146059475
520.0 1099.1202949299993 0.5610759812109504 0.6753952090237733
521.0 652.1321637170003 0.8458474645414169 0.8377910142280275
522.0 300.906717816 0.7169108602707086 0.6173681977543319
523.0 8.46952086 0.46443718132104117 0.31325758394751513
524.0 1613.90575394 0.22864857213921033 0.25659786497040976
525.0 597.1342819940003 0.6765520218414101 0.46883928376246403
526.0 0.0 0.0 0.0
527.0 81.867980029 0.25520802527055836 0.18697159925272328
528.0 0.0 0.0 0.0
529.0 0.0 0.0 0.0
530.0 303.59179072400013 0.7655401254241821 0.2577301772028688
531.0 0.0 0.0 0.0
532.0 811.9123499990001 0.3618351060665889 0.180317459655987
533.0 666.156392401 0.21007456696945445 0.6394511504420116
534.0 0.0 0.0 0.0
535.0 832.4683583610002 0.9361719613974102 0.8677291112181527
536.0 17.846387063 0.5472730726129406 0.3141645124767924
537.0 1842.8834894880013 0.24695459305307127 0.5852864147969152
538.0 430.4492993540001 0.17323371980645894 0.19016853131876787
539.0 2033.7977909030024 0.6049343066864911 0.47947117197078365
540.0 1022.1005721859996 0.33887950675862266 0.5568107278877461
541.0 273.830197724 0.474288830441534 0.14371689485680858
542.0 175.59543811499998 0.8567358600743212 0.7520681102850263
543.0 518.4348891750002 0.20782051557178496 0.7248048998686402
544.0 145.18104807500004 0.8492615174028011 0.7052086953793945
545.0 0.0 0.0 0.0
546.0 23.3471291 0.9598973714065083 0.9147628143207492
547.0 1182.9006371749992 0.950684522696101 0.9191829449357807
548.0 420.6092835559999 0.7460164883153618 0.4103827010334648
549.0 0.0 0.0 0.0
351.0 0.0 0.0 0.0
352.0 671.250796982 0.10326293296401823 0.5952173533912632
353.0 0.0 0.0 0.0
354.0 504.3496018960001 0.8316635748986673 0.6798248813275023
355.0 1258.974433013 0.7215797078114238 0.6752520452725033
356.0 460.966530989 0.5772422665449091 0.34878172112824846
357.0 110.45677137799998 0.5848494678811961 0.4639653958250078
358.0 762.8758022059998 0.7106730188511999 0.573018681790135
359.0 9.327779706000001 0.893613192919415 0.7923096716793001
360.0 0.0 0.0 0.0
361.0 363.87746146699993 0.7421281689291809 0.5956630396314954
362.0 81.84975394199999 0.7581897653508433 0.5631195091913174
363.0 0.0 0.0 0.0
364.0 712.9090838970003 0.8135549881397669 0.3305841975422808
365.0 64.765911308 0.7932389969657315 0.6423963149710475
366.0 829.0951706759995 0.3909081179054222 0.5385393292401077
367.0 1981.5531634169988 0.31158044734218143 0.1804171159947139
368.0 383.8089988610001 0.5158226695228962 0.2354264459717845
369.0 961.260669134 0.4211709892210004 0.2877557901076803
370.0 0.0 0.0 0.0
371.0 91.970588168 0.934908774042993 0.8625652601202684
372.0 376.1246136660002 0.6164484174582479 0.4158743911937959
373.0 63.347126845 0.7596019930804458 0.5899683198392329
374.0 227.4037569580001 0.6717569884358969 0.6369196565354878
375.0 130.57787409 0.7969484876066689 0.6556477187762493
376.0 738.1560246439998 0.7014446749516831 0.6705116334552166
377.0 0.0 0.0 0.0
378.0 698.5809616440005 0.5177981060894775 0.0978788010098479
379.0 643.653152898 0.5100820729294446 0.6848899684486546
380.0 411.27412827799986 0.7954322201217529 0.6366099469873046
381.0 458.84588172599985 0.8527541664370161 0.7481810216594106
382.0 0.0 0.0 0.0
383.0 417.7080406890001 0.5162591471924634 0.43321707721809877
384.0 1299.8756504570008 0.3781794492147454 0.3035672236210608
385.0 0.0 0.0 0.0
386.0 950.285701976001 0.32878705055054547 0.3069837755996009
387.0 458.4610875419996 0.4052657160258329 0.6414259391915658
388.0 367.220915453 0.7604677746207708 0.37018739295650827
389.0 74.759412333 0.44481795372579347 0.26759726001230216
390.0 119.30320073600002 0.8456149759725661 0.698566689595185
391.0 1264.2009806770006 0.2005513093412494 0.38981082983117193
392.0 0.0 0.0 0.0
393.0 898.5994311379998 0.5893430743676037 0.5132456686886284
394.0 1731.8394173519996 0.3090232930606343 0.7412970677402823
395.0 426.41141864699995 0.6789702971163396 0.8215770190032992
396.0 895.1742877319996 0.13631355028738065 0.275548446561851
397.0 0.0 0.0 0.0
398.0 2484.8261171940017 0.5313847520500761 0.547450400051818
399.0 1259.5623618199993 0.5906227127850745 0.45177408441773353
400.0 818.68642137 0.2103822063997436 0.3125028237251905
401.0 0.0 0.0 0.0
402.0 260.76093917599997 0.5919664666372689 0.3013843356704488
403.0 1345.7878415400005 0.47362651747367746 0.6027943508348869
404.0 804.4628001790005 0.5367419141592461 0.5303586813986342
405.0 1533.3641090439992 0.3350968436260414 0.24052510608537964
406.0 0.0 0.0 0.0
407.0 445.4415214059999 0.23373529391740916 0.30958348564365273
408.0 0.0 0.0 0.0
409.0 695.0955811790002 0.7260852622518067 0.2713405975189949
410.0 524.6948561999998 0.454515471632353 0.5820380796546648
411.0 244.23842118499994 0.8861260327777583 0.7761348413070853
412.0 1118.6472275279998 0.1507269105178059 0.39422061185638557
413.0 816.4411177210003 0.533876672120665 0.5191815024247147
414.0 0.0 0.0 0.0
415.0 104.30969888299997 0.7909840140319712 0.8235924741679125
416.0 0.0 0.0 0.0
417.0 0.0 0.0 0.0
418.0 534.3015659150002 0.6187054768163774 0.4305939020299876
419.0 692.9067731259996 0.5808332231794219 0.5652703890582881
420.0 473.231784984 0.41992122460448533 0.41657651637975956
421.0 78.97559729499999 0.5000313472435801 0.2802691856385039
422.0 1058.94288907 0.5201271896492503 0.3187692700516052
423.0 668.6870607920004 0.35798492586336816 0.2388948174110802
424.0 893.2720951960001 0.2733523500512736 0.44849920881766236
425.0 92.31939575399998 0.47031377751461145 0.2638124631036551
426.0 133.846112927 0.27622121248665055 0.09984558189080285
427.0 467.78792170999975 0.658111432987255 0.7750241131190837
428.0 0.0 0.0 0.0
429.0 291.44603412000004 0.5030550214558174 0.5253802797093364
430.0 898.5186190999996 0.18162667474687283 0.1654179262199868
431.0 1060.2776153979994 0.5097431708884013 0.6227398685981858
432.0 220.54778535 0.3876036296554768 0.07512728909452081
433.0 331.98662772 0.6675565798081114 0.46943893032462275
434.0 228.83580316099997 0.5660763577928972 0.5063223582553765
435.0 1141.5153040510002 0.6506705887695208 0.2999453987336174
436.0 0.0 0.0 0.0
437.0 0.0 0.0 0.0
438.0 853.5291222739994 0.18401686929517835 0.24161637500245703
439.0 267.916134716 0.8494221027496613 0.8397258679647209
440.0 0.0 0.0 0.0
441.0 646.368506642 0.6581387114350105 0.5286718100565897
442.0 0.0 0.0 0.0
443.0 681.6550717599998 0.19043561062416317 0.28631963258654697
444.0 1040.728885263 0.4094637798577574 0.23716843425782982
445.0 1284.910961257001 0.42237856467299983 0.1715923470902275
446.0 517.513851379 0.8063941659179815 0.7700641493089805
447.0 0.0 0.0 0.0
448.0 0.0 0.0 0.0
449.0 930.9712829769996 0.6121744416383511 0.6160366665533045
450.0 365.185789785 0.37555961455744297 0.6536874022527576
451.0 1353.1773420660002 0.3718320557322916 0.3658881025876468
452.0 364.13061277700007 0.4946027698357375 0.48568260997335777
453.0 638.0943048379996 0.8054486369758455 0.7103130807253257
454.0 362.128757894 0.7187041801167513 0.10142981300981857
455.0 130.58187706500001 0.39127413108866554 0.2313280630194653
456.0 0.0 0.0 0.0
457.0 507.4386948110002 0.5036133681864245 0.2786882713109649
458.0 1436.4529204419982 0.66531371959283 0.5956976122223916
459.0 217.215222312 0.8035610354376486 0.715968741965625
460.0 0.0 0.0 0.0
461.0 654.5437613549997 0.4555189838862806 0.7242671048104106
462.0 389.2814974089999 0.19583315337872287 0.15433482551090932
463.0 97.39260152599999 0.246677336339955 0.5208366906649661
464.0 1260.2139209129998 0.24380656707228165 0.1879671914621858
465.0 98.10617795300001 0.10845027474769366 0.46244914106180735
466.0 0.0 0.0 0.0
467.0 2947.2509552899974 0.45343675460758237 0.5833076115586381
468.0 1020.5716334029994 0.0727863709413848 0.39166562304353697
469.0 826.3690781790002 0.5178758636648605 0.44077279013836085
470.0 115.69255547100003 0.5339920885170307 0.27735046865022833
471.0 96.77758565500001 0.7948394446584375 0.6162189497383656
472.0 172.32002598 0.8658413797016805 0.7882909369425163
473.0 1290.26797344 0.6609562827389935 0.4095459326097072
474.0 1316.1841460880012 0.5773799902600466 0.1550570088754058
475.0 249.56735412599994 0.35119430482690533 0.20298206431326196
476.0 384.57013999699996 0.7731265192084037 0.6169347121459792
477.0 272.08513308500005 0.7959339208446321 0.7023254806047458
478.0 379.3579532089999 0.21242673807910817 0.42355900822721115
479.0 1369.710455868999 0.305874864375091 0.5281753072426137
480.0 0.0 0.0 0.0
481.0 49.961357104000015 0.8512531984084221 0.7252124875864825
482.0 1433.0945082189996 0.3998789836981088 0.5220907079225332
483.0 47.82270998 0.7959103122866182 0.6242323450567128
484.0 2056.9420561839993 0.05154042191664672 0.18624308224033256
485.0 21.668902123 0.9371604453151623 0.8718303525929393
486.0 157.464635644 0.868382792122557 0.7373128841113522
487.0 1721.5991868540004 0.7873718036088834 0.0717820448206445
488.0 1956.2124996419996 0.7119759703673991 0.35165601246444894
489.0 885.5013561799998 0.8532337434527297 0.7895841165410443
490.0 21.279258648 0.3428088517570443 0.1694181761456481
491.0 0.0 0.0 0.0
492.0 0.0 0.0 0.0
493.0 1587.259080832002 0.5384956234647686 0.2460044789322687
494.0 0.0 0.0 0.0
495.0 489.90496930300003 0.2962385099842062 0.37659200120032027
496.0 217.51763357099998 0.10816550009652044 0.3666421114987946
497.0 279.605719652 0.6205391070290663 0.7678589015780973
498.0 0.0 0.0 0.0
499.0 0.0 0.0 0.0
500.0 0.0 0.0 0.0
501.0 0.0 0.0 0.0
502.0 422.517915094 0.7755670986458393 0.5534594200889357
503.0 1290.3214516529988 0.6725045845359098 0.5391507176195567
504.0 0.0 0.0 0.0
505.0 277.796570606 0.6490018140671809 0.4335019365794046
506.0 879.930105096 0.4310627201312437 0.13898956085474545
507.0 1590.1846515679993 0.28446831307913334 0.14263274177142218
508.0 2252.414779205003 0.3644826491740282 0.24060947687162806
509.0 0.0 0.0 0.0
510.0 301.3222199519999 0.7094334375295234 0.5048158293953378
511.0 360.925988303 0.7413646623661504 0.5803760938930523
512.0 328.472963356 0.4678915780181666 0.3063147406153732
513.0 413.56477090299984 0.9079933377239904 0.8121446496075136
514.0 0.0 0.0 0.0
515.0 1202.8581372359995 0.398076422175137 0.04166393722190095
516.0 1553.8095239559998 0.058816335414133475 0.28342421390370987
517.0 217.28613224500012 0.8686940075316096 0.7819547243944793
518.0 0.0 0.0 0.0
519.0 217.27845385699996 0.6876468116139327 0.3149555991281249
520.0 39.594555992 0.7973093681859568 0.62183722920714
521.0 0.0 0.0 0.0
522.0 1591.6791054669998 0.5847743319376004 0.3235687998401458
523.0 1139.4591115520013 0.5749230657348965 0.6809756126416378
524.0 19.046444287 0.7321607698317022 0.5253962046308667
525.0 115.270528233 0.518439260532432 0.43521124530022687
526.0 0.0 0.0 0.0
527.0 2293.567369342003 0.5711870433147683 0.09596808949863009
528.0 19.69007643 0.9203056838210092 0.8423008736304949
529.0 646.5767048580002 0.857150560325183 0.6696534954291017
530.0 261.388400707 0.7676989530745071 0.5870730250938293
531.0 0.0 0.0 0.0
532.0 0.0 0.0 0.0
533.0 0.0 0.0 0.0
534.0 424.085115574 0.3139093997352592 0.2883976336024767
535.0 816.6982281260003 0.3390583702383305 0.16031018207881123
536.0 432.66215177300006 0.5513873096527536 0.596036708716016
537.0 247.7701379749999 0.7170236440387174 0.6721156598602858
538.0 0.0 0.0 0.0
539.0 720.5471550439995 0.2515719944396326 0.19149713276965255
540.0 0.0 0.0 0.0
541.0 20.61205144 0.874646834701461 0.74635039721208
542.0 508.4989568170001 0.27749725770369577 0.5048307129701534
543.0 246.78867829900014 0.747220212001668 0.5552511263760198
544.0 1115.9385742680001 0.5635679693837274 0.5184562019822463
545.0 0.0 0.0 0.0
546.0 990.776379196 0.5392269878595861 0.7768413564102844
547.0 1349.6922201560003 0.2983152627700033 0.23561640137443277
548.0 628.543895349 0.7963429945554 0.6272197405037059
549.0 0.0 0.0 0.0
351.0 21.881854535 0.5239924509618236 0.25140541562131813
352.0 146.296118726 0.5876873113149587 0.3149782816173185
353.0 569.5653774080002 0.7802030425162457 0.6736164680090642
354.0 459.95605802899996 0.8753540631571671 0.7588613587448959
355.0 0.0 0.0 0.0
356.0 167.533415582 0.7626879184661538 0.8564789847851104
357.0 53.333225449 0.8826235823173891 0.7735229127415302
358.0 146.80604323299997 0.053046733893271886 0.5628954623720974
359.0 1495.4339564109991 0.8648364314349924 0.45846792074753906
360.0 479.9891042640002 0.9271145428339818 0.7576028517314786
361.0 390.7744586690002 0.8777540519039398 0.7665520847666679
362.0 366.615398094 0.4776289905753272 0.626081591134481
363.0 2010.9585704329975 0.27486817210559283 0.20829487779940786
364.0 0.0 0.0 0.0
365.0 1743.3547881490006 0.3107049745388732 0.4315351627973145
366.0 24.409505224 0.8194664571828613 0.6787388906215092
367.0 701.1801507139998 0.5075191138790617 0.6928135489763259
368.0 1368.343863721001 0.4577440208010443 0.47469751914272934
369.0 116.56280522300004 0.827472780576586 0.685040945934635
370.0 1067.0314769669997 0.5645238210263791 0.29945474111663983
371.0 162.68535786799998 0.7497804347109982 0.5493921349201736
372.0 333.030299834 0.6837832004738899 0.5427036152716297
373.0 183.91776415599995 0.9018506913880524 0.7972534368412812
374.0 949.1992590799998 0.44368238177994257 0.6473290233513631
375.0 0.0 0.0 0.0
376.0 1979.6381470980018 0.5849487992503536 0.7276885480221215
377.0 0.0 0.0 0.0
378.0 63.11479590400001 0.5058682628980404 0.25589443255389516
379.0 1094.8981017860003 0.39265770612021916 0.4252172306835678
380.0 97.02483660400004 0.5754510581979306 0.8246127838147784
381.0 0.0 0.0 0.0
382.0 852.0558433269999 0.492399376137339 0.554522354736695
383.0 0.0 0.0 0.0
384.0 116.40346411500003 0.7993140132273928 0.6208914813217348
385.0 166.975921322 0.5718097465905501 0.8029869562072287
386.0 285.960520138 0.44325954476640667 0.2743342583963733
387.0 921.3295685230003 0.4878356748449489 0.35179784610570314
388.0 312.5677087000001 0.3874409247488795 0.36138612537131126
389.0 1068.2771379069998 0.47939297850148704 0.6192229985748602
390.0 1195.0812023760002 0.49275024176475424 0.6145987610368053
391.0 1653.5305100769997 0.3142857804373299 0.5718006163120666
392.0 385.6077712779999 0.5159772035361373 0.38420536877045747
393.0 559.7131096139999 0.5431211234442527 0.5932591899071503
394.0 0.0 0.0 0.0
395.0 129.842485808 0.4110743233599192 0.18324609293531866
396.0 1361.055247592001 0.8396400371012124 0.7579323598312436
397.0 0.0 0.0 0.0
398.0 334.5227413680002 0.6516510368852328 0.2514981285684121
399.0 0.0 0.0 0.0
400.0 172.97297816399998 0.709979042916458 0.5078260511623732
401.0 465.8479124580001 0.9266854007802964 0.8501761968181494
402.0 0.0 0.0 0.0
403.0 496.41884827099994 0.5136507995180181 0.46169163612791797
404.0 1166.7189604340003 0.5690554742704287 0.3367880406603148
405.0 0.0 0.0 0.0
406.0 421.86357312500013 0.6429914630653181 0.4582156530477772
407.0 449.60439883799984 0.7880965426909983 0.33704183367546053
408.0 592.068844332 0.4756078798686205 0.28330204481296134
409.0 66.095298464 0.9230597521125199 0.8495467191354681
410.0 0.0 0.0 0.0
411.0 0.0 0.0 0.0
412.0 320.67891423199995 0.805032957514675 0.6443486748266297
413.0 2272.1092871750025 0.6046494511426898 0.6217369557097239
414.0 296.414733273 0.6532240020810498 0.5984251139006653
415.0 727.9702173530002 0.3018577105057161 0.5621737279286726
416.0 1448.0428981019995 0.6495363763810688 0.417910627609688
417.0 404.50955724399995 0.8730761384138146 0.7792331629788678
418.0 334.0426461950001 0.7530554548274369 0.6723598085930201
419.0 530.2817009529997 0.59724130342326 0.3500294715373067
420.0 238.291268701 0.3987478397359885 0.22885384448307974
421.0 846.1738318230001 0.48272654747388993 0.4083445424560396
422.0 216.694842962 0.36146336975079013 0.27948848673933285
423.0 1525.7782632 0.6196709105874326 0.4159435532199454
424.0 1001.8149429899993 0.2496194274396684 0.14280111672789875
425.0 681.4321515249999 0.48368760862206317 0.45603254143187744
426.0 0.0 0.0 0.0
427.0 204.56080907600003 0.6077679493784123 0.5320902104901853
428.0 199.26085115299992 0.07328635165783098 0.5997723123541576
429.0 489.44766766699996 0.5929306788088813 0.510344631512324
430.0 173.09990335999998 0.7370736281423604 0.6621558173715524
431.0 220.570394507 0.4318195593237672 0.33364453702013636
432.0 451.5007733929999 0.7297505880215043 0.5140937707906421
433.0 1221.4844457500012 0.43084214696847967 0.43366001766375945
434.0 1288.200412726 0.21673449957812493 0.27144159600510437
435.0 1376.2166291029996 0.23868915425441967 0.475450191702703
436.0 75.83232710200001 0.2085059025881198 0.09090953104717339
437.0 407.1296370839999 0.6509551398600768 0.6694562550882689
438.0 786.8272393689999 0.6904526416819718 0.36223257343093124
439.0 1094.4905807849998 0.36900165111236766 0.3358444089021276
440.0 2478.775483850001 0.4607629969130499 0.4216643187571514
441.0 0.0 0.0 0.0
442.0 38.230599037 0.7751993084109512 0.6051142158156688
443.0 523.9810947329998 0.36783637129642527 0.24974191328933618
444.0 298.616555323 0.5748648846838902 0.40280495199468286
445.0 0.0 0.0 0.0
446.0 26.528650829 0.7779953673540714 0.5794561393264395
447.0 750.2459900560003 0.3582445225791268 0.2754591464701942
448.0 1265.9762924849992 0.6787965720081404 0.5013323520170686
449.0 1350.611584866 0.23057603879923175 0.3640403626894101
450.0 884.5132851320001 0.10075830087465208 0.4001394501703653
451.0 296.238564334 0.5938861480869921 0.3433458266835664
452.0 477.22910908100005 0.5989005552868777 0.7062645825695246
453.0 1594.2579361400003 0.6691411818747242 0.3440385803233956
454.0 1492.0137020039988 0.06219307201769861 0.4024762214447822
455.0 284.62805007199995 0.49531808218131756 0.30206746732682266
456.0 1377.9001404570004 0.5867480692482789 0.41431041835241916
457.0 301.05668854399994 0.788833872176955 0.5879694973898463
458.0 0.0 0.0 0.0
459.0 673.1793702479999 0.4833528026619493 0.571260656995688
460.0 229.358430472 0.6676596497794132 0.5102822666860529
461.0 232.66134549799997 0.4654892447776342 0.16605495048150903
462.0 200.10172997599997 0.5411615228986474 0.4975937667303377
463.0 1435.410814689999 0.34997476169054387 0.2227423142491264
464.0 766.1771637989995 0.6587021562770269 0.3445243654090938
465.0 117.96436024700002 0.0860356739371984 0.07724293320572638
466.0 67.709469049 0.527227219354375 0.4964953155112751
467.0 1576.9119619689995 0.3545478694569456 0.4600331379070955
468.0 1264.3381878850012 0.6407880986658113 0.42348107979013505
469.0 413.27917590200013 0.433868452164287 0.3935616757036164
470.0 166.08760666900002 0.39840410123993925 0.47773852297640795
471.0 1189.2231696939996 0.1334198077555016 0.09591425559712721
472.0 401.6992440389999 0.37450122474122044 0.325953345850357
473.0 0.0 0.0 0.0
474.0 679.8388418139995 0.8373820607087477 0.6920781000790369
475.0 233.1874763480001 0.7028772928504959 0.4949517933477998
476.0 390.4110325500001 0.7297665992963843 0.6525419216021981
477.0 50.158084011 0.797832417342699 0.6227808959977695
478.0 30.394223080999996 0.4475771769352413 0.26169921079321334
479.0 398.335414027 0.702832071971795 0.5208939415914879
480.0 1065.929807636 0.4919240049992059 0.7457818639553733
481.0 454.300630861 0.4460777755055579 0.4801134540061387
482.0 299.7426199169999 0.5359624567368793 0.08834842164853422
483.0 0.0 0.0 0.0
484.0 236.85741082200005 0.39590611222248034 0.35664448990898967
485.0 329.5624975919999 0.6946429558924784 0.5070051343060324
486.0 0.0 0.0 0.0
487.0 79.83940893599998 0.5588993791593916 0.34637091630435374
488.0 70.035543542 0.24743255347472054 0.14269430129837735
489.0 0.0 0.0 0.0
490.0 792.9514349740008 0.8207238210325142 0.6777940941039091
491.0 236.59157902699994 0.12030988595787297 0.26719977602732253
492.0 83.073486866 0.7589866078213585 0.38365647742252773
493.0 1185.8770665840004 0.12051015430588206 0.501259821018182
494.0 1112.933354466 0.8805629571807583 0.7472499703340794
495.0 1316.476104784 0.5397468339149862 0.6080532388426282
496.0 152.90296289900002 0.48898560005457187 0.6987319371846591
497.0 24.938232065 0.848947617164318 0.7133149798346168
498.0 472.468449307 0.8535515851563862 0.7580810481922216
499.0 15.170616256999999 0.9059254762246782 0.8059300311530869
500.0 0.0 0.0 0.0
501.0 1099.0144204209994 0.8047919114056914 0.7522500541567237
502.0 355.04100957500015 0.7530299944275749 0.6073119224422637
503.0 117.165886286 0.44258186523832027 0.3116291633956528
504.0 1685.9007928140002 0.7314173124421344 0.6174960702426686
505.0 200.087771881 0.3490729309603444 0.08559110077426117
506.0 1731.6823516980003 0.18686237870782826 0.2552937394920906
507.0 0.0 0.0 0.0
508.0 427.8171134419999 0.06563178278618127 0.4108794711052425
509.0 525.5627616919999 0.8010527696377353 0.6598908021695261
510.0 67.78241110700002 0.6961670110250018 0.6684444020294272
511.0 1572.210746755 0.7330067538189602 0.2623133157256498
512.0 26.008207905 0.9435694864591396 0.8780315792880699
513.0 914.0549372429999 0.8174260012859571 0.7444648544716957
514.0 383.2207217900001 0.43364197604034815 0.21193212204303427
515.0 1186.6962128310001 0.7413853748101713 0.47567757256247745
516.0 263.16886726900003 0.7893187847742248 0.3879863298478309
517.0 261.72138183800007 0.11901456689272451 0.4446016344820411
518.0 302.1764683530001 0.606663388086844 0.34786337748920554
519.0 190.252887267 0.7183899328438541 0.5325845287672304
520.0 0.0 0.0 0.0
521.0 87.698069613 0.8860964845763908 0.769751723148828
522.0 19.279825126000002 0.7482599025071233 0.5587342780635118
523.0 1059.6349080540003 0.17946811748038874 0.25970410784742415
524.0 285.1007705509999 0.6977314567402241 0.5001062883948765
525.0 104.28926918600003 0.3402569796661637 0.5814534012215267
526.0 935.598655403 0.578283731764946 0.156255609415778
527.0 0.0 0.0 0.0
528.0 859.924571152 0.6329034857989801 0.6830188656882843
529.0 49.821844871 0.858685314248485 0.7279802001342681
530.0 355.35165668499997 0.19826559618039796 0.1780325126336435
531.0 1856.7485490760002 0.28731850984525104 0.37067778297997495
532.0 796.9544250969997 0.6518689033651083 0.7954341034206396
533.0 201.11757319600002 0.1901515304520801 0.5455399927228627
534.0 1050.9060069119994 0.6223388074494695 0.44430020698567163
535.0 242.27419104300006 0.5668495969021498 0.3849921819824941
536.0 0.0 0.7798997935660351 0.6031183093359548
537.0 178.6835606 0.7874023958120911 0.6167451447322461
538.0 997.2110380260003 0.8334479703701729 0.5781126840882436
539.0 1196.054879823 0.5822268692438997 0.6713367002566742
540.0 224.867431761 0.6336945405832316 0.4149261885504625
541.0 0.0 0.0 0.0
542.0 502.55267645500004 0.2286898951118256 0.3136446869313036
543.0 916.963104821 0.578641352428395 0.29637116556696125
544.0 0.0 0.0 0.0
545.0 1080.3523431089995 0.6164975238665709 0.6137636801177642
546.0 26.961469806 0.4663871019832416 0.375969681370624
547.0 1998.6414469469994 0.2730227119951956 0.2770480987932442
548.0 522.5249447490002 0.1709816664655835 0.14596726373925994
549.0 1256.408144273001 0.6317500311746005 0.7101592929436404
351.0 673.4854633429998 0.6611424180727565 0.3460222602312241
352.0 271.9105631669999 0.5649419977248814 0.3405592337007733
353.0 14.193207265000002 0.8906467707079133 0.7955807615980258
354.0 906.9145754459996 0.33987232998678485 0.5378162901964333
355.0 0.0 0.0 0.0
356.0 48.25800628800001 0.6030917031894042 0.29792450207773274
357.0 478.4358143780002 0.27659979694583453 0.23962987983507994
358.0 594.4428273659998 0.755522134768888 0.5572404581635421
359.0 303.920050068 0.24684971013167176 0.15070986318045307
360.0 0.0 0.0 0.0
361.0 0.0 0.0 0.0
362.0 0.0 0.0 0.0
363.0 0.0 0.0 0.0
364.0 451.6255362619999 0.3771684502968812 0.16175553974868886
365.0 1011.7110025580005 0.6616976485694165 0.44753256006085695
366.0 806.143844117 0.3322771528352234 0.3971529199526932
367.0 19.503564419 0.9373390835780512 0.8693597097521016
368.0 0.0 0.0 0.0
369.0 899.9234323730007 0.5228845735320266 0.23303144117535335
370.0 0.0 0.0 0.0
371.0 316.4294678889999 0.5656757650565917 0.3512240292744552
372.0 728.219514938 0.2504932290116104 0.1298087686513651
373.0 1307.7172750559994 0.5574188445901774 0.20637572820177158
374.0 1608.829347051998 0.2987680051314909 0.26126747296866887
375.0 708.33529327 0.5825767341429174 0.4136430210185148
376.0 26.776523378 0.9407382582428594 0.8755637619355235
377.0 911.2555777709997 0.43394844406780686 0.2934799382370584
378.0 0.0 0.0 0.0
379.0 1568.0824960940004 0.1092534626276249 0.4748611068504908
380.0 238.43789043500004 0.25911634356188934 0.1718388463465044
381.0 120.24766981400002 0.6721315407388488 0.6495635158856552
382.0 285.7830972649999 0.7622263979530074 0.14545176316318212
383.0 656.8613368019996 0.5328252594392199 0.3135897848270749
384.0 169.377814757 0.4462234695268028 0.2853720677597952
385.0 0.0 0.0 0.0
386.0 632.5280189799998 0.8079816400072622 0.666044165329657
387.0 594.1484691579999 0.8319182739805709 0.6894730000169993
388.0 754.6927764910006 0.8071380484354912 0.7532580706231986
389.0 43.05694867 0.746186456408475 0.5554770108109159
390.0 108.03113975800001 0.9377583455096616 0.8683904750708197
391.0 0.0 0.0 0.0
392.0 1312.394595646001 0.6004616110151062 0.4299291182024547
393.0 0.0 0.0 0.0
394.0 544.7771538170001 0.7376538898379026 0.5571212592375892
395.0 21.581277809000003 0.4889753369125969 0.25141735055318176
396.0 1108.6647898399997 0.5418538523479877 0.19736840993017746
397.0 642.133534551 0.6486343907790972 0.3180732661703429
398.0 1591.2492586699984 0.6420294325195056 0.536556052838198
399.0 846.0300949080004 0.11917849474540278 0.07718707779407824
400.0 0.0 0.0 0.0
401.0 850.9648902070003 0.4387076333127374 0.6128940606132025
402.0 608.9078586779998 0.570311707437574 0.4406874563054879
403.0 876.1689635350007 0.25341772942317303 0.3661494233725826
404.0 650.8164673200001 0.6990117291266998 0.4684483503024494
405.0 222.47061743500004 0.365141092979341 0.08144384844865822
406.0 658.8957365750003 0.08263926502546534 0.06991128221577042
407.0 184.96562847300004 0.6325026828994151 0.4751924466062084
408.0 85.929982921 0.8451582098386093 0.698149419203788
409.0 1398.8633761210003 0.3884235775148023 0.5109158157803003
410.0 811.1780021400002 0.21661014091825942 0.1142112114944496
411.0 629.630306605 0.6259883985791447 0.2736603411864404
412.0 0.0 0.0 0.0
413.0 179.45497058600003 0.7677169914218481 0.6730984824730445
414.0 1324.947883328001 0.4890634468811915 0.37911983149683004
415.0 0.0 0.0 0.0
416.0 0.0 0.0 0.0
417.0 283.592987374 0.7638829768776905 0.5919833073691727
418.0 0.0 0.0 0.0
419.0 0.0 0.0 0.0
420.0 843.8015028499999 0.32614384473941804 0.4202423058888829
421.0 0.0 0.0 0.0
422.0 83.22750324799999 0.8425111486612008 0.7121500798908341
423.0 0.0 0.0 0.0
424.0 296.652849976 0.036737672623189006 0.30718369065520507
425.0 133.09028408700001 0.2762384001853896 0.1530569706754847
426.0 1472.0123733019998 0.1916625397139904 0.033253205633152615
427.0 199.63281953799998 0.7806001938356428 0.72274375523438
428.0 489.455653567 0.7207634154155121 0.7710495616503693
429.0 89.33913352900001 0.7103620052524062 0.4777806252345058
430.0 700.3952254810001 0.6770167655055438 0.41806268428103854
431.0 629.093942024 0.1874849875906496 0.2541119849670285
432.0 787.1052891400008 0.5655545540776679 0.6158239623896813
433.0 0.0 0.0 0.0
434.0 2469.9862122240033 0.4445830819195368 0.18665851039558057
435.0 675.6363946499999 0.6539908817193244 0.6712218469562493
436.0 257.21630922000014 0.901912924423854 0.8044826299072622
437.0 265.4514985140001 0.8961460167222073 0.7829314539779404
438.0 413.44356599300005 0.4889962674879619 0.43309036936945067
439.0 1096.3546866870006 0.7645708863114509 0.8294666444245884
440.0 0.0 0.0 0.0
441.0 518.2230272029999 0.4856127697419413 0.7462935572155398
442.0 20.414271321 0.9095891543578658 0.8136073188664598
443.0 617.2141920490001 0.27627891978045577 0.5464795773107667
444.0 158.946402627 0.6996749716180903 0.39253155407328083
445.0 101.18819106999999 0.7637214281737275 0.5506820498126582
446.0 413.3670095799998 0.623322162840804 0.0760780158638771
447.0 743.1957893819999 0.4600316837121309 0.2869822811389307
448.0 954.7507009840001 0.5014306282255385 0.5899511340714011
449.0 0.0 0.0 0.0
450.0 0.0 0.0 0.0
451.0 233.14200099800004 0.8614924133204698 0.8273671419812519
452.0 1613.518105487002 0.4464258657693868 0.5173971055643645
453.0 0.0 0.0 0.0
454.0 486.94867587199997 0.3476518297724948 0.5829737232945946
455.0 518.622791078 0.7403046914669877 0.5421376936082424
456.0 0.0 0.0 0.0
457.0 335.45700197200006 0.41106700243231786 0.4303105477626885
458.0 2018.2201160349994 0.6127465668609579 0.40741017346738034
459.0 156.59340999699998 0.8722860324559052 0.7934194131996606
460.0 0.0 0.0 0.0
461.0 999.5948928880002 0.6927567801461815 0.8645498040904928
462.0 441.2437127620001 0.40269946678734875 0.7236565698713766
463.0 1576.9904874149997 0.6751104280875064 0.5092685389539404
464.0 44.772423938 0.741658627249596 0.5099096406851344
465.0 370.0170941430002 0.1551193421815236 0.3197057366117012
466.0 1191.1204808099994 0.7165511149488156 0.4127649386693547
467.0 1176.268267136001 0.7102526106807218 0.47711673795088316
468.0 821.6650228410002 0.5671282309190245 0.7357612632737602
469.0 1581.17365489 0.6292086655095325 0.3268930860388783
470.0 0.0 0.0 0.0
471.0 682.4097105569997 0.4931524746567552 0.41596563225786715
472.0 142.114567335 0.8045603021752588 0.7413643692774484
473.0 69.02151046600001 0.23389775740078464 0.15943873187045204
474.0 1287.502901573001 0.31817102084995963 0.48424260535167496
475.0 797.7827893019997 0.7357997496540877 0.6361645540142729
476.0 0.0 0.0 0.0
477.0 1406.1638716310001 0.6198325913151861 0.39981953165542794
478.0 400.5045478199999 0.5418532089331982 0.31700457690869305
479.0 323.2722393 0.5379165885032031 0.3430646673374884
480.0 1514.2121209340014 0.7431398622069925 0.4203422749346415
481.0 497.533921203 0.40864199120981354 0.361629518181075
482.0 161.27324432100002 0.8862701138833556 0.7759872491375214
483.0 0.0 0.0 0.0
484.0 1453.1793160860007 0.17474784146875502 0.4787366080700859
485.0 430.3062145289999 0.49946692849800467 0.4187423468288294
486.0 1373.7785417139999 0.5875840621952103 0.5379502560140694
487.0 578.423097949 0.6972708101339051 0.6356755463518872
488.0 8.099949723 0.7086216897568001 0.5492333506174256
489.0 753.8148900200003 0.09879346343926297 0.4883497949505148
490.0 147.41764880600002 0.540209726607935 0.5403092024107476
491.0 1190.6086157990007 0.6907407088807495 0.2880692906775463
492.0 688.5436652940002 0.45042922107427547 0.47517028307655135
493.0 1012.118058883999 0.522213726124558 0.5162872908517512
494.0 0.0 0.0 0.0
495.0 527.6197150610001 0.7440173938486171 0.7029735886639628
496.0 460.42522003699975 0.3314251280010195 0.2939502449904096
497.0 175.35745531599997 0.2238877716717597 0.3428432247999487
498.0 0.0 0.0 0.0
499.0 0.0 0.0 0.0
500.0 284.28847339999993 0.7503878479863201 0.5830913371743812
501.0 0.0 0.0 0.0
502.0 28.656544946 0.905750093034249 0.8182726105149701
503.0 0.0 0.0 0.0
504.0 0.0 0.0 0.0
505.0 961.2360507459995 0.28839592512595513 0.3511191510033104
506.0 124.292591176 0.6360640236367737 0.6873839542298343
507.0 57.806175507000006 0.5473475615119481 0.26024822920853496
508.0 169.31731662000004 0.27842150577085345 0.28846939730680127
509.0 0.0 0.0 0.0
510.0 150.54748706799995 0.43700351359627254 0.6891262513549178
511.0 666.2913296729996 0.28865738567200483 0.3060921632114791
512.0 1137.846209367 0.7649539303691674 0.44903021184313985
513.0 551.042272415 0.42159467429366243 0.22728100114321928
514.0 292.36410266899986 0.6159984579652381 0.3820905005065976
515.0 2305.153680115002 0.7142226678250311 0.5379052607689832
516.0 903.2363947749996 0.7261256541207194 0.6990257309995049
517.0 619.7108236529998 0.5221097309644487 0.3214472914695875
518.0 1432.5210857160014 0.3029328335449231 0.3968686760726134
519.0 864.4013484879999 0.6887169076259996 0.470567777794291
520.0 1538.6004672810009 0.3277436134671428 0.49697739388487455
521.0 2444.748921190999 0.17585217036481998 0.1514490637968033
522.0 391.3838036020001 0.6072343561759954 0.43858120446747734
523.0 802.2913112470002 0.2966973609910325 0.5789971086148803
524.0 0.0 0.0 0.0
525.0 775.761653245 0.6081524421798339 0.3894718741097153
526.0 0.0 0.0 0.0
527.0 67.93308992300001 0.5633036973163421 0.35501435582158114
528.0 0.0 0.0 0.0
529.0 1535.1335304360002 0.5591404799542111 0.5643873887797262
530.0 300.201544432 0.7427807580573262 0.5886714615224121
531.0 578.4758143400003 0.12540175012025437 0.03702040452627652
532.0 31.447710292 0.745917921232438 0.5492277886959263
533.0 1798.0026380540016 0.3508473773450897 0.5956922847787536
534.0 0.0 0.0 0.0
535.0 2404.9819254530016 0.21382192722430793 0.5661287763085527
536.0 97.51253830800002 0.5235774303966908 0.16973560379691732
537.0 0.0 0.0 0.0
538.0 63.650497967000014 0.3860772922263263 0.33544278288278545
539.0 2055.2605064649997 0.4359360333639096 0.22629236436989536
540.0 1731.1145124310012 0.5324703549244786 0.6686287201322697
541.0 290.427852709 0.8420659816049643 0.7680101636187883
542.0 0.0 0.0 0.0
543.0 652.2816169690002 0.8025353870337699 0.8120471582307951
544.0 0.0 0.0 0.0
545.0 639.1972710610002 0.3006279409850127 0.4828592626703404
546.0 857.7139291030003 0.7174266101163987 0.19088076549810534
547.0 539.2946641080001 0.4719010524282434 0.2366745331899815
548.0 1813.1215016330002 0.4413969192550665 0.036363848507244216
549.0 1108.1866461579996 0.18273441553334624 0.15908453848163434
351.0 0.0 0.0 0.0
352.0 115.48284243900002 0.8819029267375242 0.7710017702660753
353.0 0.0 0.0 0.0
354.0 482.13383787400005 0.4101960650182599 0.6029218239696016
355.0 339.8564802449999 0.5128435799798111 0.5420341241353396
356.0 908.7166819849997 0.578601390312471 0.6675665876791159
357.0 1457.8250395710002 0.5368031332744623 0.1793359651631912
358.0 0.0 0.0 0.0
359.0 1688.5935444399997 0.17731413465259202 0.303596888851288
360.0 27.355087747999995 0.7961564633032188 0.6290055010738635
361.0 61.461388705000005 0.7278608371615221 0.6014811280234141
362.0 1009.276600698 0.6891935845594548 0.5966416143975333
363.0 299.3619549359999 0.6301787162805258 0.42189769165454194
364.0 158.66832163199996 0.9398506850615762 0.8722187509748167
365.0 734.4231931910001 0.7178622866084743 0.5120259130710244
366.0 0.0 0.0 0.0
367.0 1433.789590082 0.1254367319234958 0.16304138703355056
368.0 0.0 0.0 0.0
369.0 0.0 0.0 0.0
370.0 970.969771279 0.39281011438068214 0.6728629377515438
371.0 2781.803379465999 0.15581429123155865 0.29476171625993586
372.0 1137.087535259999 0.43576732808864654 0.5890703844251437
373.0 2373.505358731 0.256498939138912 0.2609243811995307
374.0 0.0 0.0 0.0
375.0 0.0 0.0 0.0
376.0 236.33517257800005 0.28723894273569134 0.159900756874909
377.0 424.544917662 0.4945280618052816 0.4127536332949192
378.0 840.7252562109994 0.7125479689623704 0.838157056986665
379.0 557.526972697 0.7110785612845355 0.3007553264395514
380.0 1150.7276731060003 0.6943260555310169 0.5936105784633432
381.0 613.7559886600001 0.54555358630086 0.6359235363713561
382.0 1208.457044749 0.2709844190641268 0.44886457763863485
383.0 62.16567018199999 0.6599491718645728 0.4619724947456765
384.0 293.340544774 0.7213277200632247 0.587868410954452
385.0 168.112596562 0.8373763401662982 0.6976487267202085
386.0 1691.3005983620003 0.5423912272443672 0.21952840988088484
387.0 135.392396366 0.45548759440431746 0.5563385262471661
388.0 907.0844141920003 0.8035600775467694 0.7624472178510071
389.0 490.1379084639999 0.28410562592978006 0.3109324501749257
390.0 0.0 0.0 0.0
391.0 1042.1496668949999 0.7546797268052907 0.6462002295973502
392.0 103.373101864 0.6994212153684625 0.5053996554938992
393.0 816.6161685730008 0.7690156058239429 0.7198602550674706
394.0 0.0 0.0 0.0
395.0 3788.3041401059986 0.40649188374279044 0.4459572701296931
396.0 428.51036322200014 0.8094072110122992 0.6377884762080241
397.0 1681.1009401079991 0.1071953550352623 0.04051149940922046
398.0 1024.0780098999999 0.4401770984035434 0.464451886253907
399.0 103.96843194499996 0.6770980595285929 0.5292908885267971
400.0 384.03793910700006 0.36496909105959013 0.14898104367868242
401.0 0.0 0.0 0.0
402.0 0.0 0.0 0.0
403.0 1129.6938351600002 0.8497082182333775 0.7155443072716056
404.0 656.0174378389999 0.14656870348883647 0.12030728691030942
405.0 374.2135161490001 0.33459042132699524 0.16484329879887355
406.0 0.0 0.0 0.0
407.0 617.9961496489999 0.14243420162832038 0.19633797734319872
408.0 812.3185404190002 0.5489520414447443 0.1443290451864884
409.0 0.0 0.0 0.0
410.0 0.0 0.0 0.0
411.0 662.4665818119998 0.2272264509886528 0.6443449239331926
412.0 101.21539689000001 0.9115544903988462 0.8157252395180816
413.0 885.4548233199998 0.1644746600872712 0.29270333518642516
414.0 0.0 0.0 0.0
415.0 502.663743453 0.5975001361107696 0.4541198602194099
416.0 293.49492908600007 0.605039155858101 0.3824915203693604
417.0 218.14520195200012 0.09038444951185265 0.20813301126667225
418.0 0.0 0.0 0.0
419.0 613.5168789679999 0.1599584257642851 0.38036767547772843
420.0 0.0 0.0 0.0
421.0 282.6761344589999 0.5251364183753214 0.3327888155656794
422.0 0.0 0.0 0.0
423.0 882.9409843419998 0.6539248665181892 0.6987273636686921
424.0 1271.556006113001 0.5486531377251296 0.5512026880130965
425.0 0.0 0.0 0.0
426.0 261.013352131 0.8747631557330869 0.7517210660331562
427.0 376.233388895 0.6018009656215941 0.7701020620692071
428.0 0.0 0.0 0.0
429.0 4.29911145 0.970474948280148 0.9357045424807335
430.0 948.1801768520002 0.2694264801733895 0.2894329168479824
431.0 1806.4596937910005 0.2582178986082162 0.4731812046634418
432.0 641.9970768330002 0.7260792499424337 0.5044385732507399
433.0 0.0 0.0 0.0
434.0 0.0 0.0 0.0
435.0 23.462147578 0.635950552273835 0.43484234985039705
436.0 0.0 0.9695037581715463 0.9336597943284681
437.0 554.5910424540001 0.3440405327410852 0.15115759527001818
438.0 1286.6105578399995 0.5343692066160514 0.4639061483392548
439.0 374.663079369 0.46645413619085196 0.22685207862761148
440.0 1085.2207246150003 0.5299490009438566 0.5379253008980982
441.0 333.53251928100013 0.6024555797768752 0.35444996399440437
442.0 1173.6101320919995 0.32226313861599004 0.3817597908312183
443.0 339.664443729 0.7512956612009969 0.6119468148587178
444.0 107.17962607099999 0.24549010712895236 0.12968285714356811
445.0 0.0 0.0 0.0
446.0 200.01519692100004 0.9291645132757274 0.8607203564259912
447.0 0.0 0.0 0.0
448.0 128.54771261200003 0.8349941497379325 0.6924891460908085
449.0 1259.911683117998 0.2368364480963399 0.4925084904214764
450.0 816.6162277180001 0.5066217505040765 0.18763363268769656
451.0 0.0 0.0 0.0
452.0 56.334834785 0.7934532244650929 0.6291920970370712
453.0 1179.3543765779993 0.6709852121165051 0.519461258600347
454.0 741.6947748819996 0.3442018241190959 0.5735352120791138
455.0 22.343045822 0.681159093556902 0.4942844459058512
456.0 119.10985327099998 0.4573740270049276 0.2060881376324178
457.0 684.4462458600003 0.6250992063122479 0.4988187631488384
458.0 0.0 0.0 0.0
459.0 0.0 0.0 0.0
460.0 1621.7579228519996 0.5346483278074442 0.566055154097035
461.0 39.2422445 0.6273610141628541 0.43579296052677846
462.0 0.0 0.0 0.0
463.0 705.0672351090004 0.5813016479587256 0.24941877627326894
464.0 329.775532639 0.6771020089702475 0.41733136140927585
465.0 31.895467148999998 0.9417188877737129 0.8760639113665006
466.0 1118.5634703019996 0.5559419229837285 0.6989868327523897
467.0 332.0396768349999 0.7040385775200384 0.6365020385897322
468.0 307.1399434280001 0.6747938098301222 0.37068501816027544
469.0 13.562514787 0.3745542104014619 0.1965805596666981
470.0 712.2451954810005 0.7185010142755233 0.5158425113776207
471.0 0.0 0.0 0.0
472.0 729.2507299960002 0.5046108563781523 0.4598083092304526
473.0 0.0 0.0 0.0
474.0 665.9177579640002 0.6148434303521801 0.5429170098490477
475.0 499.73785151700014 0.709354161082919 0.7466482184509324
476.0 1327.6021838089998 0.6775983095797978 0.7427936132292554
477.0 146.92263143399998 0.09746115358274228 0.18249623359092118
478.0 24.003368472 0.7056796170382947 0.5044526668722302
479.0 1178.1093298699996 0.6259760251492655 0.5314549158260528
480.0 292.09205866900004 0.29578588139648143 0.14028663908296102
481.0 5.9164274500000005 0.7424738850178578 0.6744211686443995
482.0 284.2037650349999 0.17737836934429813 0.2333916272574632
483.0 395.047377616 0.43225625847660504 0.6282635881603607
484.0 1378.1538811539995 0.091404541060497 0.36864754362067326
485.0 86.563635631 0.9332893082440427 0.8585069544803801
486.0 84.319927659 0.6039003939966243 0.40269845286647277
487.0 0.0 0.0 0.0
488.0 213.72162300799994 0.6059231982155158 0.3842222122641763
489.0 743.0719135099998 0.5697733062908623 0.25526832323587045
490.0 69.95988643000001 0.4296772104604614 0.18501253859145078
491.0 178.331112515 0.8008342138691559 0.6221046029207833
492.0 2587.7110849139995 0.2752133880453992 0.05740879467181167
493.0 351.54773971099996 0.4683982674534529 0.3950980112240234
494.0 155.885858136 0.49965500076920244 0.5340518703973048
495.0 738.9856034750001 0.3311958302827935 0.532842378591668
496.0 1485.897508816999 0.3639132649787704 0.21555922994772775
497.0 563.101879383 0.8662936020142082 0.7648080784332709
498.0 449.62667321200007 0.7366850569484801 0.6505222278590164
499.0 402.56121499799997 0.7498960516041391 0.5807131116825088
500.0 0.0 0.0 0.0
501.0 100.41691564799999 0.46273581197579317 0.3918764593175975
502.0 690.6592033809999 0.758890771953456 0.49393127651739266
503.0 1395.0476705550009 0.6063378407685073 0.3176743920664413
504.0 188.29446847200003 0.6121996531577799 0.40197423748316874
505.0 77.45108168200001 0.6611372623606971 0.4319306363582071
506.0 1173.9820297640001 0.2532368424993543 0.4639759600018963
507.0 1847.8203890790019 0.3263085355946853 0.27976020683113667
508.0 1682.1007516640013 0.7390376566257567 0.4284306756882291
509.0 494.73331271700016 0.7578878470667553 0.4383437907267741
510.0 317.348227932 0.8261850302582379 0.7270021352596587
511.0 935.0579093789995 0.12179373622296844 0.33505286809324264
512.0 487.02172940500003 0.5560879070002126 0.623089118076338
513.0 324.5637919800001 0.638834054537644 0.41168994885481097
514.0 1990.1206911490008 0.6638639487607509 0.5673505239519772
515.0 425.7819021889999 0.5142742001132093 0.6244761619223794
516.0 1341.3942040739996 0.568735365611474 0.1894269153419588
517.0 1938.52034455 0.23754744353796348 0.4280085342626145
518.0 0.0 0.0 0.0
519.0 0.0 0.0 0.0
520.0 184.29209431599998 0.6584718192676758 0.5723495143282171
521.0 1226.7498826359995 0.46783575097599883 0.26470164637319843
522.0 747.1909654640001 0.8375596846240251 0.6256642319502286
523.0 136.48073231400002 0.832354099061168 0.6865267795352676
524.0 425.79429582399996 0.73164445149824 0.5381997569289354
525.0 0.0 0.0 0.0
526.0 215.41196282399997 0.8657920828506015 0.7307186787697585
527.0 322.62223106700003 0.5545962399811563 0.3872357588108944
528.0 118.89883149899998 0.5099560066701089 0.5679900700947679
529.0 377.851638796 0.7532868329834886 0.5977892752684687
530.0 821.5039262119997 0.04929947416367934 0.32063382262114803
531.0 0.0 0.0 0.0
532.0 696.9884937880001 0.6708311601490377 0.45196139281804726
533.0 158.00698513199998 0.5068194473372946 0.23718092556618692
534.0 576.001541077 0.8450679363140705 0.7769814858916434
535.0 366.7612396319999 0.5185672915037164 0.4836187752100443
536.0 0.0 0.0 0.0
537.0 57.111523520000006 0.3779875993762106 0.19097208925836198
538.0 50.503976488 0.7974504467238162 0.6261689864529317
539.0 1853.6089913900003 0.8381392041346207 0.7901276101480997
540.0 482.14269141300025 0.8716825049704908 0.7997467706133297
541.0 226.1053898419999 0.7245961739612743 0.5636812598736292
542.0 148.83638640200002 0.763154941388733 0.6432880541403835
543.0 315.6595587210001 0.7139080011694985 0.7826240402576867
544.0 0.0 0.0 0.0
545.0 1046.8113263919995 0.5090113135028191 0.31535324121533426
546.0 679.9016979979999 0.6197542238715947 0.5959853098951843
547.0 0.0 0.0 0.0
548.0 1190.251746666 0.5670089063146616 0.30190067158079825
549.0 606.1547259459998 0.051102298470741145 0.3696992591120593
351.0 1926.1852095550005 0.7601452721827693 0.5348084323339525
352.0 0.0 0.0 0.0
353.0 88.37436927299999 0.8127816033097102 0.6698456725318981
354.0 313.3204241350001 0.6477705027438829 0.7529491523581197
355.0 318.370217019 0.8534404517249647 0.725347030664751
356.0 1202.7783634510001 0.23814021202426364 0.40732607451431524
357.0 145.861842226 0.8609744081460649 0.7294605326584335
358.0 154.651070812 0.8592162796215714 0.7890871355684701
359.0 1520.8108094050012 0.2040210765855503 0.343936990652868
360.0 1193.8040090259997 0.53447081247319 0.432538237397866
361.0 184.890647749 0.8766930711325505 0.77842827519414
362.0 229.21895040900003 0.24826857743746358 0.43276345935489174
363.0 0.0 0.0 0.0
364.0 1053.5779351509993 0.19310587874199725 0.133083013377643
365.0 55.473511400999996 0.7785946089580941 0.5996694813637156
366.0 0.0 0.0 0.0
367.0 102.371461271 0.8343051522092234 0.7139471938087724
368.0 0.0 0.0 0.0
369.0 0.0 0.0 0.0
370.0 276.5830012539999 0.902222948117877 0.8938772879710618
371.0 1344.1368107019998 0.37521822172745595 0.02493507824988029
372.0 1192.5909600939995 0.24499316960070464 0.48380088521093323
373.0 5.72160683 0.8607959117211252 0.7292209906050898
374.0 721.999223182 0.2838603477981712 0.3624267951890474
375.0 1261.0285249649983 0.4536621231606969 0.3787755091907232
376.0 791.1968193440006 0.7850731721411153 0.25511273952502866
377.0 81.21522488900001 0.7420113310086286 0.49208663889276205
378.0 349.2124441420001 0.7284893960572606 0.5404585326293203
379.0 1699.6783776510003 0.37744265605838706 0.3173376825209071
380.0 41.41209762 0.6064913425596042 0.46925689686239297
381.0 84.803242293 0.9538465796370663 0.9016724512063928
382.0 661.7344942060001 0.8941753443534957 0.787851667222756
383.0 604.4314319890001 0.2295272020919775 0.20325405764175417
384.0 1245.903672912 0.7430882264746845 0.8234975209950566
385.0 2040.0534076179995 0.7137628435893281 0.7049599485570696
386.0 17.60676275 0.8654024519453694 0.7490330778397452
387.0 190.44585588900003 0.6600814763654106 0.43717111907454315
388.0 1766.2307157989999 0.19281634765568526 0.5810474229128181
389.0 44.758146184 0.6237090350450281 0.3901136802411992
390.0 1248.9376994379993 0.834596827193111 0.746915673134486
391.0 2135.698090300998 0.29650812158872236 0.5503365296554553
392.0 321.820627035 0.6900895788819962 0.49286403726278777
393.0 951.2741004239995 0.47325498889921236 0.41697703652095247
394.0 1716.632231243 0.5891775544894614 0.393626083857123
395.0 220.91238267900002 0.7597864303573315 0.5840543940579177
396.0 806.2400289689998 0.7157792832259996 0.7578327872505876
397.0 423.7670831219999 0.8880740318134308 0.7797517836362693
398.0 1089.49494234 0.7397585378231706 0.605146802602564
399.0 41.456359107000004 0.8507220908136752 0.7154046961879982
400.0 0.0 0.0 0.0
401.0 71.79671372600001 0.9496370201758371 0.8932351933584743
402.0 0.0 0.0 0.0
403.0 1975.0242950370034 0.4729898001951903 0.5887576582922398
404.0 688.0271069699994 0.8816192781676458 0.7784234798888976
405.0 264.39636264599994 0.1908995172188678 0.08711659124341832
406.0 237.09099066000007 0.687838733756916 0.5272053413858189
407.0 1668.8151497700012 0.717673886538889 0.5550989068510942
408.0 0.0 0.0 0.0
409.0 1890.9727127079989 0.27446418956478025 0.31791784446921817
410.0 491.77833348599984 0.8778586495367386 0.8690934624154935
411.0 37.598615512 0.8760533042956496 0.7539231102538234
412.0 954.6294628240006 0.7067478912913302 0.7012183408771434
413.0 721.2114305580002 0.7431041574845688 0.7590815614152513
414.0 1414.9812415920003 0.3792079106750304 0.4831821371458907
415.0 293.8175715540001 0.7057377239477167 0.5719738280092619
416.0 245.04773638799998 0.8344779439117385 0.6882446877902632
417.0 574.7960954719999 0.3243667614209108 0.13325390618438676
418.0 225.24311412099996 0.8383840240857525 0.6891801486509503
419.0 768.4187084680001 0.5067657215332474 0.5424409167512688
420.0 0.0 0.0 0.0
421.0 1269.1218620910004 0.3819968462867565 0.5868971660922776
422.0 0.0 0.0 0.0
423.0 1493.553183903 0.5421625303548661 0.6690596425455541
424.0 1133.5981263680007 0.522820648122816 0.425867046759999
425.0 128.494352335 0.694876581205126 0.461963160552297
426.0 0.0 0.0 0.0
427.0 409.019631991 0.6516354957872751 0.5412666294259638
428.0 46.251544984999995 0.888606113373157 0.7774198970853757
429.0 1582.2591040150012 0.2952414922686237 0.31562927740115354
430.0 617.009499136 0.7397080289249007 0.8128197632736773
431.0 153.052521447 0.33800160372387 0.16761368315650893
432.0 573.3821100590001 0.46477631348043213 0.42311401851809083
433.0 671.9882934010002 0.2143905690613942 0.5444902289038647
434.0 1032.4582061540004 0.378455236250792 0.6401010767518117
435.0 1133.1726648530005 0.43600325564718917 0.26904178672139617
436.0 598.8719118079998 0.641561485355501 0.5345725131626351
437.0 283.94708701099995 0.38367951472410067 0.5078835247045278
438.0 250.78028027700003 0.47608220084361036 0.4945347933265191
439.0 2261.247846413 0.36042019665475594 0.4684308942627065
440.0 351.0178497750001 0.4357416623014551 0.34705456526163725
441.0 1503.5815398989992 0.13847166120502877 0.30775779175862095
442.0 147.447780293 0.33969852958381397 0.4519248633525535
443.0 1082.239618623999 0.21020671070185348 0.46051679158388853
444.0 778.979206616 0.466007705160226 0.2868099686922551
445.0 624.720951381 0.1783767039087379 0.43045785115901336
446.0 4.250899560000001 0.7087908023425743 0.5013091045378344
447.0 214.578916633 0.70945408464862 0.5570747141233049
448.0 985.4238941509998 0.5684741542249888 0.3586773059206878
449.0 440.597195525 0.4330872873022599 0.173177502635528
450.0 490.10522040899997 0.7776697586464607 0.5634709147616891
451.0 1693.8786330339985 0.43044832743860567 0.7720360220126161
452.0 802.545767815 0.20534005281406278 0.3428637158526067
453.0 0.0 0.0 0.0
454.0 1347.5544463729987 0.4363549941880104 0.6493630310052427
455.0 395.72921450600006 0.8630520886366998 0.8323308606467227
456.0 1290.4376731739997 0.6087313245528587 0.6796715102983306
457.0 185.20521625200004 0.8793138441090156 0.7630829863436435
458.0 1686.6876835630003 0.26871227958089816 0.4611739161746332
459.0 0.0 0.0 0.0
460.0 40.522299861 0.8512785575356014 0.7216023856662718
461.0 114.09044790399999 0.5041607239924304 0.2915382601927843
462.0 187.01608095799997 0.70517406847474 0.7643414599083079
463.0 900.6059008809996 0.7850865022596433 0.6933479466449942
464.0 61.163264684999994 0.6899274298362599 0.46528017250484016
465.0 789.5984059410001 0.2727861741359013 0.4692278713534881
466.0 423.51695726300017 0.6615132314516468 0.45736760109575536
467.0 172.10059834700002 0.8771303560058074 0.7618726728019372
468.0 274.83430617299996 0.6244038730479212 0.5089351190571191
469.0 81.81874064699998 0.876737757340231 0.8294917390523093
470.0 285.0169999210001 0.34994766874426814 0.055642381652490566
471.0 0.0 0.0 0.0
472.0 559.7361593039996 0.5262313720116156 0.476904995714612
473.0 129.320847285 0.8644180545294873 0.7420990571777806
474.0 1350.1505673260008 0.25626744770522375 0.5274845069609158
475.0 64.992085189 0.3483040739842809 0.7255167362676029
476.0 224.11077898099998 0.6773304139445953 0.47299774405222955
477.0 0.0 0.0 0.0
478.0 0.0 0.0 0.0
479.0 651.3530631309999 0.9562250846105264 0.9092716773520843
480.0 0.0 0.0 0.0
481.0 0.0 0.0 0.0
482.0 374.51994784799996 0.5912406813055089 0.40361216440067255
483.0 1098.0771489270007 0.4993057012324919 0.15245962453631293
484.0 1359.7769962310003 0.41650445073458403 0.43983587608903163
485.0 222.05677191399997 0.18190706304690193 0.44192136503379265
486.0 118.66234797999998 0.8225940428984126 0.6575845661327384
487.0 1579.5357235580007 0.3423941558509631 0.43393088269603014
488.0 1024.4286571330001 0.5510880682363072 0.611193824324522
489.0 430.871339176 0.5404785117884298 0.33609581420282847
490.0 289.912613523 0.547100800567001 0.313506724373163
491.0 215.41222818800003 0.7651741674368562 0.6462451721345243
492.0 671.6862250419998 0.6278681742894061 0.44176759156009876
493.0 859.3917399719998 0.5082650257865128 0.6880599753568667
494.0 21.838023489 0.30789731874556847 0.4026916660403001
495.0 68.599451248 0.6552378616375846 0.46691333458414624
496.0 1500.096858976001 0.8432340661528038 0.7512730927600787
497.0 2014.8501444159992 0.34822931135665947 0.15637971768295356
498.0 755.2870912299998 0.5552238249953019 0.3985243082706088
499.0 891.3778982719999 0.6490217627376739 0.03293594088544878
500.0 1456.0645981459986 0.5878095475373597 0.2745622190462492
501.0 864.8175832369999 0.6046125585686859 0.4365767162131174
502.0 317.8998610109999 0.572575362867272 0.3120109124172416
503.0 917.8692452299999 0.6056030574004855 0.45081448988375394
504.0 222.92270937900008 0.400175196668479 0.3683259611845647
505.0 2428.3510915690013 0.3244725196671931 0.16885200100262188
506.0 109.01941952600001 0.5429873661647044 0.35573070643202676
507.0 1478.2874775809996 0.23192534393024003 0.48173229366584924
508.0 135.83937999499997 0.8702019841084059 0.7230090368568817
509.0 0.0 0.0 0.0
510.0 807.0789393029997 0.47487940793114014 0.31958762441451966
511.0 0.0 0.0 0.0
512.0 308.23667579799996 0.2810961101879952 0.4325783448431005
513.0 562.6140009419997 0.7580646252016349 0.7142254083935504
514.0 34.89340173 0.8876210984426814 0.7846123943156246
515.0 0.0 0.0 0.0
516.0 0.0 0.0 0.0
517.0 187.69731987199992 0.5212417753765033 0.3132414988789476
518.0 62.079992297000004 0.7632685946891349 0.6563581975472652
519.0 1056.5544805639997 0.47246310032836986 0.19901648077323728
520.0 0.0 0.0 0.0
521.0 1414.02949962 0.7933055088868097 0.8055363677763652
522.0 861.2044663950003 0.6879916422157123 0.5219263480753948
523.0 816.129796537 0.3691088560227696 0.10526452096268124
524.0 255.03365034000007 0.6991386148233348 0.5025590472307252
525.0 0.0 0.0 0.0
526.0 1897.1648411589983 0.3792314185034165 0.09378350456851488
527.0 0.0 0.0 0.0
528.0 133.66109538400002 0.5719326692657731 0.34348289979822577
529.0 455.212277069 0.8339671857605028 0.7649204669633394
530.0 906.5919678360002 0.5626800345697146 0.2498582728226872
531.0 1804.4297917490012 0.7278030053960113 0.21218621440246152
532.0 315.25318674500005 0.763195932218655 0.31731764325656425
533.0 1506.4799180039997 0.5038674301883669 0.20813402136491269
534.0 0.0 0.0 0.0
535.0 239.14223796399997 0.908864618233119 0.8204574755996239
536.0 1252.3423960169991 0.5223248329189148 0.42734367565429837
537.0 2186.868849825999 0.6990688392433133 0.44504172580517054
538.0 0.0 0.0 0.0
539.0 0.0 0.0 0.0
540.0 864.5997911599998 0.4529621773622037 0.5101488101900328
541.0 131.31859601199997 0.656117356368588 0.46545506268269843
542.0 408.7348605870003 0.7086647254425067 0.5636071033316689
543.0 36.504309982 0.8383121347719404 0.694155134465123
544.0 1175.395839623 0.5096653930640828 0.30867392989192444
545.0 55.443113624 0.7947996308798949 0.6373851237179683
546.0 1521.0349211330015 0.5209441042261317 0.5212924751080196
547.0 1212.8110158849995 0.4635380262969361 0.11656417570352577
548.0 29.673987912 0.7054331859392589 0.48978270872578333
549.0 324.324362453 0.5305203289002178 0.3158412248345951


==> anc/multiplicity_dist/multiplicity_dist_counts.csv <==
mult_bin nucleus model dist counts normalized_counts
"(-1.0, 141.929]" Ne angantyr alpha_clustering  
"(-1.0, 141.929]" Ne angantyr alpha_const_eta  
"(-1.0, 141.929]" Ne angantyr woods_saxon  
"(-1.0, 141.929]" Ne hybrid alpha_clustering 124264.0 0.23921258357059394
"(-1.0, 141.929]" Ne hybrid alpha_const_eta  
"(-1.0, 141.929]" Ne hybrid woods_saxon  
"(-1.0, 141.929]" Ne smash alpha_clustering  
"(-1.0, 141.929]" Ne smash alpha_const_eta  
"(-1.0, 141.929]" Ne smash woods_saxon  
"(-1.0, 141.929]" O angantyr alpha_clustering 932026.0 0.48001800532331296
"(-1.0, 141.929]" O angantyr alpha_const_eta  
"(-1.0, 141.929]" O angantyr woods_saxon 943977.0 0.48649304694823825
"(-1.0, 141.929]" O hybrid alpha_clustering 156747.0 0.30501400075111745
"(-1.0, 141.929]" O hybrid alpha_const_eta 137048.0 0.3068930460447056
"(-1.0, 141.929]" O hybrid woods_saxon 109300.0 0.32980196794916283
"(-1.0, 141.929]" O smash alpha_clustering 230430.0 0.4095463052322326
"(-1.0, 141.929]" O smash alpha_const_eta  
"(-1.0, 141.929]" O smash woods_saxon 249407.0 0.43323293172690763
"(141.929, 284.857]" Ne angantyr alpha_clustering  
"(141.929, 284.857]" Ne angantyr alpha_const_eta  
"(141.929, 284.857]" Ne angantyr woods_saxon  
"(141.929, 284.857]" Ne hybrid alpha_clustering 92750.0 0.17854702187417584
"(141.929, 284.857]" Ne hybrid alpha_const_eta  
"(141.929, 284.857]" Ne hybrid woods_saxon  
"(141.929, 284.857]" Ne smash alpha_clustering  
"(141.929, 284.857]" Ne smash alpha_const_eta  
"(141.929, 284.857]" Ne smash woods_saxon  
"(141.929, 284.857]" O angantyr alpha_clustering 430073.0 0.22149895346633375
"(141.929, 284.857]" O angantyr alpha_const_eta  
"(141.929, 284.857]" O angantyr woods_saxon 424260.0 0.2186489078634962
"(141.929, 284.857]" O hybrid alpha_clustering 97194.0 0.18912981294062475
"(141.929, 284.857]" O hybrid alpha_const_eta 85108.0 0.1905832508520577
"(141.929, 284.857]" O hybrid woods_saxon 66580.0 0.20089858212310394
"(141.929, 284.857]" O smash alpha_clustering 111015.0 0.19730843672853493
"(141.929, 284.857]" O smash alpha_const_eta  
"(141.929, 284.857]" O smash woods_saxon 119844.0 0.20817526160003336
"(284.857, 427.786]" Ne angantyr alpha_clustering  
"(284.857, 427.786]" Ne angantyr alpha_const_eta  
"(284.857, 427.786]" Ne angantyr woods_saxon  
"(284.857, 427.786]" Ne hybrid alpha_clustering 74165.0 0.14277024126467117
"(284.857, 427.786]" Ne hybrid alpha_const_eta  
"(284.857, 427.786]" Ne hybrid woods_saxon  
"(284.857, 427.786]" Ne smash alpha_clustering  
"(284.857, 427.786]" Ne smash alpha_const_eta  
"(284.857, 427.786]" Ne smash woods_saxon  
"(284.857, 427.786]" O angantyr alpha_clustering 279831.0 0.1441203554918296
"(284.857, 427.786]" O angantyr alpha_const_eta  
"(284.857, 427.786]" O angantyr woods_saxon 274164.0 0.14129462870760282
"(284.857, 427.786]" O hybrid alpha_clustering 78379.0 0.1525177028260307
"(284.857, 427.786]" O hybrid alpha_const_eta 64622.0 0.14470873286367525
"(284.857, 427.786]" O hybrid woods_saxon 48617.0 0.14669700160827492
"(284.857, 427.786]" O smash alpha_clustering 79057.0 0.1405090580772669
"(284.857, 427.786]" O smash alpha_const_eta  
"(284.857, 427.786]" O smash woods_saxon 81475.0 0.1415263128639124
"(427.786, 570.714]" Ne angantyr alpha_clustering  
"(427.786, 570.714]" Ne angantyr alpha_const_eta  
"(427.786, 570.714]" Ne angantyr woods_saxon  
"(427.786, 570.714]" Ne hybrid alpha_clustering 60228.0 0.11594102461927615
"(427.786, 570.714]" Ne hybrid alpha_const_eta  
"(427.786, 570.714]" Ne hybrid woods_saxon  
"(427.786, 570.714]" Ne smash alpha_clustering  
"(427.786, 570.714]" Ne smash alpha_const_eta  
"(427.786, 570.714]" Ne smash woods_saxon  
"(427.786, 570.714]" O angantyr alpha_clustering 181711.0 0.09358596408823844
"(427.786, 570.714]" O angantyr alpha_const_eta  
"(427.786, 570.714]" O angantyr woods_saxon 181286.0 0.0934285247511945
"(427.786, 570.714]" O hybrid alpha_clustering 59145.0 0.1150902605754805
"(427.786, 570.714]" O hybrid alpha_const_eta 49474.0 0.11078765512824532
"(427.786, 570.714]" O hybrid woods_saxon 35729.0 0.1078087329629976
"(427.786, 570.714]" O smash alpha_clustering 56724.0 0.10081632000170622
"(427.786, 570.714]" O smash alpha_const_eta  
"(427.786, 570.714]" O smash woods_saxon 56178.0 0.09758410805853171
"(570.714, 713.643]" Ne angantyr alpha_clustering  
"(570.714, 713.643]" Ne angantyr alpha_const_eta  
"(570.714, 713.643]" Ne angantyr woods_saxon  
"(570.714, 713.643]" Ne hybrid alpha_clustering 47676.0 0.09177798183151706
"(570.714, 713.643]" Ne hybrid alpha_const_eta  
"(570.714, 713.643]" Ne hybrid woods_saxon  
"(570.714, 713.643]" Ne smash alpha_clustering  
"(570.714, 713.643]" Ne smash alpha_const_eta  
"(570.714, 713.643]" Ne smash woods_saxon  
"(570.714, 713.643]" O angantyr alpha_clustering 87673.0 0.04515391049253006
"(570.714, 713.643]" O angantyr alpha_const_eta  
"(570.714, 713.643]" O angantyr woods_saxon 88275.0 0.04549387720183408
"(570.714, 713.643]" O hybrid alpha_clustering 46953.0 0.09136584672923384
"(570.714, 713.643]" O hybrid alpha_const_eta 40443.0 0.09056444064259259
"(570.714, 713.643]" O hybrid woods_saxon 26899.0 0.08116507901065445
"(570.714, 713.643]" O smash alpha_clustering 38415.0 0.0682754906717711
"(570.714, 713.643]" O smash alpha_const_eta  
"(570.714, 713.643]" O smash woods_saxon 34306.0 0.0595913064020789
"(713.643, 856.571]" Ne angantyr alpha_clustering  
"(713.643, 856.571]" Ne angantyr alpha_const_eta  
"(713.643, 856.571]" Ne angantyr woods_saxon  
"(713.643, 856.571]" Ne hybrid alpha_clustering 37731.0 0.07263350600899761
"(713.643, 856.571]" Ne hybrid alpha_const_eta  
"(713.643, 856.571]" Ne hybrid woods_saxon  
"(713.643, 856.571]" Ne smash alpha_clustering  
"(713.643, 856.571]" Ne smash alpha_const_eta  
"(713.643, 856.571]" Ne smash woods_saxon  
"(713.643, 856.571]" O angantyr alpha_clustering 25968.0 0.013374205829274925
"(713.643, 856.571]" O angantyr alpha_const_eta  
"(713.643, 856.571]" O angantyr woods_saxon 24648.0 0.012702725406636153
"(713.643, 856.571]" O hybrid alpha_clustering 31906.0 0.06208588813798767
"(713.643, 856.571]" O hybrid alpha_const_eta 28757.0 0.06439585637957211
"(713.643, 856.571]" O hybrid woods_saxon 20984.0 0.0633171500040735
"(713.643, 856.571]" O smash alpha_clustering 23229.0 0.04128521079824472
"(713.643, 856.571]" O smash alpha_const_eta  
"(713.643, 856.571]" O smash woods_saxon 18637.0 0.03237343839023916
"(856.571, 999.5]" Ne angantyr alpha_clustering  
"(856.571, 999.5]" Ne angantyr alpha_const_eta  
"(856.571, 999.5]" Ne angantyr woods_saxon  
"(856.571, 999.5]" Ne hybrid alpha_clustering 31707.0 0.061037093504738474
"(856.571, 999.5]" Ne hybrid alpha_const_eta  
"(856.571, 999.5]" Ne hybrid woods_saxon  
"(856.571, 999.5]" Ne smash alpha_clustering  
"(856.571, 999.5]" Ne smash alpha_const_eta  
"(856.571, 999.5]" Ne smash woods_saxon  
"(856.571, 999.5]" O angantyr alpha_clustering 4028.0 0.002074526381712854
"(856.571, 999.5]" O angantyr alpha_const_eta  
"(856.571, 999.5]" O angantyr woods_saxon 3482.0 0.0017945021854068113
"(856.571, 999.5]" O hybrid alpha_clustering 20140.0 0.03919042772829786
"(856.571, 999.5]" O hybrid alpha_const_eta 20209.0 0.04525422893816367
"(856.571, 999.5]" O hybrid woods_saxon 12820.0 0.03868308535323209
"(856.571, 999.5]" O smash alpha_clustering 12855.0 0.02284736255591872
"(856.571, 999.5]" O smash alpha_const_eta  
"(856.571, 999.5]" O smash woods_saxon 9191.0 0.015965245063298175
"(999.5, 1142.429]" Ne angantyr alpha_clustering  
"(999.5, 1142.429]" Ne angantyr alpha_const_eta  
"(999.5, 1142.429]" Ne angantyr woods_saxon  
"(999.5, 1142.429]" Ne hybrid alpha_clustering 24245.0 0.046672480273201006
"(999.5, 1142.429]" Ne hybrid alpha_const_eta  
"(999.5, 1142.429]" Ne hybrid woods_saxon  
"(999.5, 1142.429]" Ne smash alpha_clustering  
"(999.5, 1142.429]" Ne smash alpha_const_eta  
"(999.5, 1142.429]" Ne smash woods_saxon  
"(999.5, 1142.429]" O angantyr alpha_clustering 319.0 0.0001642934249668323
"(999.5, 1142.429]" O angantyr alpha_const_eta  
"(999.5, 1142.429]" O angantyr woods_saxon 267.0 0.00013760255126468084
"(999.5, 1142.429]" O hybrid alpha_clustering 12580.0 0.024479423079542557
"(999.5, 1142.429]" O hybrid alpha_const_eta 11254.0 0.025201202061957247
"(999.5, 1142.429]" O hybrid woods_saxon 6137.0 0.01851779210708154
"(999.5, 1142.429]" O smash alpha_clustering 6364.0 0.011310821882992355
"(999.5, 1142.429]" O smash alpha_const_eta  
"(999.5, 1142.429]" O smash woods_saxon 4009.0 0.006963841525270633
"(1142.429, 1285.357]" Ne angantyr alpha_clustering  
"(1142.429, 1285.357]" Ne angantyr alpha_const_eta  
"(1142.429, 1285.357]" Ne angantyr woods_saxon  
"(1142.429, 1285.357]" Ne hybrid alpha_clustering 12240.0 0.023562431781562396
"(1142.429, 1285.357]" Ne hybrid alpha_const_eta  
"(1142.429, 1285.357]" Ne hybrid woods_saxon  
"(1142.429, 1285.357]" Ne smash alpha_clustering  
"(1142.429, 1285.357]" Ne smash alpha_const_eta  
"(1142.429, 1285.357]" Ne smash woods_saxon  
"(1142.429, 1285.357]" O angantyr alpha_clustering 19.0 9.785501800532332e-06
"(1142.429, 1285.357]" O angantyr alpha_const_eta  
"(1142.429, 1285.357]" O angantyr woods_saxon 12.0 6.184384326502509e-06
"(1142.429, 1285.357]" O hybrid alpha_clustering 6338.0 0.01233311474389036
"(1142.429, 1285.357]" O hybrid alpha_const_eta 5831.0 0.013057420403702924
"(1142.429, 1285.357]" O hybrid woods_saxon 2992.0 0.009028064849989892
"(1142.429, 1285.357]" O smash alpha_clustering 2766.0 0.004916048605964308
"(1142.429, 1285.357]" O smash alpha_const_eta  
"(1142.429, 1285.357]" O smash woods_saxon 1714.0 0.002977307152485374
"(1285.357, 1428.286]" Ne angantyr alpha_clustering  
"(1285.357, 1428.286]" Ne angantyr alpha_const_eta  
"(1285.357, 1428.286]" Ne angantyr woods_saxon  
"(1285.357, 1428.286]" Ne hybrid alpha_clustering 7582.0 0.01459561746469004
"(1285.357, 1428.286]" Ne hybrid alpha_const_eta  
"(1285.357, 1428.286]" Ne hybrid woods_saxon  
"(1285.357, 1428.286]" Ne smash alpha_clustering  
"(1285.357, 1428.286]" Ne smash alpha_const_eta  
"(1285.357, 1428.286]" Ne smash woods_saxon  
"(1285.357, 1428.286]" O angantyr alpha_clustering  
"(1285.357, 1428.286]" O angantyr alpha_const_eta  
"(1285.357, 1428.286]" O angantyr woods_saxon  
"(1285.357, 1428.286]" O hybrid alpha_clustering 2795.0 0.005438790739850672
"(1285.357, 1428.286]" O hybrid alpha_const_eta 2944.0 0.006592530555393827
"(1285.357, 1428.286]" O hybrid woods_saxon 921.0 0.0027790266466713536
"(1285.357, 1428.286]" O smash alpha_clustering 1086.0 0.0019301622509317565
"(1285.357, 1428.286]" O smash alpha_const_eta  
"(1285.357, 1428.286]" O smash woods_saxon 606.0 0.0010526535206570225
"(1428.286, 1571.214]" Ne angantyr alpha_clustering  
"(1428.286, 1571.214]" Ne angantyr alpha_const_eta  
"(1428.286, 1571.214]" Ne angantyr woods_saxon  
"(1428.286, 1571.214]" Ne hybrid alpha_clustering 4125.0 0.00794077051461968
"(1428.286, 1571.214]" Ne hybrid alpha_const_eta  
"(1428.286, 1571.214]" Ne hybrid woods_saxon  
"(1428.286, 1571.214]" Ne smash alpha_clustering  
"(1428.286, 1571.214]" Ne smash alpha_const_eta  
"(1428.286, 1571.214]" Ne smash woods_saxon  
"(1428.286, 1571.214]" O angantyr alpha_clustering  
"(1428.286, 1571.214]" O angantyr alpha_const_eta  
"(1428.286, 1571.214]" O angantyr woods_saxon  
"(1428.286, 1571.214]" O hybrid alpha_clustering 1250.0 0.002432375107267742
"(1428.286, 1571.214]" O hybrid alpha_const_eta 538.0 0.0012047491300278123
"(1428.286, 1571.214]" O hybrid woods_saxon 333.0 0.0010047946507508803
"(1428.286, 1571.214]" O smash alpha_clustering 496.0 0.0008815474000572295
"(1428.286, 1571.214]" O smash alpha_const_eta  
"(1428.286, 1571.214]" O smash woods_saxon 227.0 0.0003943108072428121
"(1571.214, 1714.143]" Ne angantyr alpha_clustering  
"(1571.214, 1714.143]" Ne angantyr alpha_const_eta  
"(1571.214, 1714.143]" Ne angantyr woods_saxon  
"(1571.214, 1714.143]" Ne hybrid alpha_clustering 1560.0 0.003003055030983443
"(1571.214, 1714.143]" Ne hybrid alpha_const_eta  
"(1571.214, 1714.143]" Ne hybrid woods_saxon  
"(1571.214, 1714.143]" Ne smash alpha_clustering  
"(1571.214, 1714.143]" Ne smash alpha_const_eta  
"(1571.214, 1714.143]" Ne smash woods_saxon  
"(1571.214, 1714.143]" O angantyr alpha_clustering  
"(1571.214, 1714.143]" O angantyr alpha_const_eta  
"(1571.214, 1714.143]" O angantyr woods_saxon  
"(1571.214, 1714.143]" O hybrid alpha_clustering 412.0 0.0008017108353554479
"(1571.214, 1714.143]" O hybrid alpha_const_eta 217.0 0.00048593041118222166
"(1571.214, 1714.143]" O hybrid woods_saxon 98.0 0.00029570533265341225
"(1571.214, 1714.143]" O smash alpha_clustering 145.0 0.00025771042945221427
"(1571.214, 1714.143]" O smash alpha_const_eta  
"(1571.214, 1714.143]" O smash woods_saxon 72.0 0.00012506774502855713
"(1714.143, 1857.071]" Ne angantyr alpha_clustering  
"(1714.143, 1857.071]" Ne angantyr alpha_const_eta  
"(1714.143, 1857.071]" Ne angantyr woods_saxon  
"(1714.143, 1857.071]" Ne hybrid alpha_clustering 862.0 0.0016593804081459793
"(1714.143, 1857.071]" Ne hybrid alpha_const_eta  
"(1714.143, 1857.071]" Ne hybrid woods_saxon  
"(1714.143, 1857.071]" Ne smash alpha_clustering  
"(1714.143, 1857.071]" Ne smash alpha_const_eta  
"(1714.143, 1857.071]" Ne smash woods_saxon  
"(1714.143, 1857.071]" O angantyr alpha_clustering  
"(1714.143, 1857.071]" O angantyr alpha_const_eta  
"(1714.143, 1857.071]" O angantyr woods_saxon  
"(1714.143, 1857.071]" O hybrid alpha_clustering 61.0 0.00011869990523466581
"(1714.143, 1857.071]" O hybrid alpha_const_eta 120.0 0.000268717278073118
"(1714.143, 1857.071]" O hybrid woods_saxon 1.0 3.017401353606247e-06
"(1714.143, 1857.071]" O smash alpha_clustering 51.0 9.064297863491675e-05
"(1714.143, 1857.071]" O smash alpha_const_eta  
"(1714.143, 1857.071]" O smash woods_saxon 19.0 3.30039882714248e-05
"(1857.071, 2000.0]" Ne angantyr alpha_clustering  
"(1857.071, 2000.0]" Ne angantyr alpha_const_eta  
"(1857.071, 2000.0]" Ne angantyr woods_saxon  
"(1857.071, 2000.0]" Ne hybrid alpha_clustering 336.0 0.000646811852827203
"(1857.071, 2000.0]" Ne hybrid alpha_const_eta  
"(1857.071, 2000.0]" Ne hybrid woods_saxon  
"(1857.071, 2000.0]" Ne smash alpha_clustering  
"(1857.071, 2000.0]" Ne smash alpha_const_eta  
"(1857.071, 2000.0]" Ne smash woods_saxon  
"(1857.071, 2000.0]" O angantyr alpha_clustering  
"(1857.071, 2000.0]" O angantyr alpha_const_eta  
"(1857.071, 2000.0]" O angantyr woods_saxon  
"(1857.071, 2000.0]" O hybrid alpha_clustering 1.0 1.945900085814194e-06
"(1857.071, 2000.0]" O hybrid alpha_const_eta 1.0 2.2393106506093163e-06
"(1857.071, 2000.0]" O hybrid woods_saxon  
"(1857.071, 2000.0]" O smash alpha_clustering 14.0 2.4882386291937928e-05
"(1857.071, 2000.0]" O smash alpha_const_eta  
"(1857.071, 2000.0]" O smash woods_saxon 3.0 5.2111560428565474e-06


==> anc/nuclear_modification/pT_angantyr/pT_spectra_angantyr_O_s5360_alpha_clustering_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(594.0, 1227.0]" 12.110092864614804 0.0451827668176636 11.221089174990768 0.02561141054190792 9.623538723223374 0.018530069060785716 7.803294650790667 0.014189988222012907 5.989634576337997 0.010898448761965298 4.497814314600969 0.008525594802433213 3.3044965622801117 0.006704468859888752 2.463697794225512 0.005363289858991617 1.8626987390522263 0.004356507591577385 1.4259026155753125 0.003618306519652821 0.9306209696063509 0.001753508959238689 0.5293705294249764 0.001187078391524557 0.30781730681381614 0.0008272946019467561 0.1794561014899937 0.0005846369221002717 0.05494114945296561 0.00014753181983458619 0.008272835883920332 4.589862523710659e-05 0.0016822533853822538 1.8038226031622397e-05 0.0002828349990043263 4.581575670600498e-06 4.421858770665464e-05 1.5484860699637173e-06 6.968398526193547e-06 3.7196980120177636e-07 5.323451891668103e-07 6.464269516997299e-08
"(501.0, 594.0]" 9.839686404844592 0.040879038901498806 9.114426993982612 0.023031854853838855 7.802435800325451 0.016578261092027573 6.308196145921308 0.012587258005011663 4.85090578446276 0.009739536787124586 3.593340719375113 0.007524535110474249 2.655296945124841 0.005939058235895941 1.9600487646220128 0.004741533376334744 1.4645497540728702 0.003850911557157009 1.1143810507325869 0.0031633571837135577 0.7214013359215106 0.0015158799854848766 0.40472499707489645 0.0010265127908659305 0.23375397882647456 0.0007160011414813276 0.13515525982320614 0.0005052898400258511 0.04082455738074277 0.00012648766564281295 0.00612267691360271 3.972990346955586e-05 0.001228019385756135 1.5498649553990595e-05 0.0002072523384725805 3.913952409807487e-06 3.176860662718387e-05 1.3249848564966662e-06 4.538372375311982e-06 3.0551270564088694e-07 3.8578844276559933e-07 5.439465377052912e-08
"(376.0, 501.0]" 8.036636650660206 0.025985050952037916 7.409212858239598 0.01462279048604188 6.359699493734695 0.010592022789340525 5.137915052865162 0.00805252027763753 3.9298610790918236 0.006210725249814563 2.927313852158476 0.004811511501400001 2.1394361763883816 0.0037594612417905745 1.56981482092651 0.002989458338594562 1.168320351935451 0.002428952645572214 0.8860833996859939 0.0019952468159390117 0.5676316897968752 0.0009534900187058406 0.31586648608724494 0.0006413198178831717 0.18030341223873772 0.0004455094455542576 0.10446528197863181 0.00031322144917642525 0.03125796288720795 7.807644073021619e-05 0.004661284420964852 2.4464747024599434e-05 0.0009404565105576619 9.54987250073617e-06 0.0001596866164507139 2.429555161614463e-06 2.2973540195863788e-05 7.852161413935784e-07 3.832031258319812e-06 1.978134420569754e-07 3.1256517273284063e-07 3.586517814578342e-08
"(210.0, 376.0]" 5.449120710613409 0.015199685136300016 5.025649975388887 0.008595033067569806 4.308864729880303 0.006228579997335572 3.465779931512247 0.004745815927030513 2.6526166307353396 0.0036469499184911876 1.9630617088950926 0.002828326224836076 1.4261023623405147 0.0021995749036307624 1.0380252083652257 0.0017395583959631442 0.76654344770328 0.0013985814320167655 0.5743638080059645 0.0011464191403164933 0.3651139455880725 0.0005468614106917527 0.20148347403214725 0.000365411481336813 0.11404797906677655 0.00025124179195443267 0.06541761233119159 0.00017614454168987718 0.019339903272331548 4.3556322811136296e-05 0.00285998026837555 1.3549044214507742e-05 0.0005638240105402492 5.215036805333146e-06 9.746374720587641e-05 1.3415405711180744e-06 1.4331896769381334e-05 4.3979320805734946e-07 2.1621597276714103e-06 1.0341953839315145e-07 2.0636472562779683e-07 1.9485215662587028e-08
"(106.0, 210.0]" 3.065992438667742 0.011363596014815326 2.8183898041293323 0.0064264605912785775 2.403679757562151 0.004644232217359632 1.9230734719443963 0.003525667621378029 1.4660221112889005 0.0027035537800913084 1.0770072530540913 0.0020827258364032107 0.7725194594683976 0.0016127320132916028 0.5589282512538597 0.0012730009019317927 0.4075197517842879 0.0010199243258137835 0.30361221553036594 0.0008290622145407809 0.19037860950099209 0.0003931155248185554 0.10208935402265927 0.0002595648741887988 0.05725349337040714 0.00017811346672616301 0.03275136153157207 0.00012477653212641238 0.009570637332625401 3.064048629193599e-05 0.0014117933187380394 9.536048356346039e-06 0.0002890550613330248 3.7420495412027043e-06 4.9453262234552245e-05 9.58240206425858e-07 7.631623309790809e-06 3.240691672881967e-07 1.1044385105691438e-06 7.456296245567847e-08 6.774602647558911e-08 1.0989316374138986e-08
"(37.999, 106.0]" 1.5153889539177667 0.007896960094633526 1.3956203540487773 0.004452475491557335 1.1909910422422536 0.00322263010319696 0.9433574828613852 0.0024173908527070384 0.7115084571894845 0.0018515381179301106 0.5176316511928033 0.0014207425671761266 0.36425729495216574 0.0010903872578421632 0.2563253912454544 0.0008504435096253252 0.18094689421649227 0.0006704459514098565 0.13017845784809698 0.0005372344266315357 0.07785614049123944 0.00024915603324841444 0.03973922362410716 0.00016051039539155865 0.020961021790288928 0.000106595015676493 0.011482385048629676 7.298043890688662e-05 0.003197937922654357 1.7412564384411776e-05 0.0004578337258079311 5.324949307449623e-06 8.863330920095976e-05 2.027941743815088e-06 1.5407223054917967e-05 5.220195077587248e-07 2.431400167560265e-06 1.8157927199165354e-07 3.50923735524162e-07 4.1013277003217134e-08 2.9514921478841077e-08 7.15826659941448e-09


==> anc/nuclear_modification/pT_angantyr/pT_spectra_angantyr_O_s5360_alpha_clustering_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(594.0, 1227.0]" 292.1446154730026 0.24325189214666465 213.6213123252763 0.13354281269025933 136.80179628073077 0.08372845286278853 85.81220896747759 0.054587587441502924 54.03968462715358 0.03717647255771286 34.393108520558464 0.025994455550353693 22.104113274694498 0.018702929983018906 14.471193970892314 0.01391521236177848 9.6967218572539 0.010546065477079128 6.674811050949424 0.00823117880572819 3.7523177331351936 0.003875119603923293 1.7841795171341122 0.0023379475514701694 0.9244023973879351 0.0015048972605967716 0.5014186308918438 0.001007683537141044 0.14371067648539476 0.0002537953920562158 0.022408495805172582 7.825021090305097e-05 0.005015789496030346 3.1775161615117746e-05 0.0009520062104167359 8.562492629323304e-06 0.0001578137313285009 2.954216057884172e-06 2.6029018024311194e-05 7.389433805769437e-07 2.2571436020672755e-06 1.3410370010885958e-07
"(501.0, 594.0]" 232.06463794403464 0.19917245166925845 169.87952959406437 0.10074811245379402 108.98691669023842 0.0627083785998987 68.17283646629356 0.04183526269685667 42.82078109898909 0.028797423833226542 27.203289072413806 0.020713465956971613 17.384987547445796 0.015191045578870707 11.334818802282223 0.011379030718626115 7.544852345925342 0.008792806912393779 5.166378881493431 0.006917928306185628 2.8729573124553545 0.0031295233915261942 1.3581978756010031 0.0019453084139566335 0.6954304770827151 0.0012680853540605944 0.3763180966418208 0.0008570795878238858 0.10735544608558903 0.00021235477971389845 0.01640014532695207 6.600935914492675e-05 0.003654535815756274 2.701267752776153e-05 0.0006962275803035426 7.2953820466654155e-06 0.00011428446799649263 2.503828816515727e-06 1.8247257525531234e-05 6.234503668821706e-07 1.693182609915686e-06 1.1573158681195702e-07
"(376.0, 501.0]" 186.45251379440987 0.12864974684555355 136.60304940698347 0.06646942732311042 87.64582809174972 0.041519919575886355 54.772647166624125 0.02740858646360426 34.3478219951938 0.018859723678432333 21.709577784360423 0.01333663961095665 13.855632417083967 0.009739680522528247 8.98962285710882 0.007299215405865151 5.9570293200394975 0.0055878215897087295 4.060037756125638 0.004363343070456231 2.248568430672673 0.001980616524038718 1.0534495971776798 0.0012131703000324485 0.5386694329494165 0.0007907917633948095 0.2903015305572877 0.0005330820244045595 0.08229958991408401 0.00013154535989586046 0.01270600869546952 4.1203403995534825e-05 0.002793746584532721 1.664991053057817e-05 0.000527605127742211 4.466993227344375e-06 8.561233338614864e-05 1.5353106532781954e-06 1.3724452584542003e-05 3.7374220582713663e-07 1.2822275835972213e-06 6.981296733488773e-08
"(210.0, 376.0]" 124.09708938928584 0.07855420327947435 90.9716479642007 0.04264076718343037 58.29438909443275 0.026833598595675492 36.4448231959264 0.017583354411868868 22.783677133665186 0.011835649066320703 14.343055941919642 0.008256224071779027 9.12933051998169 0.005929095782707698 5.8794926736443 0.004366277893113928 3.872139472969712 0.003286993412022388 2.625093044440029 0.002546841844982151 1.4399038766308676 0.0011725318387003343 0.6690745464023394 0.000703259507893776 0.33852706749916495 0.0004508527739298671 0.1820324173815738 0.00030181492117793446 0.051248150574370654 7.460091574187024e-05 0.007844574337402039 2.2980209654644425e-05 0.0017395532336857689 9.33158408312447e-06 0.00033021580549285424 2.5168208091798113e-06 5.3885877100648814e-05 8.630627098492061e-07 8.38712499114007e-06 2.0693843920225434e-07 7.347295834851732e-07 3.826144026479595e-08
"(106.0, 210.0]" 67.50697695517228 0.05674184502341319 49.58488135413722 0.030335961804425358 31.782986351236303 0.019015115643639537 19.81272514434225 0.012461405977035893 12.331211548660029 0.008423388772860325 7.7183704030421305 0.005886274970998477 4.8827595178414 0.0042335836570892155 3.1170037703717255 0.0031163268298716193 2.037419494126304 0.0023567718143967112 1.3651614673863073 0.0018150911278239181 0.7402306141939006 0.0008256365546159651 0.3393026790067532 0.0004974307850320478 0.17077564926746053 0.0003191710494906462 0.09045028431294015 0.0002122334128049987 0.025451909023424726 5.254157067721866e-05 0.0038689149571551006 1.614227049933631e-05 0.0008527513254713076 6.543807878310344e-06 0.00016289376071915493 1.7579603280325377e-06 2.6974506673392135e-05 6.099977408185119e-07 4.071447051674387e-06 1.4363641232281195e-07 3.5655803408204803e-07 2.667619482222688e-08
"(37.999, 106.0]" 31.283708013240474 0.03782345972402043 23.06591634422985 0.020091222741761894 14.766975065338142 0.012604594380657775 9.165927444042243 0.008258317969815018 5.6683207040351355 0.005607158781409064 3.4933555496110364 0.0038909467103321804 2.1686161342244574 0.0027879324578651095 1.3566350665236138 0.0020362950011105023 0.8654451676107342 0.0015178621475094684 0.5640531765820546 0.0011565367837539366 0.2949745049724225 0.0005193285337034721 0.12888150896511028 0.00030488420419639623 0.06245313366288747 0.00019111996406048976 0.03218455932150833 0.00012486048238861052 0.008741811043680181 3.0158772084553543e-05 0.0012922587517955057 9.14781917446498e-06 0.00028372462528029706 3.685136692107043e-06 5.420936181144673e-05 9.91363220341747e-07 8.785626378658483e-06 3.422589034012612e-07 1.2897586643290629e-06 8.46261343043957e-08 9.722562369500591e-08 1.3447443685801094e-08


==> anc/nuclear_modification/pT_angantyr/pT_spectra_angantyr_O_s5360_woods_saxon_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(593.0, 1222.0]" 12.045218674015969 0.04524418083830451 11.162362207041259 0.02556783620809564 9.585347474121564 0.018556473446359627 7.743708255756522 0.014109407978052109 5.988563107957779 0.010963346332030931 4.476391132403044 0.008519968043052648 3.292291774288881 0.006687861309663276 2.451460425333561 0.005356792938814054 1.8567439661148468 0.004356627576178476 1.4113609547390218 0.00359032741963839 0.9273122664225717 0.0017528019385348974 0.5251729614700521 0.0011887723998578593 0.30571681274328216 0.0008283586400149938 0.1779275720221648 0.0005821715670243127 0.054272254483892876 0.00014748437008504835 0.008261406743711572 4.629599079196035e-05 0.0016379937646921808 1.7808387009989813e-05 0.00028894858683286526 4.616625765671582e-06 4.164157993358296e-05 1.515943011134507e-06 7.346309331217157e-06 3.805805071843286e-07 6.353950733511438e-07 6.881824313975933e-08
"(501.0, 593.0]" 9.936567951841917 0.040896607873857516 9.140773997045272 0.023033780230532867 7.838171925619899 0.016528468018021606 6.28671648807966 0.012548589718887308 4.846938727926653 0.009688265217008964 3.609669447738914 0.0075707768659066576 2.657552899335427 0.00592946736909983 1.9671947406442996 0.0047457631871631895 1.4632825484470864 0.0038519534247783774 1.1127164677856285 0.0031742019146543407 0.7206872471290465 0.001518957416262667 0.40528898059972823 0.0010294765826531905 0.23170217055755532 0.0007129886336006627 0.1356349083737452 0.0005075332648531995 0.040405576407342186 0.0001251623474960691 0.00610326744498663 3.963176114449226e-05 0.001206398056314869 1.5344322425363776e-05 0.00021018975855865643 3.9508112317976e-06 3.138416875503967e-05 1.3089591164888797e-06 5.172133498367486e-06 3.2197836609711654e-07 4.211951365130182e-07 5.75396858280361e-08
"(375.0, 501.0]" 8.02880691817399 0.025918731232814077 7.4102125431594965 0.014659097278639467 6.342941801049885 0.010602581716059298 5.112376439357496 0.008047025773907028 3.9278863796317296 0.006201217294181419 2.918182138138735 0.0048109812026587515 2.1352048901452925 0.003783293117044575 1.570918646055826 0.0030012828247840406 1.161750529679612 0.0024203745778016796 0.8832650867933061 0.0019984264938910992 0.5670502385082512 0.0009533677230796719 0.31494471243496663 0.0006417856466754389 0.18020839602452443 0.0004441659997691245 0.10469916214692533 0.0003140486137546608 0.031127056692893642 7.797362929464182e-05 0.004647892816391978 2.4454913064025046e-05 0.0009263417162981415 9.423847889216787e-06 0.00015536179732554334 2.402859665513391e-06 2.4353501776752847e-05 8.141865842993243e-07 3.3197631297867957e-06 1.8141523952731267e-07 2.778715215274259e-07 3.145640901062815e-08
"(206.0, 375.0]" 5.385232822170871 0.015072646513385378 4.98790058106154 0.008568883110054732 4.275182797186465 0.006215112996869054 3.4234717808640256 0.004707484804632076 2.620045623345314 0.003619763978420648 1.941557047900609 0.00279982073722131 1.41086812125031 0.002185106524235694 1.027613839571591 0.001727634823882798 0.760207359281117 0.0013934953050634541 0.5690103676075557 0.0011382324322278031 0.362596707320844 0.0005456481914314562 0.19919404068681826 0.0003642793390885389 0.1129060507958758 0.0002497800727331298 0.0652313985706705 0.00017566446226040114 0.019187455583326744 4.344398196654954e-05 0.0028601006817872386 1.3554870057401496e-05 0.0005714784321254762 5.248533089174757e-06 9.989706423279592e-05 1.351050995756219e-06 1.5074287536924893e-05 4.514572191538049e-07 2.21406511442156e-06 1.0385340982113679e-07 1.828962059431945e-07 1.887357384707047e-08
"(104.0, 206.0]" 2.9739865178492884 0.011207538352088974 2.7417673228636312 0.006339015502686391 2.3495097600642385 0.004593941215714985 1.880348473467341 0.0034726857548567558 1.4296850355750401 0.0026591929419210107 1.050022492372401 0.002049166233466242 0.7598377792292607 0.0016021886759997606 0.5459315465882134 0.001258615755137219 0.39931912656884944 0.0010085558040281702 0.29805337425508144 0.0008227778278520302 0.18625608661712587 0.0003882557561716043 0.10088608455405886 0.00025792349934638896 0.05621766478760844 0.00017638728429989517 0.03201797493335985 0.00012308630026800377 0.0094688226070532 3.0467781938342148e-05 0.001407651765869455 9.543782939285183e-06 0.000278675819371847 3.6663070698663653e-06 4.6695208878442584e-05 9.211307564550017e-07 7.589897812750156e-06 3.198001417811278e-07 1.0040473956260782e-06 6.971912502909018e-08 7.827789219498994e-08 1.2065401058842103e-08
"(37.999, 104.0]" 1.4766436841966464 0.007800696102915989 1.3691454779658523 0.004410276757930223 1.1630653761951124 0.003171786601398717 0.9327304045920051 0.002408467886372961 0.7008230894026983 0.0018368412656388203 0.5097429746656632 0.0014086907499444295 0.3593292945679687 0.001080764069840003 0.25425116519434987 0.0008454954924165386 0.18129533018381905 0.0006685484365299302 0.1317295437615924 0.0005398705362274851 0.07872296949844966 0.0002506566803960321 0.04014089250520345 0.00016120313101696535 0.021462798346421685 0.00010771406639898513 0.011871308622443935 7.398408914630168e-05 0.0032914176038546994 1.762932093766436e-05 0.0004626538910629154 5.350574164934404e-06 9.100730786072947e-05 2.0858175513444254e-06 1.638732911368862e-05 5.429870829905838e-07 2.242608494916103e-06 1.7311126714170116e-07 3.6446659135254094e-07 4.125076126532604e-08 2.7768883150669782e-08 6.942080885944411e-09


==> anc/nuclear_modification/pT_angantyr/pT_spectra_angantyr_O_s5360_woods_saxon_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(593.0, 1222.0]" 290.6595472735951 0.24086978666631015 212.65873863731747 0.13164824051690857 136.14771455701094 0.08272183091686924 85.37664170666709 0.05431904765083427 53.74768968355903 0.03710839888519636 34.157100017066796 0.025922888748343073 21.978051653877905 0.018715255578510677 14.37096825447545 0.013808532726561419 9.63297554653669 0.010581659396311453 6.6253815138683665 0.008179017113194364 3.721694813145023 0.003830214429986388 1.7743094152141718 0.002334492204751833 0.9175827748769559 0.0014974119576532388 0.49880444859087775 0.0010086923951707117 0.14225588291053198 0.00025134809501584836 0.022172639390604206 7.777865517150959e-05 0.004945315552244387 3.171227257248835e-05 0.0009460747071379046 8.520107610423139e-06 0.0001562074613597648 2.9667384713340078e-06 2.3500693625883457e-05 6.935802943996959e-07 2.2560094739209146e-06 1.3713445691333337e-07
"(501.0, 593.0]" 231.95236228082652 0.19890830571672347 169.86586687997544 0.10033253705730456 108.9273112675342 0.06275957487605105 68.11264844135273 0.041584101887514865 42.82326480856604 0.028835483032171864 27.12825996629383 0.020630713070668598 17.414576948624397 0.015246600604702149 11.319447531838476 0.01143768575484447 7.53408239939972 0.008791043519788972 5.157559996351493 0.006872821320889103 2.8658388937681325 0.0031120236544741452 1.3532987742810236 0.0019336634617631641 0.6954495215696012 0.0012657387971746284 0.37303469658027405 0.0008562134287148141 0.10673049778626849 0.00021044180954121164 0.016374953239129606 6.636430544895339e-05 0.003641731678198363 2.692574703251524e-05 0.0006952959028620611 7.310005711905297e-06 0.0001176004484384245 2.5591373028820537e-06 1.896448949401412e-05 6.369782891554506e-07 1.6133915398634256e-06 1.1320747308583228e-07
"(375.0, 501.0]" 186.320592837277 0.1286728653453486 136.4545786175874 0.0664348545186985 87.47113735960536 0.04153902350065189 54.73074835285196 0.027497406036902955 34.31877068813493 0.0188247950586874 21.69317639506688 0.013422114341970196 13.845427271899812 0.009778223042315999 8.987780440978153 0.007323074272661379 5.949710395982336 0.0055880844135876165 4.0549737699666215 0.004367437729939303 2.2466102703111566 0.0019840975950970573 1.0539058059155797 0.0012159342664446284 0.5387291638085295 0.0007909636432334188 0.28991966590542173 0.0005339018589100502 0.08202642059557602 0.0001315728041016962 0.012562806610311604 4.099633948930549e-05 0.002779848076092794 1.6588809309873767e-05 0.0005288335908523185 4.503844798852809e-06 8.771889605121855e-05 1.5669840658418092e-06 1.3316458300891258e-05 3.69531826369847e-07 1.2539843022776142e-06 7.02950486421832e-08
"(206.0, 375.0]" 122.70666943710405 0.07853205521803065 90.04183002532189 0.04281577333281896 57.72014839471364 0.026858435923486773 36.07182372117237 0.017577351859866863 22.55767887992688 0.011863996732649484 14.211616918262578 0.00825248169876912 9.020655599176413 0.005915607647991177 5.825363734344225 0.004347620069377159 3.839176734476201 0.0032798625397543525 2.5983235851992537 0.002538952837981719 1.4273552321221974 0.0011679535978613648 0.6634867207243019 0.0007016177093980865 0.33638527426448755 0.0004503617133070466 0.18046770230763898 0.00030058204425104286 0.0508985882338612 7.421015938333084e-05 0.0077930990180690085 2.287766502308135e-05 0.001722137653424774 9.247140760527101e-06 0.00032621646963411046 2.491662586667096e-06 5.276000637923713e-05 8.570371002490695e-07 8.115131293069338e-06 2.0483731166071713e-07 7.280334411331044e-07 3.764996431648752e-08
"(104.0, 206.0]" 65.9941280914492 0.05598949187874405 48.44068845755256 0.029872319684593914 31.018514586635526 0.018754872054200247 19.32027733589204 0.012270504587835202 12.069521426497634 0.008299881479142986 7.558371658525066 0.005807488410156563 4.773882328528291 0.0041730420381115635 3.0531454277209344 0.0030813498691230046 1.9968591300431213 0.0023257311138383113 1.342183226754363 0.0017966403314956518 0.7278656237583158 0.0008174641873667287 0.33428864201688774 0.0004933617961385886 0.1677632998828897 0.0003155800397932273 0.08960614350882136 0.00021157189729592137 0.025014905930448833 5.1891934055896284e-05 0.0038318398092560984 1.6056619761569525e-05 0.0008466210661925964 6.493553206882124e-06 0.00016130138160430112 1.7560240416023328e-06 2.6005995043687084e-05 6.010509917263647e-07 4.034869534050844e-06 1.4515119063345407e-07 3.095534827710965e-07 2.4517370041037637e-08
"(37.999, 104.0]" 30.897462114618232 0.037481234064176375 22.770295702254835 0.01988556985071921 14.604002829398825 0.012454702230811524 9.060347367084528 0.00814955104619842 5.595368053391273 0.005532416313987983 3.4688362958591994 0.003868852702650504 2.154449213107877 0.002770205707328636 1.3494365825718726 0.0020249623570391053 0.8640222960056759 0.001513019347115883 0.5668913361897422 0.0011573578476225127 0.2964897816127419 0.0005195781320812944 0.12996412130394677 0.00030494406139107064 0.06321304074675806 0.00019137720248067972 0.03266790839254736 0.00012583187236947234 0.008862989228533683 3.0290766365425065e-05 0.0013203791538208035 9.249805961718612e-06 0.0002880784434338411 3.7199573717737934e-06 5.5376142723626686e-05 1.011334910050279e-06 9.020548135975387e-06 3.428093432410648e-07 1.3849730471396557e-06 8.24803481847333e-08 1.2148886378418029e-07 1.4928565128712617e-08


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_Ne_s5360_alpha_clustering_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(1153.0, 2182.0]" 7.5898934242185305 0.034150097934864995 7.491676961656984 0.01969527694666868 7.329411152059188 0.015177943647996175 7.026809938560356 0.012597701776229783 6.676293728080409 0.010919955286208058 6.28892547069074 0.009601751624014082 5.848702267803605 0.008517168044696545 5.371443070683295 0.007655080565885435 4.882630423279838 0.006801646235937495 4.396430810533458 0.006127195968332529 3.5635551722997167 0.0033570679501729274 2.5118062262442646 0.0025918559295776892 1.67641761465672 0.0019962148395289963 1.0763498367271214 0.0015182893228916855 0.3398070780386476 0.00046419417814303523 0.04095931824969506 0.0001147068663472069 0.004531697404717961 2.955429926538956e-05 0.00025889961309941183 4.1504391248139836e-06 3.339614173886762e-06 3.9902620605525285e-07 5.204593517745604e-08 3.004830232177739e-08 0.0 0.0
"(1002.0, 1153.0]" 6.604415676293998 0.03171259446581556 6.449342486518091 0.01816914375675396 6.305921316882158 0.013932293914665427 6.0352832466124084 0.011583250681975597 5.713137457500302 0.009942569656076984 5.317853036720206 0.00869471665720306 4.922164036827933 0.007657911066118306 4.484305281347292 0.006829821616393039 4.05313285526745 0.006034535142378493 3.619784047016897 0.0054156338068458085 2.8647109577801353 0.002786831300847607 1.9635877491318883 0.0021144892023026727 1.275227013053352 0.0016001607434482233 0.7936634707320278 0.0011949852996677166 0.23565825709821814 0.0003234314078203081 0.024795136993883686 8.070014250818713e-05 0.0023741413209838356 2.046707933383305e-05 0.00011671017998897172 2.7256496535363733e-06 1.1398715354321709e-06 2.3264863849848645e-07 0.0 0.0 0.0 0.0
"(780.0, 1002.0]" 5.86300043400192 0.02115146037071259 5.724864850714108 0.012159351114311448 5.552470217643308 0.009280880665753036 5.321564643827417 0.007745213544957392 5.004717331208125 0.006627772161806124 4.642052430347028 0.005770424968655219 4.264359622910923 0.005081957098389092 3.859311733041004 0.004494064523125749 3.450310288610571 0.003976392114939347 3.043397513347604 0.0035248221646711794 2.3782896007957097 0.0018339386039662464 1.5940115239457935 0.0013798658395225562 1.0110181004921734 0.0010408305061893007 0.6129913601924892 0.0007630432661300949 0.17462358354939905 0.0002071697375338627 0.01703238354015503 4.793298790614457e-05 0.0014990985187068304 1.1573461277394381e-05 7.141543489340837e-05 1.516556388865857e-06 6.918867300363618e-07 1.284712034336452e-07 1.7351391348874276e-08 1.2269227630290894e-08 0.0 0.0
"(476.0, 780.0]" 4.450462677447216 0.013028092669607659 4.361524998938845 0.007481080293062053 4.223848005698929 0.005767940792566707 4.013484589629497 0.004782267993990425 3.75161123152176 0.004086433986374296 3.4757499581872713 0.003564349729811229 3.1566314662960266 0.0031228246877935515 2.8364758623426525 0.002750282560179648 2.511250690608124 0.0024238582465268698 2.2019348410697717 0.002145208144466484 1.688777758502817 0.001123298731585765 1.0997270232786567 0.0008297855159969782 0.6761440194942588 0.0006058371255875603 0.3982198528784687 0.00043658656884772656 0.10656921602974014 0.00011232029391177596 0.009140179651298964 2.4128526865880666e-05 0.0007163826940849104 5.586847759149788e-06 2.7472928559566956e-05 6.640532476706034e-07 3.556621936652799e-07 6.493241365364984e-08 4.311056892912484e-09 4.311051754838988e-09 1.6423073877761841e-09 1.6423054304148538e-09
"(272.0, 476.0]" 2.9557073686952577 0.010657823289347149 2.9032020412855832 0.00612894014799692 2.794363324031272 0.004682351938436336 2.646138607113457 0.0038591440076402 2.458653539953373 0.0032905153257220755 2.2489675784321737 0.0028487590875342214 2.027700514979732 0.002485737357449527 1.8005137572505918 0.002181509734446313 1.5744676517900666 0.0019162736802092936 1.3615660833385141 0.0016846157029181796 1.0217396631797555 0.0008744142766836668 0.6392835092257908 0.000632216141000325 0.37711440308161137 0.0004509455142713708 0.21196269507477467 0.0003155952064671454 0.05158302669846428 7.34315497113187e-05 0.0035804991158146933 1.4587887652945087e-05 0.0002299893798250582 3.141675966346266e-06 7.131453637986301e-06 3.367482991344792e-07 8.357172232015196e-08 3.158687660327214e-08 4.341388172475427e-09 4.341382961847737e-09 1.6538621609430198e-09 1.6538601759419945e-09
"(112.999, 272.0]" 1.757810327447899 0.008156163640215923 1.7186053273358806 0.004673937803206685 1.6489343819972564 0.0035712137409098037 1.5501203165423656 0.002935641096284278 1.4274628166120262 0.002488353634285767 1.2880672606581822 0.0021436037444067524 1.1453798688978591 0.0018591892806451376 0.998702412221517 0.001616353224573742 0.8607631681164322 0.0014137550650102002 0.7279566785401079 0.0012278006212302615 0.5205961151865389 0.000625526413707897 0.3042173540584781 0.00043284924184817903 0.16650575725371425 0.00029388235271200894 0.08647890996797666 0.00019493867288604235 0.01835926007170613 4.019929467055971e-05 0.000982739388205972 7.386145069382209e-06 5.0688530783263804e-05 1.472512747881947e-06 1.855225382265859e-06 1.707634482160142e-07 1.1791686751689782e-08 1.1791672773466429e-08 4.287886091523558e-09 4.287881008533248e-09 0.0 0.0


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_Ne_s5360_alpha_clustering_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(1153.0, 2182.0]" 779.3917514999812 0.44910672120655154 563.5484544599917 0.2698948002739568 371.61486110939546 0.17678959199916117 246.27410856933156 0.11899531471614341 166.93478952954467 0.084160252795746 115.46122856038896 0.06139392540211616 81.18161374443993 0.046405666129548766 57.76181408346893 0.03590855459785569 41.54639884771725 0.02838447631952696 30.088202173277917 0.02251513256090022 17.52382264024288 0.012904645241763546 8.194080945566732 0.00748918294547144 3.9105105741862154 0.004383717912723525 1.9025862099373059 0.0026220353113969933 0.41184076191948593 0.0006348420984372268 0.02968587128491421 9.701986553332359e-05 0.00241147708423996 2.121639667143609e-05 0.00011819053590631626 2.776332127310528e-06 1.288136895642037e-06 2.4786995633866464e-07 5.204593517745604e-08 3.0048302321777397e-08 6.609007641581719e-09 6.608975943323268e-09
"(1002.0, 1153.0]" 628.7107357232674 0.3266016347627319 455.08347700795383 0.1750324001469268 299.4653779771545 0.11145635769313803 197.60263628731235 0.07431584407538856 133.01258891475126 0.05178581286781391 91.18506663205915 0.03813597791408641 63.60485505909536 0.029451165841233674 44.87400665827954 0.023219680297132367 31.951153428635884 0.018683275707839224 22.924992332331403 0.015192312831296332 13.131249838318055 0.007820674219327525 5.971649084214919 0.0047835335524913395 2.7843972851021666 0.0029313110627715855 1.3204936538203818 0.0017974081457147613 0.27077085987567073 0.00039943149298034383 0.017252009968362833 6.688827287585413e-05 0.0012665239282579678 1.479982999563921e-05 5.2180785844228264e-05 1.8260756426396244e-06 4.2745182578706406e-07 1.4247781895691826e-07 0.0 0.0 0.0 0.0
"(780.0, 1002.0]" 524.7911031481241 0.21946622895021498 381.44830716502554 0.12148216175170261 250.92383673438724 0.07779889911382125 164.71709617911785 0.051863648295786074 110.22335627933391 0.036236264750760375 75.10428979676435 0.02660593462134562 51.98116740016124 0.020319034021175308 36.3499562936462 0.015914625446386537 25.717065427266746 0.012712474651914786 18.296103010500392 0.010235105911674706 10.346782047907714 0.005424967049134146 4.623535580744037 0.003222089345752157 2.111564596699415 0.001908347324846125 0.9833893551173434 0.0011482732554902151 0.19523321916576492 0.00025048735346033183 0.011700915713653753 3.921242713391083e-05 0.0007957810776363047 8.385147013926823e-06 3.286064331620973e-05 1.0277826441127503e-06 2.385816310470213e-07 7.544432661332686e-08 8.675695674437138e-09 8.675674865893552e-09 0.0 0.0
"(476.0, 780.0]" 371.4889146909306 0.14473506921001603 271.16139628072136 0.08526237412638425 178.32562472163232 0.054965662173333416 116.65457642885207 0.036394377627563895 77.66133857958775 0.025053074452101004 52.623702300113436 0.0179527198727874 36.14151226671587 0.013322638984882038 25.098802167798976 0.010144214119071546 17.570747832212188 0.007884605892475105 12.389881124074265 0.0062178608809888005 6.902834498906225 0.0032436951388524196 3.008076435815227 0.0018357631112939448 1.3382360628249315 0.0010584254346724374 0.6058026454635106 0.0006184541739817195 0.11426677020777454 0.00012816582334706622 0.00611825686934356 1.94631774395132e-05 0.000363439340300094 3.9499443195959356e-06 1.2203165044870936e-05 4.4050222804560297e-07 7.113243873305597e-08 2.9039488845314443e-08 1.7244227571649935e-08 1.0559856077954982e-08 4.9269221633285515e-09 2.8445496665141253e-09
"(272.0, 476.0]" 224.06776456201763 0.10857784548131538 164.66479331577398 0.06232430382549333 108.31069423916276 0.04008590575559844 70.6453695263309 0.026758784434893497 46.73048000945107 0.01854219591770101 31.422700162865684 0.013411027558105533 21.371864508355007 0.009964516443082846 14.684707289182215 0.00757334926318533 10.165514857119842 0.005863669879366447 7.074833649497342 0.004565040369720173 3.849140974357637 0.0022893917233194816 1.616704614847859 0.0012598092817328941 0.6915014803749641 0.0007090836796788385 0.3002284929963129 0.0004083609070431465 0.05241939339333641 7.798757591538836e-05 0.0022957459119509367 1.154473800671211e-05 0.0001181783745723444 2.253163209992328e-06 3.5020531257968437e-06 2.360460212600776e-07 7.163290484584453e-08 2.92438003478899e-08 1.3024164517426281e-08 7.519477814857852e-09 1.6538621609430198e-09 1.6538601759419947e-09
"(112.999, 272.0]" 116.12230486018223 0.07899481844509736 86.68207915848338 0.045821703141143436 57.27615059964797 0.029591334870591946 37.146449215169824 0.019742884067226428 24.28596936679225 0.013608801198147296 16.105783833313588 0.009696283208685496 10.765129351851348 0.007079397377555439 7.242027615494925 0.005259893137229236 4.907445880522356 0.003964892256420503 3.332087394911393 0.003019306931044943 1.745477208366569 0.0014184438955741519 0.687048057050997 0.0007399920409845508 0.2753349132913258 0.00040429402634879633 0.111763305035408 0.00022916615841487534 0.017431395824589167 3.971349215884626e-05 0.0006110654217927103 5.815065383692393e-06 2.695841628919655e-05 1.06562967766151e-06 7.54667952108146e-07 1.0892073813771501e-07 1.1791686751689782e-08 1.1791672773466432e-08 0.0 0.0 3.2669608316369956e-09 2.3100846810161485e-09


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_Ne_s5360_alpha_const_eta_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(1243.0, 2042.0]" 7.62083423821551 0.08566587492350788 7.569374916693606 0.0498874770841618 7.384703917571603 0.03821114140003861 7.13023687912394 0.03261488873992531 6.848081365969398 0.028056889540848052 6.389429444815714 0.02463067923814212 6.0101350684892765 0.022041356221432336 5.536505166106304 0.019561647909608283 5.125599723264956 0.017748415272076976 4.660569058034421 0.016005596443624193 3.7872161931402486 0.008723712630464914 2.717264015759007 0.006689438808230493 1.8264728101466117 0.0051319006656502094 1.1749969034356853 0.003924130461576263 0.3637047752108678 0.0011390411089374976 0.04027558811405707 0.0002743489847972342 0.0037909445666241 6.666579955561864e-05 0.00018245404093064911 8.606570206785514e-06 9.102474325808436e-07 5.254835076558124e-07 0.0 0.0 0.0 0.0
"(1063.0, 1243.0]" 6.556297301526173 0.07936763368213856 6.570875490011628 0.04646633630654309 6.308662473119875 0.035457825251978804 6.082436755803653 0.029325589409520614 5.820260762882658 0.025470780727018968 5.460282585392267 0.022222698210081375 5.085021663609286 0.01984620280577 4.665473858987995 0.01769408961698034 4.24574018063116 0.015866315216312626 3.8376953309119064 0.014059075645684621 3.0811940847271213 0.0073107018399443564 2.130133094538274 0.005587215328448049 1.3910970964456917 0.004258455832299724 0.8672480100464869 0.0032135497937191815 0.2532309090262461 0.0008819021892078791 0.025232761669970915 0.0002080495670025118 0.0021424537744553027 4.959903305940314e-05 0.00010488196715925972 6.515836666176244e-06 9.111367803410594e-07 5.259968787998167e-07 1.1044082185952236e-07 1.1043744977513279e-07 0.0 0.0
"(828.0, 1063.0]" 5.726325519162326 0.05281240346537491 5.713341758100823 0.0306545922563614 5.541306924035916 0.023441215270959426 5.33653446386594 0.019587122501888304 5.047112518632487 0.016747983841273018 4.7258086951821 0.0147418372391748 4.378236589409304 0.013096730768751893 3.9882868040669734 0.011563906592321017 3.6201494435577155 0.01039435889292282 3.216248453895459 0.009214503659634367 2.561271921239731 0.004846093225129793 1.7341607017346656 0.0035890798213009762 1.1087392870893318 0.0027132814517316765 0.6764331772865722 0.0019905162998004773 0.18945709384528253 0.000526522262338598 0.017491908384356793 0.00012159506932450166 0.00143145965703063 2.8523126773772687e-05 5.45723707116269e-05 3.313617027278662e-06 1.5215344993948023e-07 1.5215112256225247e-07 0.0 0.0 0.0 0.0
"(507.0, 828.0]" 4.515130174639932 0.03309297940317885 4.446976351097075 0.019135913296114943 4.320855396498193 0.014638774437567946 4.089333358413107 0.012183354709688704 3.8637477828430216 0.010453876687674227 3.595880398733996 0.009161688658226376 3.2929509595713697 0.008075524457013773 2.972767916014543 0.007108622064450605 2.6436749735540745 0.00629069954614389 2.3258210330932676 0.005582433160232099 1.8071515858704248 0.002949425897016455 1.1887790755309167 0.002193387327340798 0.7361493550477205 0.0016230098374048077 0.43445629020921545 0.00117570185948032 0.11584161171847739 0.0003054498993101456 0.009709927559557791 6.37816261413229e-05 0.0007443292235087795 1.442647336727652e-05 2.829636801897967e-05 1.693461273471427e-06 3.7896921453990623e-07 1.694737280152307e-07 5.512279484216818e-08 3.897710803513372e-08 0.0 0.0
"(291.0, 507.0]" 3.017276066208864 0.027225416275314353 2.9856514866112858 0.015714186046567175 2.8588296431099987 0.0119303104620197 2.7184081904796127 0.009883692318995356 2.5362481470443337 0.008419518529763808 2.3394394888171 0.007338418394379224 2.1202591445798906 0.006415352858368061 1.8963262617107577 0.005622779159505031 1.673400332450595 0.004981296586208742 1.4588385790160936 0.004388679563003229 1.1008696792770705 0.0022813096606625447 0.698330716716932 0.0016673437724995831 0.41623347131111854 0.0011892102018197742 0.2349672293963431 0.0008383313227995556 0.05782590775992214 0.00019791473678547626 0.0041304913096610755 3.9475573816496804e-05 0.000276344365622489 8.690221553273847e-06 8.391432565853631e-06 9.204964352624399e-07 7.582619788421957e-08 7.582561986794554e-08 0.0 0.0 0.0 0.0
"(122.999, 291.0]" 1.7967546741082847 0.0208600207032924 1.749369863004245 0.01193436099250539 1.6736025170858462 0.009098663554535617 1.591017560590235 0.007536426946994244 1.475725265092197 0.00641335494844713 1.3280054852275038 0.0055055826494773185 1.1944394221311887 0.004806953835566583 1.0458665909361387 0.0042147094659130205 0.9067251414113068 0.003681315773079297 0.7753346078983788 0.0032075405850802933 0.555934506258181 0.001638207238523977 0.3306070798335738 0.0011445424018314292 0.18393043004057902 0.0007803404627327802 0.09691515487956595 0.000521735167787166 0.02108817501522033 0.00010945210198406472 0.0011770221300478692 2.0372676668622465e-05 6.366326661937322e-05 4.145366488867585e-06 2.417592403267337e-06 4.933990203920879e-07 7.554976260210429e-08 7.554918879263848e-08 0.0 0.0 0.0 0.0


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_Ne_s5360_alpha_const_eta_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(1247.0, 2042.0]" 816.1766967312468 1.1606112673083069 589.4801716525188 0.6977857420096374 390.2722620395285 0.4572347981319777 260.1807314898552 0.30433207951922386 177.27357561328 0.21276262168715865 123.25916040423914 0.15609336039348506 87.12899031370623 0.11663756229656619 62.29064219250723 0.089589544457413 44.87364326269972 0.07064953343499922 32.482912938237995 0.05630552172192961 18.96868303435288 0.030966770856711137 8.872078589729108 0.01813513916063774 4.19413102409416 0.010692358056941798 2.0281042341295255 0.006497792931388968 0.4250429337377332 0.0014886148467713944 0.028061850920015643 0.0002319840078694825 0.0020582952155455666 4.866462570306465e-05 8.824816443462271e-05 6.034808041817704e-06 0.0 0.0 0.0 0.0 0.0 0.0
"(1064.0, 1247.0]" 659.6660874411464 0.8581725498844331 476.59198995753206 0.46383216775161906 314.9421482354201 0.29190798677629487 208.97336149851432 0.19619727001165932 141.62706574362733 0.13727138322601223 97.70908370025258 0.100820875328144 68.29975259745399 0.07731019677259417 48.47865425002913 0.062088963080537476 34.56183497590918 0.05024367147544021 24.827799037939513 0.04092981338104855 14.220900250572079 0.02134940673543574 6.488481399108506 0.013175759352510816 3.0066747335938477 0.008005758146682983 1.402967427707848 0.004834808838757616 0.28258469137672476 0.0010718520657393023 0.0169433514700473 0.0001688910302447443 0.0011936264179883101 3.688813988612263e-05 3.661514862165427e-05 3.870468270223229e-06 0.0 0.0 0.0 0.0 0.0 0.0
"(827.0, 1064.0]" 545.5151698641205 0.5724138832700623 396.16007942329594 0.3142335150693202 261.59945292454705 0.20247215960648143 172.88510037889 0.13506874010757225 116.53905898783744 0.09567396214741973 79.96664273872965 0.0703883316319669 55.68527530904773 0.053163608733809764 39.25270494927603 0.04139854718871089 27.864971005289146 0.032926354791514977 19.883790611745667 0.026522965411814096 11.268330888569098 0.013649156184444747 5.061359801496854 0.008203004018444659 2.300371077337828 0.004884688173271449 1.0621780889424788 0.0029471383499953315 0.2070376336855713 0.0006322866063001003 0.011645932345250347 9.876770361223153e-05 0.0007506555821026679 2.0665757409025502e-05 2.208215192952313e-05 2.1510964768572015e-06 3.095628775166794e-07 2.1888719766474732e-07 0.0 0.0 0.0 0.0
"(507.0, 827.0]" 389.6884292231242 0.37872775839977535 283.9230434635097 0.2198600028337923 187.1855372833194 0.14309294936261852 122.99227162898111 0.09487886201861417 82.2480246295806 0.0665589580852835 56.007667024558785 0.047910104339698396 38.60527467053457 0.035984596783134606 26.924682614082077 0.02750454555830269 18.87430972715342 0.021401714399870136 13.350287599432143 0.016937327688539637 7.469417683580376 0.009028203643612617 3.2627635182095536 0.005132502404781183 1.4513503121465985 0.002916859151239336 0.6540927364030485 0.0017010482825803334 0.12306114523064254 0.0003546208445083456 0.0064358633010442555 5.1341069152653745e-05 0.00037591346925532716 1.031838242743155e-05 1.4643300832367355e-05 1.2274810238125803e-06 0.0 0.0 0.0 0.0 0.0 0.0
"(292.0, 507.0]" 236.92824409207702 0.28086468571461337 173.88004321426797 0.1621323874163905 114.87728335782552 0.10477483282870073 75.28877544485624 0.07000811008658155 49.98642670598548 0.04857056632440386 33.75480963422672 0.03503033967487663 23.13545406525142 0.026181163592753257 15.92361964131931 0.01991101649156602 11.073329694056653 0.015392216683141056 7.7400829099855475 0.012074190253953699 4.2446735045925275 0.0060725912041043745 1.7918717475877426 0.003371886731779868 0.7745469041573099 0.0019166675231011793 0.3371735383489683 0.00111296032658879 0.05937883722079028 0.00021343118396138444 0.0026722292209017022 3.181776233828463e-05 0.00013101822810877842 6.108240674140605e-06 5.264125236513419e-06 7.368323456701613e-07 7.741360641931499e-08 7.74130039483229e-08 0.0 0.0 0.0 0.0
"(122.999, 292.0]" 122.26952641587933 0.20949781634983405 91.08325412210495 0.12169006259953068 60.24924595245872 0.0785783139486992 39.23492427403454 0.05263620481249063 25.794268741423057 0.03634410151395714 17.162252184122945 0.026039854621087752 11.541512699868278 0.018930894794840624 7.79951429144705 0.014041183706236547 5.309428555567969 0.010650927235049392 3.633937043156216 0.008116022415439229 1.9136002332399022 0.0038294537213181316 0.7603855830565108 0.0020110602152490073 0.3084078627273236 0.0011016383525708933 0.12598932182704337 0.0006209135417410633 0.02008802932930794 0.00011034142925416359 0.0007477370975884947 1.65619332547867e-05 3.889939158439126e-05 3.2607721245477583e-06 5.136363325403775e-07 2.2969625502979382e-07 1.5409089976211327e-07 1.0895703225847046e-07 0.0 0.0 0.0 0.0


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_alpha_clustering_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(964.0, 1868.0]" 6.311269260514132 0.015355041673466347 6.224048166674009 0.008850373475776307 6.0665121938572 0.006801086218093206 5.828898643165762 0.005654398366949616 5.539783231315423 0.004876653836558613 5.209038550514702 0.004296506527117569 4.850600102399204 0.003825640385920906 4.474499137453654 0.0034228525648235916 4.075738343729184 0.0030669931347027703 3.6803714472873303 0.002756810833565352 2.987855178796722 0.0015065257707886524 2.120418944284236 0.0011653703153541642 1.427787831777971 0.0008978235748244614 0.9190161872166513 0.0006790856731866332 0.29147482165763494 0.0002044525546234241 0.03467150047774886 5.08890460234041e-05 0.003725532414546864 1.3076860161474796e-05 0.00020480407853981495 1.8081872238195732e-06 2.3475688808944515e-06 1.6513538376014967e-07 4.226046590269039e-08 1.3363776587024965e-08 0.0 0.0
"(807.0, 964.0]" 5.428206692261886 0.01419422027403532 5.347398245299104 0.008150991519920327 5.187501837121051 0.00625088466396599 4.972103166124779 0.005181252937124319 4.701664018406857 0.004445651773449613 4.391816280846567 0.0038918517932013726 4.055041152766447 0.0034296917524120722 3.703600183629806 0.00304746183623878 3.3430163544001203 0.002714352127177908 2.9826755427873644 0.002426179486942396 2.372765400926927 0.0012587512735478682 1.632823492982226 0.0009634285509602008 1.059721102578587 0.0007295635150930157 0.6591082020218857 0.0005457021764022115 0.19517301558053954 0.00014933858121389732 0.020273339568132254 3.629441116798261e-05 0.0019218682746608656 9.14332198670292e-06 8.789370885042498e-05 1.170883974212231e-06 9.501605017228222e-07 1.0491765099318987e-07 0.0 0.0 1.6051703122759112e-09 1.6051684424363542e-09
"(619.0, 807.0]" 4.705192298479178 0.009357001745987852 4.638869861716719 0.0053768508095666774 4.497602762505197 0.004118051891964647 4.289107156751721 0.003411430932867294 4.031434185658504 0.0029204134767375376 3.7431448723180876 0.002544452703650955 3.4377581994113533 0.002247643808977489 3.112822409283369 0.001987628929377431 2.783149219575584 0.001754951423210688 2.4569655826960983 0.001557240605357429 1.9181029457772558 0.0008080210559440785 1.2814796237818613 0.0006063429158090756 0.8092017261678067 0.00045348730789601167 0.48691055288878615 0.00033248910326331006 0.13630949242991502 8.775771644633452e-05 0.012601386547860681 1.9919433057482175e-05 0.0010545277742147082 4.744028587445339e-06 4.4312778544828695e-05 5.877191927897561e-07 3.475209192257392e-07 4.486319030392405e-08 6.318562167740713e-09 3.648017195951479e-09 0.0 0.0
"(377.0, 619.0]" 3.6011400501539996 0.005799562833627256 3.5511372586686565 0.003341623543295048 3.427379884859658 0.002553752695599161 3.257802867615682 0.0021127540646356116 3.0503004477834 0.0018093275748919482 2.813792602888285 0.001573581746237836 2.5561043085653523 0.0013798430579396814 2.294719652177213 0.001215112902826799 2.0327004889965736 0.001072910516620676 1.775713721695757 0.000947784787354952 1.360059564527555 0.0004953054571426125 0.8811771555215907 0.00036577410985614433 0.5379440402205928 0.0002664464199474406 0.3132091055773238 0.000190268305943102 0.08178983938364676 4.687601158981369e-05 0.006553093882362061 9.86191602548823e-06 0.00047044070878465854 2.226902551236447e-06 1.687524480213755e-05 2.560056724729955e-07 1.191262115853374e-07 1.8604165797690938e-08 0.0 0.0 8.049918215037052e-10 5.692148432556819e-10
"(209.0, 377.0]" 2.413432803922239 0.0047314842308417895 2.3757306157132265 0.002720600440141052 2.282553670457057 0.0020712803017436617 2.1596300357156264 0.0017077100968420033 2.0001551852700716 0.0014525508594092464 1.8257082077255293 0.0012560291993791639 1.6423905282458755 0.0010959890298252507 1.452727953623334 0.0009594156840301557 1.2685061496262315 0.0008419642263922462 1.0908312626675818 0.0007380062103015708 0.8078955388315272 0.0003786502084172576 0.4970236842380379 0.0002710948184246628 0.28606339266234043 0.0001902583709563995 0.15713725083530866 0.00013096504618948695 0.03652874532783291 2.8972344968399905e-05 0.002314187713164005 5.686349597139745e-06 0.00013823930360577232 1.2031036289398142e-06 4.658108124990285e-06 1.3419587056142746e-07 6.929417045440094e-08 1.414451477887299e-08 7.349381714860707e-09 2.7777995428195585e-09 0.0 0.0
"(81.999, 209.0]" 1.3867403107692484 0.0035767309265751046 1.3553763169491562 0.0020512553053343 1.2972226415106995 0.0015581103709974085 1.2160625363386892 0.0012798761222125418 1.1175155608680756 0.0010845005775086407 1.0053274830763186 0.000933147425592874 0.8888794347839328 0.0008070881568896132 0.7704468862979591 0.0007007249238063594 0.6560381327962405 0.0006075736320947994 0.549252812970436 0.0005264822546431812 0.38628965729515896 0.0002646790341775387 0.21858636457505776 0.00017982386168061606 0.11612214213398298 0.00011993266257645402 0.05871963301360315 7.869989829950852e-05 0.011890136401879213 1.5673976031197555e-05 0.0005918877974850171 2.818706679952646e-06 2.9709703510959567e-05 5.529380676525931e-07 9.322647150262364e-07 6.029085119582114e-08 2.3018881852499666e-08 8.138384893430699e-09 3.138938434431773e-09 1.8122653774184933e-09 3.98595356753241e-10 3.9859524145401693e-10


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_alpha_clustering_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(964.0, 1868.0]" 642.3410720007447 0.1949191672234972 463.4841408056634 0.11573420506418276 305.83375414466815 0.07569173920240554 203.46362357111894 0.05147810712088352 138.4525363149197 0.03652041617860338 96.15425762558239 0.026878176961597482 67.89518209979008 0.020361217772533868 48.527597656448314 0.015795388610174377 35.00058779698902 0.012454881663131192 25.428652769222946 0.009904853870891283 14.88406264411606 0.005592249041672303 6.986982195194303 0.003256083642791153 3.3480143563437603 0.0019158035163885738 1.6335853371022404 0.0011505946876408846 0.35243195327308274 0.00027396218428684196 0.025236491647292116 4.321098789160821e-05 0.0020591252360436926 9.540804274247355e-06 9.526635960223818e-05 1.2244075266629814e-06 1.069189787338067e-06 1.1145875874732142e-07 1.2678139770807118e-08 7.3197017538062364e-09 1.6099225105786815e-09 1.6099206296511991e-09
"(807.0, 964.0]" 511.4367844255568 0.1447718859589747 370.14810939644985 0.07659373822062056 243.88156150821345 0.049025693374781486 161.23770550579587 0.03313447825239156 108.83276610624083 0.023591328917137784 74.88461408043634 0.017671973996171254 52.33729908660783 0.013650999394282852 37.01562050729199 0.010866793670603956 26.42008493503579 0.008737922819038292 18.987798650667788 0.007090677424725403 10.899834225975294 0.0037377079874615724 4.970019494542415 0.002256291657119542 2.3137366149872305 0.001362813253718425 1.0966581821889319 0.000828354011064164 0.22395837363148413 0.0001840980136724218 0.014132667438642643 2.99786240526578e-05 0.0010271415270873359 6.598452090805404e-06 4.0818277163442216e-05 7.982816833311401e-07 3.244450493687686e-07 6.131235114362028e-08 2.1067860348621336e-08 9.42177869908541e-09 1.6051703122759112e-09 1.6051684424363536e-09
"(619.0, 807.0]" 416.1372658936736 0.09494075396070512 302.46002853674963 0.05157566512014008 199.03413438989256 0.03312783792110414 130.89711822887278 0.02218790541034805 87.74839163631617 0.015595312044318813 59.91078841356297 0.011475829528027193 41.512824478582495 0.008786834259225926 29.080834715694913 0.006886884392923611 20.54532662819326 0.005490498336296668 14.613459020130271 0.004416197077785483 8.252789799600723 0.002295349881617519 3.671053751174977 0.0013612750080124131 1.6660852329273614 0.0008072649403662479 0.7688809086598777 0.0004838648461575162 0.14987237205541595 0.00010335746177380543 0.008538741232636262 1.620379598282015e-05 0.0005559305015999306 3.4264049225568477e-06 1.8959196815537547e-05 3.8396445391907465e-07 1.7955247493329859e-07 3.22479943791717e-08 8.424749556987616e-09 4.21236496740846e-09 7.221213905989385e-09 2.407058687725505e-09
"(377.0, 619.0]" 294.8074956576375 0.06143988310416968 215.40715684656976 0.035151746006940404 141.80445792456962 0.02268050682498652 92.93011226602731 0.015175023772047522 61.916181250066934 0.010574026787152042 41.938965265606434 0.007648981225343076 28.819347107119928 0.005725068193759132 20.01627425203916 0.004389822589778165 14.004279722061844 0.003413674710744998 9.862195480849328 0.0026873343637619815 5.474921075288969 0.001376402932225691 2.369168673575558 0.0007741213796159204 1.0437589303137764 0.00044256700319797925 0.4670037333060542 0.00025856653485592236 0.08604124816449865 5.1617621556616164e-05 0.004273388438544606 7.873776458225304e-06 0.00024302005431618226 1.5958458444468788e-06 7.624077541461593e-06 1.720230922415351e-07 4.9393795047578916e-08 1.19796954678918e-08 5.282758828618067e-09 2.3625181195055686e-09 2.8174713752629684e-09 1.0649019061995168e-09
"(209.0, 377.0]" 176.26224169756418 0.04595482066678829 130.10801561740135 0.025808345359162103 85.82882757896823 0.01660131704957326 55.951024899931376 0.011122415072403786 36.930395897972986 0.007757224528421117 24.735176531338467 0.005607844433621538 16.767005239854193 0.004169409046654236 11.45971099511792 0.0031656549373518003 7.885307028801736 0.002431625525703489 5.45642429938001 0.0018891769123952425 2.9360387199909677 0.0009124800801773847 1.2093437009330152 0.0004992771984713393 0.5060010144130426 0.00028005677241022805 0.21519800472900577 0.00016206203655875782 0.03615342962220642 2.9835997851888637e-05 0.001481878933224182 4.540177170513597e-06 7.264082224227275e-05 8.705336577897633e-07 2.198165073859052e-06 9.309617982442224e-08 3.464708522720047e-08 1.0001717154067933e-08 5.2495583677576476e-09 2.347670465264985e-09 1.99983175914577e-09 8.943506534342811e-10
"(81.999, 209.0]" 86.84889692678105 0.03300634137628782 65.29281590905977 0.018928488648458506 43.268013983831466 0.012249944955717238 28.03283233641163 0.008207526623608444 18.260642646400967 0.005667551833799232 12.006693137927018 0.004029137273301418 7.969922372411521 0.0029337550413748525 5.321705831310628 0.0021733006916922855 3.5705871282588477 0.0016336801577050157 2.4055051377167893 0.0012403274556717719 1.2386173458409115 0.0005667953054727072 0.47711475812047327 0.00029496548558614617 0.18649016984925243 0.0001600927193644816 0.07420609833364156 9.045936575611438e-05 0.011220102788916653 1.5406083394279253e-05 0.0003697884717253275 2.223929894249231e-06 1.562214781722977e-05 4.006498468918435e-07 5.025789204462426e-07 4.3908860201105436e-08 2.589624208406212e-08 8.632058222121911e-09 3.138938434431773e-09 1.8122653774184904e-09 1.1957860702597229e-09 6.903868104451391e-10


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_alpha_clustering_pi0.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 753.0]" 83.4963713394781 0.025010851719988462 59.73828482446814 0.01639978182452641 37.87286488603803 0.010361323751101638 23.730648375420838 0.0066256322379003455 15.09289251993233 0.0043525543011949715 9.776622228357544 0.002936955475101865 6.444721775995799 0.0020297608336373595 4.3099134452322625 0.0014328651593539 2.914694623246484 0.0010295088704481876 1.9934948308118672 0.0007516634476840414 1.062994208341059 0.00038774733238495 0.4385651004545561 0.00018717616501885643 0.18711496654876605 9.643785718270341e-05 0.08209601907158659 5.2797218270954184e-05 0.015004962794147906 1.0247645682067541e-05 0.0007913857133248441 1.5604073529299066e-06 5.2371677832829996e-05 3.3959249408708317e-07 1.9930629067669747e-06 4.036824262525873e-08 2.019169338619837e-08 3.514916946514706e-09 1.7799839899679005e-09 6.293191271070935e-10 6.780891390353905e-10 2.3974061985032204e-10


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_alpha_const_eta_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(989.0, 1895.0]" 6.185924489049735 0.06421047022701422 6.0148687649453425 0.036513825178133244 5.8578165664412065 0.028165259231204585 5.6916544794475765 0.02351679799390868 5.41750317921291 0.020256612017461442 5.100369250774429 0.01796155353565161 4.817359386721906 0.016073184704062552 4.46030016349922 0.014397667916911508 4.106119407113 0.01290193933981815 3.725604866350552 0.011659679029988827 3.0634514392039907 0.006369826562452929 2.208799136704662 0.005017876660289174 1.4952492852130652 0.0039011462301760417 0.9718872190140111 0.002972429616887014 0.3061467606410621 0.0009032593571314499 0.034155434592450476 0.00021826823319857962 0.003386401101116727 5.356118473528623e-05 0.00017476710153800336 7.08503774752152e-06 3.1158952334430085e-06 8.042686391183116e-07 0.0 0.0 0.0 0.0
"(843.0, 989.0]" 5.254984662111665 0.05876347373798117 5.277753609621235 0.03430411582317385 5.175934413282322 0.026415391636047187 4.947840718314054 0.02184944525605095 4.679939787145047 0.0188481992108874 4.405037737160417 0.016522274500918744 4.097645351843664 0.014678197996798231 3.753604684485467 0.013016202786895362 3.4188920537171406 0.011602780423972971 3.074436183166277 0.01046055809324901 2.469751420658788 0.005441643878749324 1.7253693480304078 0.004139166265814783 1.1260722229470923 0.0031684992558722643 0.7046613456049182 0.0023529585157496423 0.2064179727359355 0.000652360526929604 0.020165203096027765 0.00015298837003856008 0.0017957257307709533 3.7162347037938006e-05 7.571227691289102e-05 4.61442900534143e-06 6.217249016569519e-07 3.589306031325815e-07 0.0 0.0 0.0 0.0
"(644.0, 843.0]" 4.643911862138468 0.039165849503319014 4.656732409903903 0.02268418443153307 4.495635595913398 0.017398516139322816 4.297046574134961 0.014416371491329795 4.050887846678088 0.012318886827509727 3.7843423622319134 0.010815660922232602 3.506028736129584 0.009552396114575425 3.204495913970565 0.008509889159487475 2.866582162005365 0.007587233035881022 2.556722032369237 0.006738465145085156 2.016958046981887 0.0035242344670016437 1.3629407779000084 0.00264394310604063 0.8669886924686151 0.0019870146061056445 0.5224735726455167 0.001458643508209963 0.14502957302543648 0.00038850266523448733 0.012860967226370708 8.594822889146074e-05 0.0010271174474147627 1.971600532786064e-05 4.1169431401936775e-05 2.37746668789927e-06 3.108430223300595e-07 1.794596943564782e-07 3.767794210061328e-08 3.7677549628182107e-08 0.0 0.0
"(382.0, 644.0]" 3.5183745874463823 0.024190152687449173 3.448042427394811 0.013856100700706132 3.3583551218847782 0.010702913454063033 3.194521725778107 0.008796595806762212 3.012340032433788 0.007612333840648492 2.786135197133533 0.006581137319486619 2.549806214259433 0.005801427199929629 2.297520908736445 0.005148627341647082 2.058750077372523 0.004559639454575683 1.8145034823979747 0.004073831419625172 1.4039049944862312 0.002146147853605174 0.9198205910372313 0.0015854556294487465 0.5665131916145218 0.0011568235232954766 0.330950242559527 0.0008279791552679709 0.08651286291404713 0.00020691868874040306 0.006833371091980688 4.2798145393443154e-05 0.0004701692018099493 9.421119381984922e-06 1.5802653700755146e-05 1.0430237701855822e-06 1.0351083210101625e-07 7.31924496491629e-08 0.0 0.0 0.0 0.0
"(201.0, 382.0]" 2.3283920163956306 0.019685919558755413 2.293520933565572 0.011350105036817139 2.1982730616068973 0.008618717180050113 2.0924547444039554 0.0071593287508807 1.9502713965441911 0.0061027328419359025 1.7794970195195414 0.005267583095618268 1.5999184907981676 0.004631603929758423 1.4332679254255638 0.004056291178985783 1.2482968550232512 0.003560978318785953 1.0826728351053878 0.0031312820814161906 0.8035803029208972 0.0016171088547776123 0.49814141895202 0.001160119707619945 0.28702707609681627 0.0008154649993306239 0.15797596838668862 0.000561219280245772 0.03659869590512499 0.0001240794207760529 0.0023088452325507546 2.4066408499130453e-05 0.0001339492388075269 5.000342665464664e-06 4.082130728121946e-06 5.31284556809559e-07 1.0378298461326982e-07 7.338488652570125e-08 0.0 0.0 0.0 0.0
"(81.999, 201.0]" 1.3499844305348274 0.01484844864410166 1.2835400542615245 0.008406061729916717 1.234527811403296 0.006402205267193018 1.1640970832591198 0.005270798191395118 1.0630193979283897 0.004453187912072028 0.9686830809331083 0.003855769294451663 0.854186248546849 0.003332177719474773 0.7532900072752338 0.0029120051638057533 0.6439129814054863 0.0025273320694485283 0.5317124070636303 0.002167717865871894 0.38087525934470595 0.0011018240599085167 0.21801664285522862 0.0007507852671248507 0.11611361791190433 0.0005002701859268692 0.05925750894245159 0.00033276858630057796 0.012139420169212404 6.638433556961525e-05 0.0006261493069196785 1.2253436820192581e-05 3.0992876003095364e-05 2.3955905939105584e-06 6.117015000610927e-07 2.0389109566641602e-07 0.0 0.0 1.8536409092760387e-08 1.853631410123342e-08 0.0 0.0


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_alpha_const_eta_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(989.0, 1895.0]" 644.3192741252284 0.7927130661169631 464.3006289123568 0.46359327995196736 307.03071103710096 0.302619263092336 205.3446416702963 0.2060926496096785 140.7886840861463 0.14943713862310337 98.27544141438818 0.11175954579915973 69.79630889232203 0.0852831625022213 50.12867761797163 0.06724225776926095 36.27158166096653 0.053016807771659485 26.487269838294097 0.04243852863938529 15.507019739554897 0.02423043361210123 7.279896345761186 0.01420913404966933 3.4870414989108407 0.008386144226166034 1.690640327924359 0.005086061546976007 0.35678412962094935 0.0011990964182143548 0.024289026523734936 0.0001811468047408425 0.0018028800627755573 3.728297904201314e-05 7.31196748114626e-05 4.492434367393365e-06 8.309053955848021e-07 4.1541799286394737e-07 0.0 0.0 0.0 0.0
"(843.0, 989.0]" 520.7673883995178 0.6160811286174561 377.12826721780897 0.32697573803541224 249.32620905814034 0.21069383596815497 165.67886235709932 0.14303647170204564 112.37315615395555 0.09938998063523734 77.83628009045626 0.07349392340155558 54.66700164622983 0.0573223094385679 38.695759975191635 0.04502242403363275 27.72579029361247 0.036740350889923716 19.98744773948306 0.030313632803685518 11.51148469149477 0.01581764345198426 5.243264582510977 0.009698656905132389 2.4379961924965725 0.005922031785783607 1.1445061260934812 0.0035727328186421366 0.23017946951072868 0.0007975225915056681 0.013778844906207554 0.00012529203485736278 0.0009439165618045101 2.7019970443331017e-05 2.9290150922505287e-05 2.8386212233895956e-06 2.0724163388565065e-07 2.0723731612672764e-07 0.0 0.0 0.0 0.0
"(644.0, 843.0]" 428.34334260027447 0.4107480116991959 310.35517838319197 0.22298419637943673 205.02489570567275 0.14434594515800778 135.53892570929406 0.09675212248952844 91.36637046346497 0.06787302574179213 62.66622458292307 0.050115756503901175 43.66381009774791 0.03841728837255358 30.706582370565 0.030272462198205702 21.744032586404597 0.023911741739864746 15.5110886278154 0.019435907805680906 8.78689102967924 0.01009611395408317 3.900319287947121 0.005981568040193591 1.7695702181287827 0.0035627375673952283 0.8136927572252346 0.002132048490772337 0.15776302948363763 0.0004590774748639843 0.008656238069458038 6.962935163741064e-05 0.0005334526771365052 1.4183984867613457e-05 1.9479496066017065e-05 1.6380583419910364e-06 1.0361434077668652e-07 1.0361326147750077e-07 0.0 0.0 0.0 0.0
"(382.0, 644.0]" 296.338925388026 0.26332945536067576 216.15551523240327 0.1520328870560056 142.61083163978958 0.09794056219639036 94.06141696208485 0.06557941752993124 62.95532488768951 0.04591388464122626 42.973541998936824 0.0333300119307854 29.65826758804062 0.02494781813086963 20.699549666367737 0.019093848228061306 14.556857402462416 0.014831135311069553 10.29657767468035 0.011685600072477554 5.726920713236164 0.006023782878859546 2.493339413652055 0.003403373295732665 1.1010362490950207 0.001957250879388847 0.491886124021331 0.0011391943495349833 0.09078744623649068 0.00022933975043159388 0.004541700418311104 3.4715614545141286e-05 0.00024787393927123356 6.811495061189755e-06 7.45277991127317e-06 7.167409858758275e-07 1.5526624815152436e-07 8.964161091178593e-08 0.0 0.0 7.169581444226233e-09 7.169544140639806e-09
"(201.0, 382.0]" 172.21017834514313 0.19800367187546056 127.49166777665131 0.11335039998775055 84.25003059240014 0.07309680826257275 55.09019064062864 0.04918847711807757 36.53731172915907 0.03414229370266431 24.48593091782046 0.024518729923206382 16.64211570767698 0.018188444923688072 11.402833015244159 0.013810169910202594 7.87986840294097 0.010532473022884976 5.4546064411597825 0.008147970959456569 2.9393230554055685 0.003979927825974373 1.2145909121270602 0.002160980240383539 0.5099935461096362 0.0012037384830745205 0.21711023994805184 0.0007011103298650224 0.03637850992496948 0.00012803724486844852 0.0014432358363134481 1.8905873377849594e-05 6.863514715757577e-05 3.570771954587486e-06 2.698357599945015e-06 4.319951039583198e-07 0.0 0.0 0.0 0.0 0.0 0.0
"(81.999, 201.0]" 83.93425430998279 0.13434384141479772 62.910644674283084 0.07646168205950805 41.79154435641385 0.049728080442887776 27.156773555912245 0.03326307083400679 17.7652433963965 0.023089691665518875 11.748761640300648 0.016504460455385363 7.826391315550879 0.012006807638873096 5.249845204737654 0.008917194006304927 3.53024210183493 0.006732025612851612 2.384536933859205 0.0050922115196222065 1.2367252244364046 0.0023306310768923277 0.4800437627999437 0.0012204700503315189 0.18936019851737357 0.0006755770469246228 0.07583924133877433 0.0003829844224108599 0.011539137097152454 6.517465438644798e-05 0.0003905568434675777 9.667790127487493e-06 1.776199911288506e-05 1.7933315543026827e-06 2.7186733336048565e-07 1.3593088024069925e-07 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_alpha_const_eta_pi0.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 745.0]" 83.73133987458016 0.026018888883132182 59.8311017354142 0.017045947996936858 38.04170996126628 0.010800167492423025 23.96901864489024 0.0069435908922705425 15.332300743297282 0.00458654237471564 9.989244152252462 0.003107493575586636 6.614096038284689 0.0021559051294483176 4.441709137968471 0.0015261425426601326 3.0167709060810046 0.0010985818848190032 2.0691474619674644 0.0008029657119072023 1.106152681713032 0.0004153152430798602 0.4577000566764751 0.00020040158173569985 0.19528493397376018 0.00010299298732770701 0.0854436391068757 5.613377214900963e-05 0.015467934937361393 1.0813636819689691e-05 0.000786389915296677 1.6150072160620116e-06 4.8314542446278934e-05 3.3874696237605587e-07 1.7271550557305124e-06 3.8998444234395357e-08 1.9816924402823317e-08 3.618053072236186e-09 1.6814360099365242e-09 6.355228390559964e-10 6.405470514043901e-10 2.4210393868799983e-10


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_woods_const_eta_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(978.0, 1995.0]" 6.557776637739141 0.0711530357553629 6.582104118890038 0.041370601862903825 6.389460877526357 0.03168483757586821 6.128244548668587 0.026510902193061014 5.815535051374743 0.022536707110699397 5.476585969771352 0.020350167445452125 5.104034200406951 0.01784236403202125 4.705999181884169 0.01597722243449713 4.294739535457468 0.014268568044908182 3.8669091461616896 0.012777177074427208 3.1247568316944943 0.007040051150357193 2.1934652220788293 0.005473032691460817 1.4477284032899838 0.0041876958801427356 0.9189624913148163 0.0031646697110036433 0.27628112156046924 0.0009413625496942212 0.02938412187583555 0.00021267513589525927 0.0027571145304351903 5.037940804106933e-05 0.000123221226141922 6.2857668197135245e-06 1.900584464913964e-06 6.718296800000081e-07 8.639020295063474e-08 8.638813963000844e-08 0.0 0.0
"(817.0, 978.0]" 5.667772566505805 0.06577041151388546 5.56167433546591 0.0378931017498217 5.399007262387085 0.028873889380777798 5.145022639210375 0.023951139672460504 4.883726052480691 0.020523845177927325 4.594106349553822 0.018078497663450863 4.248740378564128 0.0159141885438121 3.8797514948616656 0.014153407323357412 3.4621418269727036 0.01253648098157323 3.0777949348515223 0.011164099521775587 2.4491894593781836 0.005790093445457528 1.6428619331714562 0.004373917864311963 1.0420385072815916 0.0033071964283642565 0.6319504373308854 0.002420232939016862 0.17536898111086063 0.0006551504107838057 0.016110074051693315 0.00014783873921009617 0.0013158881638122013 3.4233773811794524e-05 5.634094607727032e-05 4.2992020130504745e-06 2.3739162673007157e-07 2.373859612616095e-07 0.0 0.0 0.0 0.0
"(627.0, 817.0]" 4.831170750901691 0.04273444568133762 4.73310738608807 0.024651448491140468 4.563628585015345 0.018866620430279014 4.410465358704054 0.015637326380110533 4.140593773657222 0.013385837787033865 3.8479719261844423 0.011699489078197003 3.5502831397113472 0.010314262967662332 3.217718392951464 0.009118390873637913 2.872746733973421 0.008135060205260808 2.531373402094785 0.007196605755683039 1.9696286216232104 0.0036988876638914528 1.3077734932757912 0.0027906399915912468 0.8132459570680919 0.0020630853866575333 0.4841106151424486 0.0014959607172509405 0.1301345137757616 0.0003862495142832135 0.011070224125190218 8.464967761607261e-05 0.0008106571491259221 1.8795838265257645e-05 3.558751142429744e-05 2.366126220489364e-06 1.1862503808099147e-07 1.1862362341090513e-07 0.0 0.0 0.0 0.0
"(376.0, 627.0]" 3.698113089982326 0.026568978531815987 3.634380918664235 0.015296762356224248 3.5009108008382372 0.011735208393748097 3.348844138617977 0.00967949876277408 3.1362225616749195 0.00834628742106425 2.885467433256747 0.007227945498006982 2.613886459925995 0.0063475873996709665 2.3532755822880653 0.0055871714634340135 2.0687838450295946 0.004918016910930326 1.7990917763816843 0.004321225814121974 1.3733510023929156 0.0022672764615803065 0.8743772852071351 0.001660914595548449 0.522997172362158 0.0011963358822181564 0.30074489431534757 0.0008483301925011182 0.07566972649285246 0.0002119409000219013 0.005632179047809448 4.207368555671878e-05 0.0004071425656105986 9.414671456353887e-06 1.4016643045852428e-05 1.0524413892117192e-06 5.939255527903571e-08 5.939220065744896e-08 0.0 0.0 0.0 0.0
"(208.0, 376.0]" 2.415977091427448 0.021359200965020354 2.3687566355753242 0.012265000699623631 2.281295045574918 0.009390664876818453 2.136723381709609 0.007698082135159773 2.0035893021037063 0.006595418730597782 1.8276562830357248 0.005684152160580771 1.63554092268966 0.004935633752231715 1.4577979612936032 0.004346140537962243 1.2607828424814238 0.003795227876949512 1.0827280877658132 0.0033292566240920854 0.8076764500623117 0.0017162552705451285 0.49468060379990153 0.0012314215658814813 0.28512081732800443 0.000865765034052749 0.1565903253112077 0.0005963426198826745 0.03575223563404067 0.0001317355922951941 0.002296439365256616 2.5614369150090144e-05 0.00012931656129942535 5.229190966813345e-06 3.458222465867939e-06 5.212106971157845e-07 5.894697385002168e-08 5.894662452944598e-08 0.0 0.0 0.0 0.0
"(79.999, 208.0]" 1.3579452566031054 0.016043728194669326 1.3386489641448007 0.00915926777118089 1.2737432531486843 0.0070084910358347826 1.1932734175769695 0.005750790297008814 1.1019978968964137 0.0048656696521189235 0.9931496450463093 0.004205664098811118 0.8751861396136535 0.0036249619045891014 0.7570286373074036 0.0031314752634955963 0.6516699960102329 0.0027330801212266504 0.5424262990389708 0.0023670614958681206 0.387038518497458 0.0011990753430895162 0.22040694553578982 0.0008150147945450968 0.11806323770073451 0.000543539047286976 0.06069962044260722 0.0003606844166185321 0.012403255830277115 7.231278560489813e-05 0.0006121829332783156 1.301777342817027e-05 3.278699043240101e-05 2.630889207697779e-06 5.481901266563863e-07 2.0718782819586096e-07 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_woods_const_eta_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(978.0, 1995.0]" 666.626199899643 0.9227750333908529 482.742372217859 0.5577450294662508 319.2226228672208 0.36677257162624693 212.0408236222445 0.25016701974218586 143.89012443307172 0.17532312880648473 99.55358184246639 0.1278382804457838 70.01460771133056 0.09757514295327073 49.871133630332835 0.07508922277020373 35.669856200064 0.059151952956233274 25.82010015888086 0.04674803433406483 14.928437170843257 0.02688324497574338 6.8840026309997056 0.015214754273342958 3.229613473634601 0.008916483571056653 1.5444463591855737 0.005238309372187924 0.31748883369494785 0.0012029945493814485 0.02028412345782749 0.000174047349810039 0.0015018840793853457 3.6751868294543444e-05 5.701753394741891e-05 4.23152648541278e-06 7.127191743427365e-07 5.312066694081295e-07 0.0 0.0 0.0 0.0
"(817.0, 978.0]" 524.3088441950775 0.6678758641068118 380.53865103943707 0.3563482479748618 250.89826072450566 0.22522329052470513 165.7811809600149 0.15300640760499465 111.38161908439781 0.10742983286625031 76.29431945100234 0.07993733887071638 53.10940081920652 0.06169876381466026 37.22776756469659 0.048248200635725116 26.311974023710334 0.039358485207356034 18.789502276219054 0.031973901776895866 10.603313720077004 0.016862085643897025 4.719297197826198 0.010124750203052662 2.143736671234281 0.006053418241233137 0.9837326694924837 0.003600952235415881 0.1910801287077609 0.0007858293035035393 0.010707854541465674 0.00011852297587777723 0.0006828438258653437 2.4254936427110972e-05 2.9120039545555448e-05 3.126944434309796e-06 0.0 0.0 0.0 0.0 0.0 0.0
"(627.0, 817.0]" 423.6102007872815 0.43558009867141356 308.66956148905507 0.2385694183081972 203.29514894177734 0.15280573569002462 133.8636511443173 0.10231390702460454 89.64809406770627 0.07140642393086555 61.17328432874735 0.05286228278888823 42.23536075838901 0.04025570149570311 29.53777366887823 0.031415218252901375 20.805547737817264 0.025033549097512747 14.710263922286664 0.019876165045398297 8.251231192808968 0.010407157495146344 3.6273814640978035 0.006097192888563584 1.6166480069760945 0.0035833079726563 0.7346062048898375 0.002130585701064138 0.13829971239695238 0.0004430348326211672 0.0074260629553421584 6.799004341763959e-05 0.00043696191805122546 1.3747636369196407e-05 1.2653337395305758e-05 1.4133358175053217e-06 1.1862503808099147e-07 1.1862362341090513e-07 0.0 0.0 0.0 0.0
"(376.0, 627.0]" 297.5907220036327 0.28242836525665305 218.51233797820584 0.16464415417159367 143.92798430035342 0.10630737346906696 94.3010149663121 0.07093322757991012 62.62733252710611 0.04894640331925372 42.33019288713724 0.035520526399463494 28.933421384881527 0.02644000758660088 19.979199461043073 0.020168694926757554 13.932246923536862 0.01565316358346138 9.738038373899071 0.012281105648444791 5.353569966249172 0.006361425370116461 2.276889585898006 0.003558309939754999 0.9832910108438059 0.002014805478781557 0.4350674774467685 0.0011676126182516855 0.0779272137619865 0.0002343176599447341 0.0037009367817533063 3.378534801947894e-05 0.000186466226884937 6.36921659396861e-06 6.335205896430476e-06 7.079591432261905e-07 5.939255527903571e-08 5.939220065744896e-08 0.0 0.0 0.0 0.0
"(208.0, 376.0]" 175.05063121787126 0.2083152517360194 129.334062000995 0.11738394619417998 85.522495499344 0.0757694224439782 55.83303764102195 0.05072182886881519 36.89022137347562 0.03535187225513088 24.676738018465475 0.025519260573057135 16.75864280309158 0.019003674658772927 11.42322559996382 0.014367855090889219 7.867138027355373 0.011064350219150504 5.433565756979298 0.008618950407302104 2.9161475614678216 0.004186186044618039 1.1992333553227814 0.002288445832010606 0.5017287821646664 0.001286348171308634 0.21307278120173556 0.0007378713666597697 0.03558699547694429 0.0001353126173642258 0.0014362851228370997 2.0102851407289253e-05 7.25178771630489e-05 3.890583378593407e-06 2.3578789540008674e-06 4.304112914432964e-07 5.894697385002168e-08 5.894662452944597e-08 0.0 0.0 0.0 0.0
"(79.999, 208.0]" 86.21664915760832 0.14888968412608838 64.62434849796598 0.08593156084262481 42.910092763975165 0.05563557323922089 27.825969728306262 0.037212294915051805 18.20037164052675 0.02554837438551263 11.968952558401194 0.018176437961299235 7.979224159425045 0.013295542518832774 5.334485110218439 0.009820924349727617 3.5883807055130763 0.007397300791687948 2.4407996398434304 0.005630063496716516 1.2608782228391457 0.002566317537612428 0.4897522048325403 0.0013444276292516597 0.1930747312726166 0.0007324053789432872 0.07805325239264217 0.0004172832500807675 0.011956684490527773 7.144700846389558e-05 0.00041913050826642567 1.0673471647400562e-05 1.628907804921834e-05 1.8435252520237658e-06 4.6987725141975973e-07 1.9181978848459097e-07 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_woods_saxon_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(908.0, 1744.0]" 6.426828278244862 0.018402951047553025 6.31434324314073 0.010606952183432569 6.136513928148427 0.008135246827219776 5.881502989309595 0.006772600207443037 5.574896553004401 0.0058345308445902164 5.217641211975814 0.005119721627131063 4.819107978636982 0.004524882055719707 4.411980360226776 0.004041341031065523 3.9868883214498636 0.003605345611863366 3.564755233377866 0.003227149951490108 2.8473964031808183 0.0017561906263221078 1.9706484178833907 0.0013486756492771099 1.2980141609014972 0.0010292760201814485 0.8129846806886761 0.0007664361719611117 0.2480200469377742 0.0002240136532866505 0.027278496518940494 5.229380919397257e-05 0.0027089912485928113 1.3063668467533228e-05 0.0001394024728709167 1.7642474422073737e-06 1.6579898445551798e-06 1.649486552269686e-07 5.9693603764362915e-09 5.969350525250721e-09 0.0 0.0
"(769.0, 908.0]" 5.529434648024754 0.01698108619426956 5.477465233888196 0.009788558183758322 5.29835115628764 0.007475822554979255 5.051718471348924 0.006185575179070978 4.75585476952944 0.005311766055869625 4.422966776188707 0.004621934845444602 4.053898514554821 0.004076703982628213 3.671465646083782 0.0036016749458449306 3.274311856858287 0.0031871120972181977 2.8953018433997784 0.002824076557183352 2.2606616512994835 0.001460081736900438 1.509420378778126 0.0010905933954176625 0.9562765027344149 0.0008187316027135517 0.5803333582193438 0.0006079456143007063 0.164489752630904 0.0001623642979809465 0.015785226326558183 3.765693060113256e-05 0.0013537604508002017 9.054953472131623e-06 5.9107402760453855e-05 1.1382356982526423e-06 5.854364910243045e-07 9.756700574018e-08 0.0 0.0 0.0 0.0
"(570.0, 769.0]" 4.732424248354053 0.011146651718630678 4.664072965180321 0.00641717333222175 4.508344999583739 0.004909084554501034 4.291756824333847 0.004066841101326938 4.020412830514099 0.003471994844927413 3.7153060945090637 0.0030218660959559895 3.382879633730697 0.00264523739103582 3.0336168194142776 0.0023292867614289198 2.691375996113982 0.0020552677162438394 2.3552429721910366 0.0018179302944937473 1.8045119939891048 0.000937314846017265 1.177002155104418 0.0006977995354027317 0.7233413831082482 0.0005163027244391148 0.4276471856728508 0.00037574275304589326 0.11526154803094807 9.802285250395596e-05 0.010080450828494675 2.1201175599167635e-05 0.0007926959152053238 4.887985741748402e-06 3.2151338409474106e-05 5.944246958858143e-07 2.533102738123595e-07 4.5494709643574893e-08 2.9713815109954197e-09 2.97137907009784e-09 0.0 0.0
"(323.0, 570.0]" 3.4283679380324754 0.006731043596828432 3.3789590828134597 0.003881692315772231 3.2470139363622543 0.002962698959533252 3.0759577447657755 0.002446752443063683 2.8667771470219785 0.0020905000969083333 2.623346056845966 0.0018099319152770847 2.365570018990462 0.0015822487967405761 2.103677532985643 0.0013872082508526145 1.8434698684880448 0.0012182671460826214 1.5939619972427872 0.0010714506607916732 1.1963516804842336 0.0005567136270982736 0.7528178739347985 0.00040473929957319783 0.44726165533348516 0.0002908118934048822 0.2531975671269372 0.00020451573988399918 0.06310197519713788 4.919073719903113e-05 0.004653916129700886 9.872720864676755e-06 0.0003159266423857371 2.1698108968389185e-06 1.1270068401892493e-05 2.496615936602433e-07 1.7643675046652084e-07 2.690587494847395e-08 8.952393258343553e-09 3.6547901977126934e-09 5.684059211646699e-10 5.684056866990736e-10
"(165.0, 323.0]" 2.116775531183087 0.0052588924135830144 2.0654902930581627 0.003012516352387423 1.9836855868032917 0.0022963254316386832 1.8683651191981083 0.001890946132726018 1.7260880961297809 0.0016047315242712933 1.5647285559068604 0.0013829657896890237 1.3969340236104018 0.0012032145743503717 1.225539717098255 0.0010486838160745251 1.0579934070915062 0.0009154077449739594 0.8986377921478946 0.0007987681946811019 0.6525962008931944 0.00040565124471400913 0.38901897087490345 0.0002851810655195197 0.2172319680105691 0.0001960360727494365 0.11576399537206629 0.00013275906685299008 0.025464442021436037 2.8004943507042173e-05 0.0014497023212122543 5.273734027849518e-06 7.71223988724637e-05 1.0590172008693163e-06 2.359450734446857e-06 1.13106876980232e-07 1.627207403066798e-08 8.136023706008897e-09 2.958558914666906e-09 2.0920153599899377e-09 5.635350313651248e-10 5.635348009007627e-10
"(65.999, 165.0]" 1.1778099228447048 0.003907896471192962 1.1499299601592867 0.002235056535818814 1.0971459083944093 0.0016953028095680156 1.0257844076141736 0.001389552756651952 0.9331255455392836 0.0011707322155098353 0.8367514443733639 0.001005099858247181 0.731606881474957 0.0008650476383543083 0.6272345237232477 0.0007467332319681572 0.5282354352036774 0.0006431744000299902 0.4366222601698144 0.0005543816565661689 0.30113554189535713 0.00027416379009827653 0.16593946952924976 0.00018402210985487495 0.08528496164571023 0.00012059937366977026 0.04192622399716425 7.795201935005962e-05 0.008214341920905211 1.521948991704114e-05 0.00038251998262512146 2.6782850728453786e-06 1.7308271528041433e-05 4.991922888005208e-07 6.140486371981504e-07 5.750826140952971e-08 4.039793665777305e-08 1.2774897378691633e-08 4.407047635393424e-09 2.5444070385832215e-09 5.59625096557895e-10 5.596248692804676e-10


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_woods_saxon_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(908.0, 1744.0]" 621.9718884485371 0.2294282658127288 450.33719998315536 0.13598233405033172 296.5912987192482 0.0887600884114891 196.13693234743295 0.06036038995134753 132.39075392835318 0.04255286735791073 91.13350854380758 0.03126489085563715 63.74550456794302 0.023616193956560966 45.149545965035166 0.018327201032814024 32.266888729553195 0.014342712360285479 23.236140679100885 0.011377346477053032 13.398800874126742 0.006383939486798518 6.169592398473765 0.0036371858199407184 2.901590864820237 0.0021011280411587312 1.388846985110118 0.0012404387908567843 0.290255095837592 0.00028401074619904126 0.019327724647222166 4.349235852127473e-05 0.0014736520165572428 9.497528535318827e-06 6.572862710493999e-05 1.20704717174878e-06 7.222926055487912e-07 1.0888180026815251e-07 0.0 0.0 4.548084096332412e-09 3.2159704913010644e-09
"(769.0, 908.0]" 496.66095356417816 0.16900402056173378 361.1135158079412 0.09009583063250715 237.5785687508933 0.05748365158266177 156.10494163654258 0.03849852803618649 104.41800731825735 0.026965614447557372 71.16019104419823 0.01996491877775007 49.24040476909512 0.015301695192025398 34.4614944099958 0.012111442619513602 24.346144051533933 0.009720208863690964 17.32470773046821 0.007882112154302092 9.794751112038503 0.004106885583011304 4.372587541601107 0.002476010231142099 1.9955095764111244 0.0014850749098514367 0.9251310625820999 0.0008965251451889431 0.18302534844112311 0.00019438999749814 0.010759393440755249 3.0680334156478324e-05 0.0007207373689499214 6.551126325001225e-06 2.6799981589112606e-05 7.644559151854876e-07 3.252424950135025e-07 7.272405483136134e-08 1.1826999818672819e-08 8.362924428536129e-09 0.0 0.0
"(570.0, 769.0]" 399.39398840502037 0.11246615341743112 291.6347476409245 0.061875580256249466 191.72820991072038 0.039721657471351215 125.4058302468552 0.02648444065149589 83.36446268162442 0.018480287310604766 56.44690430833714 0.01354949996953834 38.75340753039549 0.0103273435425652 26.904517151515282 0.00806644922598277 18.84217911094396 0.006399129662196845 13.293541508790357 0.005124183531419327 7.401982714220226 0.0026885603406262425 3.231273656336207 0.0015698510692876847 1.4407019987678444 0.0009164670044252084 0.6538746275898255 0.0005406118962338054 0.12426801933024396 0.00011387585781512662 0.006689968689865543 1.703027105214652e-05 0.0004211887070345836 3.5308936961358848e-06 1.3869418432822952e-05 3.8893057990794204e-07 1.7976858141522287e-07 3.8326097676102304e-08 1.782828906597252e-08 7.278332659283692e-09 3.3958645839947654e-09 1.960598499972785e-09
"(323.0, 570.0]" 265.0898264624004 0.07071220610554846 194.68542904534004 0.04111953777771152 128.0604602275046 0.02652165359115633 83.4895420663382 0.017645782750898082 55.19038717900937 0.012196191429046842 37.050056033780585 0.008759787482799571 25.232993985892 0.006503471684727481 17.335248069460754 0.004940703242586163 12.011393033740475 0.003808980718761209 8.37201356130532 0.002972891424041172 4.572833711681098 0.0015173899725189597 1.931382350624821 0.0008380835594181986 0.8317731858269903 0.00047197736206431576 0.36416219667905786 0.00027162428662870155 0.06478544768266827 5.311674395122683e-05 0.0030243298896711246 7.883712107653292e-06 0.00016643228521526156 1.5725540700417312e-06 5.782748689708915e-06 1.7946562003167546e-07 8.206360486814922e-08 1.8349828509650262e-08 7.460327715286293e-09 3.336353099967177e-09 1.1368118423293398e-09 8.038466994752561e-10
"(165.0, 323.0]" 145.37870581136966 0.05025996706778658 107.94361923604828 0.028623505685925657 71.17808728450133 0.018400660706184638 46.1978984668868 0.012279222925799865 30.293942969507984 0.008481805277295834 20.127254993437383 0.006073154947098973 13.50997908553906 0.004470970082828382 9.143962258863603 0.003357922715389994 6.234334655390699 0.0025598506454408546 4.268295194836457 0.001972780946528814 2.2566291620146335 0.0009311611899662373 0.9057441136329325 0.000498761925830741 0.36972507392638887 0.00027664704330444866 0.15313766029194656 0.0001584603812342458 0.024611707236273688 2.7998742269086506e-05 0.0009069031248612404 4.1604089331085686e-06 3.890833701555277e-05 7.504719846383899e-07 1.0359887132858615e-06 7.495565682979193e-08 4.068018507666995e-09 4.068016844002385e-09 4.4378383720003585e-09 2.56218403518229e-09 1.1270700627302496e-09 7.96958232377119e-10
"(65.999, 165.0]" 69.8363332388335 0.03391608022408719 52.77099084263632 0.01914242328710426 34.96466367495936 0.012363779406885688 22.552268640475727 0.008285397106387534 14.595502322133528 0.005718584871777367 9.528950127990626 0.004070537321861334 6.267653607321057 0.002963584378152586 4.146358036288957 0.002194375398156708 2.7545887274739536 0.0016449396926332116 1.839614194166181 0.001249041206168845 0.9335419207882916 0.0005579604638323959 0.3510510770404664 0.0002897301864377721 0.13443335490240527 0.00015756028449464025 0.052077115882602415 8.843552704818858e-05 0.00767560796497688 1.4787105822529751e-05 0.00023910038212945724 2.1112018531627257e-06 9.566231400560659e-06 3.7113997713989935e-07 2.6393318616411726e-07 3.846579429819154e-08 2.0198968328886526e-08 9.033234908611737e-09 1.4690158784644749e-09 1.4690152818612277e-09 2.23850038623158e-09 1.1192483748952613e-09


==> anc/nuclear_modification/pT_hybrid/pT_spectra_hybrid_O_s5360_woods_saxon_pi0.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 710.0]" 79.13131107962685 0.030263965058731013 56.80393729797269 0.019909024084068236 35.95186927941102 0.012550506362872964 22.408440586049 0.007969332427056507 14.144877400220636 0.005189334833916833 9.092220494186307 0.003470607352157874 5.941098811616295 0.00237799805258636 3.9397796877482563 0.0016669076589510222 2.644571410414284 0.0011898865998348296 1.7930124909488612 0.0008641377508974398 0.9436965975871972 0.00043791395892545847 0.382498205209274 0.0002095407456842156 0.16033043169571676 0.0001072983621999688 0.06923629376990655 5.861747578930747e-05 0.012301839473313078 1.1094644331219828e-05 0.0006127652262268937 1.6908615180095915e-06 3.716106880724517e-05 3.559253276200011e-07 1.3759611646570496e-06 4.171148781836671e-08 1.8021550180480658e-08 4.134421167783637e-09 1.0347301539031957e-09 5.974015961796385e-10 2.627886105150973e-10 1.8581958016401968e-10


==> anc/nuclear_modification/pT_pp/pT_spectra_angantyr_O_s5360_pp_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 270.0]" 0.684345847540709 0.0008318073693195949 0.6307879884772936 0.0004733185586792508 0.5374762706912248 0.00034348292618686184 0.42792087422638225 0.00026044208453970043 0.32318594099365433 0.00019952971157046322 0.2352716259728159 0.00015347869453221545 0.16775159674948772 0.00011889578782018518 0.11961278059955244 9.327188903996801e-05 0.0862392426963261 7.424125644571583e-05 0.06335390927239096 6.013839885493528e-05 0.038996276460018776 2.914411326475849e-05 0.02067473514918679 1.8938325953320586e-05 0.011427630779558502 1.2741489387002711e-05 0.006479745938820801 8.790188914990499e-06 0.0018949298813441882 2.199260914007612e-06 0.00027898279895177095 6.617916697134148e-07 5.6588018229018814e-05 2.5663303498621056e-07 1.0089368240619327e-05 6.674989645312463e-08 1.5357026337265837e-06 2.2239709464000707e-08 2.4101682557089803e-07 5.375776301525719e-09 2.155383282985938e-08 9.85941817626541e-10


==> anc/nuclear_modification/pT_pp/pT_spectra_angantyr_O_s5360_pp_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 270.0]" 14.50929005962752 0.004641146257044781 10.670985292104966 0.002745233881636965 6.834081179967197 0.001733232300835916 4.25389268509507 0.0011207204075020084 2.6430012456956353 0.0007437005563032857 1.6471590003724257 0.0005072901777594704 1.032165916896915 0.0003551483351525892 0.6548906899408095 0.0002547698072464152 0.4240927573951813 0.0001874043738394891 0.28194400364093025 0.0001412953793513793 0.15113009527039695 6.858477334738196e-05 0.06843961431176987 3.882910870829157e-05 0.03418093445138893 2.3779892125512546e-05 0.018154500043763237 1.5398723260472208e-05 0.005071181327330536 3.8877466351916e-06 0.0007760620303732364 1.1198601481017695e-06 0.00017355074513794456 4.470817300717817e-07 3.373919597654891e-05 1.2153077599421806e-07 5.556177963055415e-06 4.186779946650417e-08 8.840365994206574e-07 1.016040045819253e-08 8.299478992138763e-08 1.916553480851528e-09


==> anc/nuclear_modification/pT_pp/pT_spectra_smash_O_s5360_pp_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 314.0]" 0.5472988720992755 0.0013909854170167744 0.511714750596351 0.0007927271117309253 0.4498231343539628 0.0005826566887010908 0.37296439265919845 0.000451850216419589 0.29421043003286246 0.0003551788937105517 0.22188244469382623 0.000279628088522954 0.1643367046985397 0.00022131780304711807 0.11958014958122401 0.00017568080866340552 0.0877125550047058 0.00014125703838434246 0.06483916041869241 0.00011473751159090502 0.04024452647753327 5.591939430563098e-05 0.021554221057210204 3.6520929430512536e-05 0.01222849909770701 2.4882787678180798e-05 0.007121678617240988 1.739788082786247e-05 0.0021786256053556254 4.495931674977738e-06 0.00034578617378546215 1.3896470483201903e-06 7.465315724029387e-05 5.538303045946719e-07 1.3877289254618917e-05 1.4747842691668966e-07 2.297049745941899e-06 5.128214825089777e-08 3.485612054676019e-07 1.1994985537878173e-08 3.3046772375950245e-08 2.3116713719754325e-09


==> anc/nuclear_modification/pT_pp/pT_spectra_smash_O_s5360_pp_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 314.0]" 14.980052751598532 0.009537059121721344 11.591531321638646 0.005920476400517363 7.814204688681363 0.0038428814965047473 5.074187329912985 0.0025452109687468627 3.2652967048753236 0.0017261304821066322 2.0885501674234024 0.0011942695066428294 1.330142193895872 0.000840811229486155 0.8519514561585025 0.0006038061995705933 0.5538876763550614 0.0004431253219833972 0.3696632066214667 0.00033284028308867516 0.19877097219566678 0.00016656727330512973 0.09069238498551649 9.303497754696932e-05 0.045776765826070855 5.640618334252984e-05 0.024579938317201226 3.6192059890816565e-05 0.007011058688774009 9.472897111606581e-06 0.001155033591799945 2.732148160626269e-06 0.00028238167929436127 1.1186873383963947e-06 6.162886599074694e-05 3.2100227505379726e-07 1.1873847370940268e-05 1.1928546580779575e-07 2.2468066892979204e-06 3.1330411851453565e-08 2.5405640844678487e-07 6.432302737731917e-09


==> anc/nuclear_modification/pT_pp/pT_spectra_smash_O_s5360_pp_pi0.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 197.0]" 6.155232981995589 0.005934445936707516 4.662761214218371 0.0032513204628429144 3.0389922835486076 0.0020348430945909216 1.911726545281922 0.0013405403026641842 1.1994974160008625 0.0009162770887809883 0.7510342435333969 0.0006421144525829775 0.46863117906137425 0.0004580733453458149 0.2960415624395974 0.00033403955663002224 0.18930425712120938 0.00024806181701275394 0.12446391738452527 0.0001881573513481226 0.06554060831071451 8.411306016275054e-05 0.029078765568134296 4.889305346109572e-05 0.014319065268716215 3.070407840932245e-05 0.007533047761022914 2.0366384357891876e-05 0.0020535878979149294 4.786713045314986e-06 0.000304530053021522 1.475944133443038e-06 6.663577034168393e-05 5.986855014950838e-07 1.2376254294950348e-05 1.5846697062953162e-07 2.051498673891226e-06 5.561325926354687e-08 3.2062559459765685e-07 1.3228061258068722e-08 3.018129264474507e-08 2.538014926947244e-09


==> anc/nuclear_modification/pT_smash/pT_spectra_smash_O_s5360_alpha_clustering_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(823.0, 2312.0]" 25.313106547726505 0.12453381616684532 23.303715029910926 0.07234848975728765 19.870308590252957 0.05304314986646379 15.921662319018447 0.04064354577193343 12.083681325886776 0.031026061307825398 8.666666183800185 0.02309346140308002 6.038706367800345 0.017545256606220447 4.139145795853903 0.013308174154902739 2.818575209751022 0.010122779673892784 1.953926415579845 0.007999371442518265 1.08949128561097 0.0036006479070821713 0.5103948450999436 0.0021891449865071187 0.25878372185336485 0.001422389348853018 0.1374483638702265 0.000954101812440299 0.03837102682960127 0.0002318301001191822 0.005464369760269913 7.07091856609563e-05 0.0010610960768535748 2.6316529914234126e-05 0.00019339280817728374 7.074345528408716e-06 3.248857150836254e-05 2.47150544854479e-06 5.293716569668611e-06 6.116292127668321e-07 3.689001093845722e-07 9.522409563164406e-08
"(673.0, 823.0]" 18.701881444307336 0.1054107774783722 17.2501423967507 0.05933791880723105 14.871194031139687 0.043150176022014645 11.90329432444183 0.03263567966056909 8.980184158232557 0.024743336420400826 6.5086435120761506 0.019030488156252703 4.558833382781106 0.014456223215744813 3.1212672807048203 0.011055931245430146 2.1381986870290737 0.008567779807465979 1.4877211592020956 0.006744343246514178 0.8338790096399352 0.0030537237714740504 0.39612043454089196 0.001909509161583822 0.20158705086900988 0.0012413433331358273 0.1084368049134742 0.0008450829566970533 0.03044742672656173 0.00020558242305085552 0.0043310165456385726 6.23157665341042e-05 0.0008718869870629781 2.4224007832116212e-05 0.00015368188499404297 6.2899086908045785e-06 2.2131607862045362e-05 2.0221558677185435e-06 3.4766743986922167e-06 4.898862715775196e-07 3.188484457354414e-07 9.497285009601895e-08
"(496.0, 673.0]" 14.762694810460314 0.06584391779680246 13.503763664159944 0.037246417081744886 11.674689148788117 0.027153323850391285 9.317740309277514 0.020533804561585583 7.045956907792858 0.01578363370449996 5.1016648746136495 0.01194750765868711 3.5600083350877147 0.009062033987354142 2.477375384480098 0.00705500526174268 1.6821846682651518 0.005421896274811067 1.1722878895612834 0.004282608097229832 0.6601646798756488 0.001930463076113505 0.31403901740635853 0.001207597563523886 0.16184294752298195 0.0007894276420159437 0.08708881368068283 0.0005364093628817986 0.02468850830062539 0.0001312551001989065 0.0035857402720292906 4.013856378415523e-05 0.000720460308682768 1.5502983671078875e-05 0.00011766153270354783 3.84313209711441e-06 1.896051807120424e-05 1.3354433513598363e-06 3.286275009792409e-06 3.3762445433620997e-07 2.454733900872014e-07 5.755928904031005e-08
"(278.0, 496.0]" 9.605625128315388 0.03776756687546338 8.920990635144822 0.021645583445633887 7.630062347610014 0.01581762524439397 6.161085551322507 0.011989044906294821 4.690705782454477 0.009176675253672282 3.3823550530283346 0.006971344151912161 2.3688249264146526 0.005312621555990189 1.6327281543849355 0.004069335449411757 1.1306130581352578 0.0031660519607510478 0.7886649524530461 0.002493150925272231 0.4429824106182158 0.0011242717557835222 0.21363387471972126 0.0007038388666768561 0.10994095053498847 0.00046236570838826873 0.060457044950096815 0.0003151292278086742 0.017087359409309392 7.752501268217757e-05 0.0024840274582913916 2.358244769342474e-05 0.0005012312161459876 9.139695416737077e-06 8.848369334137997e-05 2.365588868151241e-06 1.4242641004617472e-05 8.059535638285619e-07 2.3570709008485997e-06 2.0078903828107872e-07 2.748770729852594e-07 4.186894041079597e-08
"(136.0, 278.0]" 5.154355460448197 0.027614746850430305 4.76128562232051 0.015878198047144722 4.1000251424703 0.011556553354486465 3.3031174299805075 0.008788014832735782 2.531175999609886 0.006735241622692194 1.8347433198969068 0.005097148274908032 1.2994003611182428 0.003922114554237434 0.897367458725559 0.003012846626035777 0.62299263850308 0.0023492870737249695 0.4368297997613487 0.001849518719558879 0.2509335630713918 0.0008452801670981247 0.12342764712116652 0.0005345764275192234 0.0656141745797669 0.0003562619519419194 0.03609426270807176 0.00024431006340131157 0.010293942400966741 6.0326286940519364e-05 0.001536696956965947 1.8576238328157698e-05 0.0003073619318692726 7.151157694269068e-06 5.5736962234507456e-05 1.911876394736323e-06 8.520299959415154e-06 6.425736689449886e-07 1.3393653345292758e-06 1.5218293077874096e-07 1.5368506420301501e-07 3.193954187373438e-08
"(50.999, 136.0]" 2.2289561251312415 0.018024365919231424 2.0777078729552065 0.010258952586024227 1.803624868067362 0.0075622248134042235 1.467890283893642 0.005744179522682141 1.1252045567583466 0.004404046329118892 0.8269577710264991 0.003395456610949642 0.5864081054303456 0.002616647847985089 0.4127967162517675 0.002026391620337952 0.2940459115729552 0.0015952311358370173 0.2072474053793829 0.0012675901390707014 0.12213776479221229 0.0005853823757506713 0.06074014664712703 0.00037335524996400616 0.03266503929884 0.00025062483128474554 0.018169650669585785 0.000171809406178231 0.005316500191540498 4.263294900822051e-05 0.0007869218447065282 1.320093717773405e-05 0.00015816504537454626 5.159414192109731e-06 2.7167539876773e-05 1.288247979540007e-06 4.742609331936666e-06 4.6865123792921107e-07 7.984190794506172e-07 1.1288858279165829e-07 6.083192986290417e-08 1.9235896034852833e-08


==> anc/nuclear_modification/pT_smash/pT_spectra_smash_O_s5360_alpha_clustering_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(823.0, 2312.0]" 678.4443165952038 0.9798580457531474 552.5724414882513 0.721744858771668 387.6772400490808 0.5100445484190901 250.56582265263106 0.33298015923106367 155.6874124083857 0.21097891181920517 94.57697212753085 0.131661298629263 56.755510546884246 0.08322046500458744 33.96365917474879 0.053944594294799496 20.488748965230076 0.03596091143281624 12.690206089262889 0.02502299440447631 6.05792059242689 0.011243586449023703 2.355744157394476 0.005562307219705423 1.049328801529866 0.003228705645339241 0.5127256642017342 0.0020018128403304046 0.12995883088279775 0.0004907872312137166 0.01801545818186121 0.000133861950675951 0.004108038826985762 5.4396290680541715e-05 0.0008438743710550997 1.5222079525662798e-05 0.0001583595944560622 5.470784015296544e-06 2.7630618192904454e-05 1.4076814304308497e-06 3.000387556327853e-06 2.8834966993795455e-07
"(673.0, 823.0]" 489.88459185984976 0.5889504283670826 396.77386047145893 0.36045597738700536 277.4459721134778 0.2500672681305344 179.54479594452437 0.16752500056797734 111.67034102109082 0.10897433471559544 68.10135565302001 0.07200205090831813 40.94190013624924 0.04881043896216274 24.611764365497613 0.034345233757497776 14.887937816235059 0.024697471213367003 9.240265909414326 0.018135604116137783 4.447875122346301 0.00799860580262896 1.7722777824833265 0.004493818656942384 0.8021852276080124 0.002686651164447172 0.39987393806553234 0.0017349077556627604 0.10256941467937904 0.0004256207732664136 0.014391666080732474 0.00012011661274408134 0.0033138000721296148 4.855716845858843e-05 0.0006869651080378879 1.3623839266340152e-05 0.00012464521547903947 4.8757310037126415e-06 2.163264070297379e-05 1.231684754876603e-06 3.311118474944968e-06 2.987352744305961e-07
"(496.0, 673.0]" 376.5129353466353 0.37615613638539946 303.8096380209751 0.23346884856530026 212.2318053248767 0.16299353087927107 137.27577095989332 0.10798637133528075 85.54037530933681 0.07011144160423247 52.187232791977515 0.04587194585729815 31.485484633005647 0.03090221160408733 18.935209028266083 0.021459756800381383 11.514602753307637 0.015385791676065862 7.152299124160647 0.011456291116011997 3.465639012031451 0.005059301605105696 1.3891494284217263 0.0028215402980111127 0.6374581244189482 0.0017154299045335376 0.3176532497747752 0.0010959734317404193 0.08273732162301042 0.00026898465838883585 0.011952872604524612 7.716308019922215e-05 0.0027328347957249724 3.1357775963400324e-05 0.0005547575879275708 8.723666212611117e-06 0.00010171343339131995 3.1130489402488707e-06 1.8203386083654032e-05 7.926725652100424e-07 2.2092605107848123e-06 1.7245393178157835e-07
"(278.0, 496.0]" 242.53459127695555 0.2296473688790893 195.04120110891913 0.1486974592235209 135.85575325807096 0.10288249286024732 87.83219130891118 0.06798794423983708 54.90066880168987 0.04363455890697564 33.52124255792797 0.028286675121217037 20.288651947624125 0.01881626986684818 12.254534117060732 0.012890831398138698 7.46596388264979 0.00909381377514148 4.673884752309216 0.0066855676618347145 2.281048861417329 0.0030072258288096764 0.9228911963833314 0.0016571660104952948 0.42679964083227867 0.0010017364043435827 0.2158892056749648 0.0006442709322294646 0.056475008301236786 0.00015805839699930958 0.008244076522697503 4.539933496529464e-05 0.0018929827037055533 1.8390658797717224e-05 0.00039144480416405833 5.104853438056333e-06 7.628411435909669e-05 1.945910661634847e-06 1.3581218047746694e-05 4.933414941031837e-07 1.4904445735200733e-06 9.83946289439635e-08
"(136.0, 278.0]" 125.20154775362595 0.15689341103483992 100.05998863838303 0.09764539647412987 69.4462952752056 0.06652168216704048 44.90228508254499 0.04390583617618261 28.176284842454237 0.028707746589632512 17.353514389612503 0.018909319414249334 10.557831383555909 0.012792683555573356 6.448172476285343 0.00891858733021943 3.9736340104841057 0.006448444969487964 2.5049831359627213 0.004782758728567822 1.2473163743253095 0.002174079741444529 0.5199634399959792 0.0012353564244323558 0.24618860559655759 0.0007564263828441505 0.1270304774749142 0.000492973243038575 0.03373584367930565 0.00012158667876734719 0.005087836261479334 3.54343748617049e-05 0.0011709101110892563 1.4370961287036374e-05 0.00024720703632247573 4.087465603602857e-06 4.5885365406433686e-05 1.5077981255878486e-06 8.923723252948067e-06 4.0447773507623304e-07 8.91373372377487e-07 7.698070126550937e-08
"(50.999, 136.0]" 54.11492899937214 0.09814190860009456 42.8913156674873 0.05806525205062657 29.48374127737747 0.03869212237723175 19.09004141832732 0.02583309461468765 12.09644081130517 0.01714425994949325 7.5034658604452655 0.01163774721129922 4.640017639242852 0.008081978311769836 2.8622689521276157 0.005785004365036539 1.7905695701521371 0.004247297004498172 1.1465096275038162 0.0031874510100030565 0.5849602268860375 0.0014632191220420032 0.25083184898841676 0.0008441030918956482 0.1203021903207503 0.00051885277412805 0.06348885443092271 0.0003438668434969018 0.017006505238171942 8.427648496535408e-05 0.002618522587334682 2.5173933678577952e-05 0.0006161098411134843 1.0411450043310524e-05 0.00013115364078442136 2.9634413097689997e-06 2.40643510546416e-05 1.064244817463112e-06 4.854388003059753e-06 2.9147613024223465e-07 5.049050178621045e-07 5.672040885260095e-08


==> anc/nuclear_modification/pT_smash/pT_spectra_smash_O_s5360_alpha_clustering_pi0.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 871.0]" 69.09302238325192 0.10289541651734906 54.98842474685583 0.07701963924747385 37.45630028628652 0.052501415914988525 23.63853050549409 0.033383214359311 14.41010279091149 0.020567921798129007 8.626462343364784 0.01254858034361796 5.104857149160196 0.007660238053927631 3.0188667475229862 0.0047536331890590065 1.80475890276168 0.0030353722247786707 1.10618575369984 0.002027226063123427 0.5242071616208661 0.0008841694788294224 0.2048171067789903 0.0004190361773694829 0.09184392484916944 0.00023388560790298728 0.04570398114153774 0.00014568753800638145 0.01139867610883458 3.284680125578673e-05 0.0015008178889952693 9.144639881868152e-06 0.0003065659776885731 3.5543308082770716e-06 5.535053494911785e-05 9.256942244469671e-07 8.850125911110633e-06 3.201563620129349e-07 1.385625773961766e-06 7.6322101639812e-08 1.3776924327060149e-07 1.4602342483114075e-08


==> anc/nuclear_modification/pT_smash/pT_spectra_smash_O_s5360_woods_saxon_baryons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(748.0, 2100.0]" 22.93301444266648 0.11586991814783934 20.911770837657237 0.0677120693829614 18.068412136997253 0.05017976229329587 14.518696304731483 0.03845829936952512 10.908946108820043 0.028907981912698024 7.854205682389342 0.02178325588250722 5.524560300709942 0.01642284023023892 3.7768507033751306 0.012460056667309824 2.5982952059109343 0.009659937411827127 1.8011197014549558 0.007574486251930553 1.003410719787462 0.0033826273020424514 0.47262618404965895 0.0020645716606989928 0.24007267620301062 0.0013517546843102531 0.12920606920522107 0.0009186257360228185 0.03586203552316562 0.0002212034691729881 0.005114923564985959 6.648836448939703e-05 0.001064071400604342 2.6195800077693522e-05 0.000190517986322078 6.866553905402375e-06 2.9408042682887346e-05 2.2883886882786264e-06 5.5356315638376176e-06 6.282013072810232e-07 6.470218710979034e-07 1.2446093546323734e-07
"(610.0, 748.0]" 16.85383162168046 0.09904397342700087 15.536553968494541 0.05641138691227487 13.408243629289531 0.04095265214329557 10.72393464825489 0.03071297331472755 8.116088091461926 0.023524340416167588 5.8807641485312825 0.01797223580996468 4.122782844268603 0.013718240231424742 2.8379825240887198 0.010431181093025637 1.957583301711611 0.008198750410376873 1.3601298674443174 0.006442589925521626 0.7674703437636224 0.002898652176246818 0.3630447488210992 0.001796897514291103 0.18720256115592093 0.0011872856538782954 0.10096948079363643 0.0008092435448852947 0.028495793250987077 0.00019759721147422126 0.004167998604757676 6.057306686945919e-05 0.0008375467396103073 2.347494023309605e-05 0.0001472830897502593 6.084151888150804e-06 2.543769452311261e-05 2.170927287493119e-06 4.054825527968137e-06 5.29536191395762e-07 5.06853190996017e-07 1.1571266734101498e-07
"(449.0, 610.0]" 13.105331859817722 0.061441120366141334 12.121309362206542 0.035090142542888794 10.395139162311542 0.025448272282150637 8.359949753412232 0.019230202179729983 6.357296770548997 0.014651734646394266 4.624751503271352 0.011202477790726069 3.245644323638989 0.008533174800788825 2.231366907579747 0.006564716349693671 1.5415271301954063 0.005118719719543594 1.0746173251254119 0.004048766460669235 0.6057959192190213 0.0018193003181978236 0.2873085504440027 0.0011317147508649302 0.1493430891945983 0.000749724537774402 0.08145699877526799 0.000512695196957565 0.022940485505591395 0.00012512628188293516 0.003362489598484769 3.849721821096514e-05 0.0006804803253720497 1.4819419611033294e-05 0.00012459336580745016 3.923311920911634e-06 1.823950059114615e-05 1.288629661564372e-06 2.8604817816360187e-06 3.061472506927561e-07 4.4306782175000595e-07 8.54972688003722e-08
"(251.0, 449.0]" 8.612972131918017 0.035144886568172065 7.956708763188549 0.020249089089838846 6.872240468972478 0.014802181702631267 5.509388339247266 0.011236520341995347 4.2108694469168615 0.008574182416700247 3.0507184320920455 0.0065354641271637565 2.1495447620481296 0.004994573795787603 1.4819922149536315 0.0038265902831655977 1.0312977676699384 0.0029777668509589237 0.7225163839247624 0.002364177501029024 0.40785922269834995 0.0010701189447345752 0.19841658509379193 0.0006734500810533042 0.10324017515830826 0.0004424178244772507 0.056935969968218585 0.00030410755896558077 0.015974613393250185 7.383116750310888e-05 0.0023554672869798734 2.2704609078337663e-05 0.00046981442290196707 8.773850165990977e-06 8.670568241916213e-05 2.3142678280860634e-06 1.3628887206604828e-05 7.86134445928052e-07 1.982383593687975e-06 1.8338591554737538e-07 2.4573764880183513e-07 3.929598778297471e-08
"(124.0, 251.0]" 4.554600589411926 0.025533178641327696 4.225187585051057 0.014685189592532568 3.647893360050065 0.010719273385610502 2.9579905785847993 0.008136141068299343 2.264511715173797 0.006250779320027871 1.6568441965836171 0.00477288729921966 1.1667095946509474 0.0036399099911727647 0.8171626968863901 0.002821805317755152 0.5755103747290686 0.0022190249056575555 0.40224607421977754 0.0017511158513007343 0.23284515533658443 0.0007968050018098489 0.11528745912138748 0.0005066432440521658 0.061624667557345324 0.00034030125714826123 0.03414367166961362 0.00023430493904559905 0.009838884484666403 5.782351557251642e-05 0.0014387151973688 1.7712268180675877e-05 0.00029217926921577966 6.910002299820633e-06 5.799605520493847e-05 1.93189766424851e-06 8.389637065996292e-06 6.094680479519483e-07 1.1577308025803741e-06 1.398917960684273e-07 1.3708009502882163e-07 2.858033209496139e-08
"(47.999, 124.0]" 2.025583353863832 0.016958592449689298 1.9127758049526427 0.0097605641545647 1.6609948585901333 0.007138364627229114 1.3463011028940892 0.005449572685279123 1.0375237384682716 0.004179109771945492 0.7645775501868639 0.00323054442275531 0.5478997040222133 0.00249904210122972 0.3841326324061974 0.0019247694509439655 0.2696537406613077 0.001510138247218076 0.1926779001332248 0.001212739851154533 0.11266325307626705 0.0005552594742700781 0.057135147566495265 0.00035725896977674415 0.030917310966128406 0.00024158371993491222 0.017023484551787964 0.00016513274081133206 0.004940695501946866 4.083010387198773e-05 0.00076253186372023 1.290204355889305e-05 0.0001507157767295827 4.9521409450480625e-06 2.6539580866809128e-05 1.267747560557154e-06 4.857947037715062e-06 4.608024111150859e-07 7.503828087218759e-07 1.1270939792871275e-07 6.550961028524313e-08 2.1471705201111523e-08


==> anc/nuclear_modification/pT_smash/pT_spectra_smash_O_s5360_woods_saxon_mesons.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(748.0, 2100.0]" 622.7159265686904 0.9263489799991294 504.867312642995 0.6814395160707335 353.78420607222506 0.4823481380046735 228.71252610504246 0.31416628805418045 142.1533578698809 0.19905374725406833 86.42137414401327 0.12381512439577373 51.94985830111555 0.07873547681893987 31.166712830718563 0.05105634262350821 18.84722991047516 0.03421028684922182 11.672199636284262 0.02333274702613293 5.597109057845251 0.010548757915412842 2.193245406989517 0.005348332386540199 0.9848927547529872 0.0030941572596986646 0.4849921810761924 0.0019235715182086795 0.12302941150629106 0.00047068060403298337 0.01749417735074511 0.00013158421169710634 0.003960436848838935 5.2533395674665484e-05 0.0008077409056899724 1.4655782735051482e-05 0.00015534366076019315 5.5029705092853605e-06 2.648296464063224e-05 1.3533114209016185e-06 2.8516889874315003e-06 2.6306445131292084e-07
"(610.0, 748.0]" 444.4211943978489 0.5506480428699397 359.24399190267087 0.3386038638347178 250.51086169442095 0.23670658782378137 161.954821841237 0.15793351302046338 101.0050393608359 0.10260330508165691 61.61631775789815 0.06752864768123662 37.069663346815204 0.04585680074938084 22.28786212571041 0.03236228181579123 13.554351515317537 0.023266500226685385 8.418596749386962 0.017062248107122386 4.071607099219888 0.007639433502273861 1.6252713874223006 0.0042521012968277936 0.7428677418576184 0.0026031168155525065 0.3714901394307512 0.001672242714616302 0.09531232337786623 0.0004072353497132687 0.013763236363503276 0.00011641676768323375 0.00308628539699597 4.611962763553888e-05 0.0006353615937964655 1.3073288422384968e-05 0.00011394693300079209 4.626201709387479e-06 2.223818375495025e-05 1.2296481372074459e-06 2.823896349834952e-06 2.7148339298291065e-07
"(449.0, 610.0]" 340.9795626493255 0.34769146029459463 274.35168701881156 0.21356298930648437 190.9162239696265 0.1494451254947426 123.32876043313074 0.09891480109899449 76.9838395343467 0.06423311599955604 47.06099833077193 0.04244419841018217 28.429076392628378 0.028658209453549056 17.13561950614322 0.019985051132143394 10.44517773468324 0.0143792592261068 6.523803023510702 0.010771839576605777 3.1765682177757997 0.0047844937641341855 1.2791058584935808 0.002676685235662429 0.5921327859428831 0.0016252299869733025 0.29694759867942805 0.001053423234168277 0.07725388019101873 0.0002571038575305122 0.01119749738660999 7.407356720775023e-05 0.002522141621500922 2.9801596012458857e-05 0.0005292624752893721 8.322125496916854e-06 9.863161220141117e-05 3.0247348951422567e-06 1.8168774393248558e-05 7.878517529773997e-07 1.8441201229594844e-06 1.5032450777565383e-07
"(251.0, 449.0]" 218.3854811634796 0.21197093723025856 175.2245808364967 0.13621855783641523 121.41320906582617 0.09386831454156992 78.54985963147091 0.06173434552091877 49.107529464956585 0.03987536849746466 30.093489184683403 0.02592442833061861 18.24899942774633 0.017292148379553885 11.041229667529542 0.011914938466503391 6.771118248924174 0.00851929978820957 4.237125163502298 0.006246938308755492 2.0858160484902943 0.0028125326099988665 0.8542409345232725 0.0015781724154813627 0.3995108161298077 0.0009598608356300119 0.20173849779702133 0.0006150866987385786 0.05335393497333066 0.00015239375235353485 0.007853601441272132 4.384824249655062e-05 0.0018148005065404405 1.7706715729878725e-05 0.000376128442696565 4.97399680626297e-06 6.965875683375801e-05 1.8055330649450734e-06 1.2146032812119975e-05 4.518512969912904e-07 1.3245858630537943e-06 9.334927969649434e-08
"(124.0, 251.0]" 112.70495595510397 0.1446449642302925 89.91960805148636 0.08844779955492361 62.00421937154111 0.059670619224454595 40.132444145244776 0.039533492474475025 25.249428767806535 0.02582690960850782 15.58822571431523 0.017108736240912883 9.536706636108995 0.011746750319517706 5.842936776932624 0.008287439445905384 3.615924970688437 0.00599008418295041 2.3016544713786233 0.004491711543607386 1.1527539925169379 0.0020473757758728986 0.485533023948847 0.0011747517360652445 0.23157881767102156 0.0007209889412872455 0.11966145370559687 0.00046986224623896605 0.03244529935624123 0.00011796453690232659 0.0049288042168232574 3.439119074080252e-05 0.0011393461765021608 1.3990285793290148e-05 0.0002462681157218604 4.0691079804414815e-06 4.4486588339693154e-05 1.44161851247849e-06 8.682981019352805e-06 3.9527591197407113e-07 8.820806114898088e-07 7.766562788108597e-08
"(47.999, 124.0]" 49.96535238657904 0.09236261234008529 39.49153832399277 0.05347125305776806 27.13954277145328 0.03562993825028828 17.59206211233668 0.02368495103001124 11.118880644104035 0.015819945055246552 6.953259714079366 0.010864694721551122 4.293586532348443 0.007631436921604102 2.6472996898915215 0.005454966639145138 1.6653841566195047 0.004023457171687161 1.0724681736023922 0.003041794572109263 0.5457953270528852 0.001394187819828988 0.2348458068800681 0.000804701030543309 0.11318681931953549 0.0005002275317196345 0.059032648912497036 0.00032732285339429404 0.016092959843452256 8.119899958780049e-05 0.0024741014516427777 2.4235365367243087e-05 0.0005684705615185781 9.841641510992715e-06 0.0001211190807161289 2.807207745892251e-06 2.1796275647093237e-05 1.0089338034036564e-06 4.4866638771495495e-06 2.7977698490321786e-07 4.109239190619797e-07 5.016670828176215e-08


==> anc/nuclear_modification/pT_smash/pT_spectra_smash_O_s5360_woods_saxon_pi0.csv <==
mult_bin 0.0 0.0_error 0.1 0.1_error 0.2 0.2_error 0.30000000000000004 0.30000000000000004_error 0.4 0.4_error 0.5 0.5_error 0.6000000000000001 0.6000000000000001_error 0.7000000000000001 0.7000000000000001_error 0.8 0.8_error 0.9 0.9_error 1.0 1.0_error 1.25 1.25_error 1.5 1.5_error 1.75 1.75_error 2.0 2.0_error 3.0 3.0_error 4.0 4.0_error 5.0 5.0_error 7.0 7.0_error 9.0 9.0_error 13.0 13.0_error
"(0.999, 866.0]" 62.88338827026669 0.09420485363490834 49.81521273977397 0.06953320557893887 33.82617310238609 0.04738633008863794 21.31714224662304 0.030066298653941496 13.034713346242423 0.0186107754725548 7.808277834624655 0.011358902813045932 4.634470684213692 0.006963343936286695 2.745384590212742 0.004343350971499625 1.648275243722104 0.0028007519246377862 1.0126108470570598 0.001873423185204002 0.4825963294268623 0.000819492611254229 0.18989998978804337 0.0003932445906096122 0.08592046161838209 0.00022218396900158647 0.042704304355191715 0.00013857621418332934 0.010769656773565733 3.144263426157538e-05 0.0014363244970036705 8.80320654714719e-06 0.0002918132436595074 3.426151839135178e-06 5.4263395199264426e-05 9.114340320666924e-07 8.194136858949327e-06 3.0297609391076275e-07 1.2236577709364328e-06 7.082864725915988e-08 1.1502534395939258e-07 1.3193430705610241e-08


==> anc/opacity/opacity_Ne_s5360_alpha_clustering.csv <==
mult_bin opacity opacity_error dE_deta transverse_radius avg_radius radius_error x_axis
"(2345.118, 4454.252]" 3.5393485318344005 0.0062268585400485875 319.5643666141225 4.272661050108699 4.272661050108699 0.005956718379615041 2.5
"(1965.936, 2345.118]" 3.2949539189167223 0.0036562451913841713 242.90987138904276 4.196575948385896 4.196575948385896 0.007119314903005614 7.5
"(1482.296, 1965.936]" 3.088753112118906 0.0030759895192057356 191.76973268513223 4.11588195080338 4.11588195080338 0.006467494567953729 15.0
"(862.496, 1482.296]" 2.748624005721148 0.003154877851363667 128.11658032255994 3.9034792656537958 3.9034792656537958 0.006593118230787357 30.0
"(469.979, 862.496]" 2.319299797445258 0.0030404626438420707 71.45062902877763 3.5691357160729082 3.5691357160729082 0.007852962022321863 50.0
"(186.065, 469.979]" 1.8658145753313304 0.0033924636054743053 33.64865143572868 3.2281442362041743 3.2281442362041743 0.008062125674375894 70.0


==> anc/opacity/opacity_O_s5360_alpha_clustering.csv <==
mult_bin opacity opacity_error dE_deta transverse_radius avg_radius radius_error x_axis
"(1904.808, 3777.523]" 3.35604291534571 0.006969148943189 267.32774657598617 4.137768128077289 4.137768128077289 0.008075922136328762 2.5
"(1567.166, 1904.808]" 3.0949826076224456 0.004179901811310302 195.5986673605025 4.064789343472695 4.064789343472695 0.009704308084878044 7.5
"(1166.354, 1567.166]" 2.884256204380811 0.0035235392650116043 151.505388349559 3.970819426817038 3.970819426817038 0.00809244138562237 15.0
"(664.892, 1166.354]" 2.548579318624744 0.003397442005671613 99.25621411265391 3.7355786599618654 3.7355786599618654 0.007809419749607014 30.0
"(339.522, 664.892]" 2.1299135861047276 0.0033341187551258235 53.14144317196415 3.4260039070688864 3.4260039070688864 0.00860235559107297 50.0
"(127.937, 339.522]" 1.6891488652379667 0.0036033135567215334 23.779234396732658 3.0905669767480646 3.0905669767480646 0.008469548586666991 70.0


==> anc/opacity/opacity_O_s5360_woods_saxon.csv <==
mult_bin opacity opacity_error dE_deta transverse_radius avg_radius radius_error x_axis
"(1780.058, 3788.304]" 3.3095934747500717 0.006510572702842156 249.2485339798473 4.199836078011955 4.199836078011955 0.007444163067436386 2.5
"(1489.863, 1780.058]" 3.0548985594799904 0.0039034499839367236 182.56551520645024 4.13251438330709 4.13251438330709 0.009313565339342123 7.5
"(1108.23, 1489.863]" 2.857154923447301 0.0032580107999568924 143.70919549750346 4.031490941172025 4.031490941172025 0.007935117828049953 15.0
"(631.821, 1108.23]" 2.5265486134655903 0.003177802144616875 93.84239800744548 3.8156156208485874 3.8156156208485874 0.007423689548904912 30.0
"(321.348, 631.821]" 2.1046525025258944 0.0032202799113926505 50.14810368785694 3.4675401761469122 3.4675401761469122 0.008776224583955182 50.0
"(123.187, 321.348]" 1.6764659635028005 0.003423420823537059 22.845739163966357 3.121657438740008 3.121657438740008 0.008701698448826716 70.0

